Local Gains and Fixed-Assignment Set Losses in Shared Set Decoders

A query-relation deletion can improve the edited slot while reducing the utility of the prediction set that contains it. We study this tension in two related ResNet-50 DETR-family checkpoints using recorded, selection-conditional evidence from 710 paired image-relation units per checkpoint. The primary comparison subtracts a matched active control, which deletes the same leader source at a different recorded recipient, from the selected target deletion. It is therefore a composite contrast rather than a same-recipient placebo. The target-minus-control contrast is locally positive and fixed-assignment negative in both checkpoints. The opposite-sign pattern occurs within 302/710 DETR units and 460/710 DINO units. After rematching, the corresponding counts are 285/710 and 433/710. Rematching and native selection absorb enough of the mean loss for DETR intervals to cross zero, whereas DINO intervals remain negative, so persistence across readouts differs by checkpoint. A fixed-map comparison between hard deletion and a mass-preserving edit also differs before rematching. That comparison is conditional on the outcome-blind map and does not establish same-dose transport. Local intervention success therefore does not determine the consequence for a jointly decoded set. The supported conclusion is selection-conditional deletion sensitivity whose persistence depends on the readout and intervention operator. We do not identify an intervention-invariant edge mechanism, detector-level degradation, population prevalence, or the value of a training-time regularizer.

==> anc/ARTIFACT_MANIFEST.json <==
{
  "schema_version": "tmlr.query_intervention_audit.artifact_manifest.v1",
  "status": "FROZEN_TMLR_ARTIFACT_MANIFEST",
  "file_count": 62,
  "total_bytes_excluding_manifest": 5697742,
  "files": [
    {
      "path": "analysis_ready/ANALYSIS_READY_PROVENANCE.json",
      "bytes": 2583,
      "sha256": "429a2039f9fe00e85ed64db9bcdedf4aacdc44e26670c158c3c91484bd3e102a"
    },
    {
      "path": "analysis_ready/gate_c_detr_r50_500.jsonl",
      "bytes": 1103542,
      "sha256": "bd95cb280d87cf7e98ce5387d9f0160175a9f04e1830958fe9c22e3232549fc2"
    },
    {
      "path": "analysis_ready/gate_c_dino_r50_4s_12e.jsonl",
      "bytes": 1103285,
      "sha256": "08b720f5d719372f28f6f6148fd0dc5b43744d1b21cadb620d1667af446dafef"
    },
    {
      "path": "analysis_ready/h4_d_detr_r50_500.jsonl",
      "bytes": 405072,
      "sha256": "9be76200dfd16d5999d24bd62fec2db213619091507b15e293dfaf891bbd5f1e"
    },
    {
      "path": "analysis_ready/h4_d_dino_r50_4s_12e.jsonl",
      "bytes": 400692,
      "sha256": "f631d50de8144c455e068e1215478d74c2870eb10d5de8f7abfb0277bf1581fc"
    },
    {
      "path": "analysis_ready/t1_detr_r50_500.jsonl",
      "bytes": 272433,
      "sha256": "e64026683a8cc36def6fd89f963371678b943ee30e5059dc999894079a8c3062"
    },
    {
      "path": "analysis_ready/t1_dino_r50_4s_12e.jsonl",
      "bytes": 270748,
      "sha256": "857b95df5e3b1df0b9626ff1c0cd0ad20fb2eb21c1df574bce08985a2e872975"
    },
    {
      "path": "analysis_ready/t2_detr_r50_500.jsonl",
      "bytes": 149934,
      "sha256": "834547c89c203fadbc26f731b6cdba7aaeb221fcadea211a1a6211001a27801b"
    },
    {
      "path": "analysis_ready/t2_dino_r50_4s_12e.jsonl",
      "bytes": 150045,
      "sha256": "0ad3653845e7b33cd589e1246c152dae25508f15964d53c05ccb1f2be18860ec"
    },
    {
      "path": "audit/H4_D_FULL_INTEGRITY_AUDIT.json",
      "bytes": 1025,
      "sha256": "5c09a12912fb8c40b543b313b52b58d1769bcb531543e91a88662a957abe613c"
    },
    {
      "path": "audit/H4_GATE_C_D_FULL_INTEGRITY_AUDIT_V2.json",
      "bytes": 1069,
      "sha256": "f67a116558ea8736033c60c7629400eaf94e4c10a0978321f4363265224f034a"
    },
    {
      "path": "audit/N1_REPLAY_INTEGRITY_AUDIT.json",
      "bytes": 99605,
      "sha256": "4ce5ebc221531dedc592c08fb2127b77e0470ecb45c872c844208553535181d7"
    },
    {
      "path": "audit/T0B_D_LOCAL_FULL_INTEGRITY.json",
      "bytes": 811,
      "sha256": "4103573de4ea1627ee264317d7527a7795d047e31943cadab725d5b1b3fc154c"
    },
    {
      "path": "audit/T0B_R_PILOT_LOCAL_INTEGRITY.json",
      "bytes": 866,
      "sha256": "0533137aea5a7fb0a5679beda8d93f5a4985e8c7d215e24218aa92a8922df3d3"
    },
    {
      "path": "audit/T0B_R_PILOT_MANIFEST.json",
      "bytes": 117866,
      "sha256": "1d8753ff691bcb5aa4505555455989916aa2f6aacebc4813dcdc6e362411e518"
    },
    {
      "path": "audit/T0B_REALIZED_DOSE_OVERLAP.json",
      "bytes": 1956,
      "sha256": "a4f81e160361771071e6b0e870d955ee3a6ea6d37e28a16fb28ad6098957d359"
    },
    {
      "path": "audit/T1_REALIZED_DOSE_MAPPING.json",
      "bytes": 432903,
      "sha256": "bc811fa7d038bfdf03f3be6efc552f74d4de4e1ad09c86ccb5518ba99b30a503"
    },
    {
      "path": "audit/T2_CONFIRMATION_PAIR_MANIFEST.json",
      "bytes": 500403,
      "sha256": "b2207b723e63f4b771cb395c466fe0b116ee231ce99a74b9cd411e3c2d026477"
    },
    {
      "path": "audit/T2_CONFIRMATION_POPULATION_MANIFEST.json",
      "bytes": 99178,
      "sha256": "e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5"
    },
    {
      "path": "audit/T2_CONFIRMATION_V2_FULL_INTEGRITY.json",
      "bytes": 1581,
      "sha256": "fad35d479f2492d0592fd4f73b459d014c4f81339cdff55f5b583adf54d644d4"
    },
    {
      "path": "audit/T2_INPUT_CAPTURE_INTEGRITY.json",
      "bytes": 50414,
      "sha256": "87ecd93feeddba4d3d730180180f0a7ec86ae9535f19b5f2bd53711f095555b8"
    },
    {
      "path": "audit/T2_OUTCOME_BLIND_MAPPING.json",
      "bytes": 116260,
      "sha256": "239d110b124b122beceead52c98fe37e990881678a83e98f84498f5a17f04f48"
    },
    {
      "path": "audit/T2_REALIZED_DOSE_OVERLAP.json",
      "bytes": 2293,
      "sha256": "7f1fa9298021f507f284d7fe5414cd6245857df2e4c3a04f23a6422f6c34d053"
    },
    {
      "path": "code/iclr_h4_aggregate.py",
      "bytes": 7754,
      "sha256": "cfd51912baf3f7b7ef057331ae0a95ade3f42d2fbb772e17fa081746bd6f7eda"
    },
    {
      "path": "code/iclr_h4_gate_c_aggregate.py",
      "bytes": 8387,
      "sha256": "0f003d18b6776e506ef50fdecbb6667e8f39b2fe5310fb06456e9badfc88a152"
    },
    {
      "path": "code/iclr_n1_aggregate.py",
      "bytes": 8433,
      "sha256": "c5833e56e39bf3ee0e07ce6793d0597bef5bda2d7740e3eff3536e19617f7833"
    },
    {
      "path": "code/iclr_transport_t0.py",
      "bytes": 12589,
      "sha256": "8654384c70b702996e66f40511fd2aa3239a8de01b0adfc09e00ba580008def9"
    },
    {
      "path": "code/iclr_transport_t0b_integrity.py",
      "bytes": 4406,
      "sha256": "817ed46b212257e4576ef4e5a3bf5679be0d5c0e1f3ad9f50d605c6f53779ed0"
    },
    {
      "path": "code/iclr_transport_t0b_overlap.py",
      "bytes": 6943,
      "sha256": "a4076d9e5e8fd65026b1c9b5c5fbf00ce2e455528cadcf97d55d0dd24a5218a6"
    },
    {
      "path": "code/iclr_transport_t1_aggregate.py",
      "bytes": 10106,
      "sha256": "ca5c2f866f428c1e9243dbe13f3a888151db38e476ad92ef0e30a3047f1b128d"
    },
    {
      "path": "code/iclr_transport_t2_aggregate.py",
      "bytes": 14506,
      "sha256": "45d88d23ba51be7205f56b2ce33085739235f04bd468bfab93c907b1302ee449"
    },
    {
      "path": "code/iclr_transport_t2_confirmation_integrity.py",
      "bytes": 8668,
      "sha256": "2b5b151d3bb0e3303df156efdfe3ae437f183a9ae926a193c3604d1aa09608c8"
    },
    {
      "path": "code/iclr_transport_t2_input_overlap.py",
      "bytes": 7598,
      "sha256": "50f346baf49a8e4a3b4ebff55f7c57cda27dd6fbe7659bc557c64e449d0a759c"
    },
    {
      "path": "code/p1_artifact_manifest.py",
      "bytes": 3115,
      "sha256": "285a6ad209fdced2e2a0b925e0da0bc53d6d76c36e2f97914e4c9ac67cf4b1eb"
    },
    {
      "path": "code/p1_export_analysis_ready.py",
      "bytes": 14597,
      "sha256": "f083fe3fddc3f416112757d2d89c0b8c5bade7bed60492e306e16a65927e3514"
    },
    {
      "path": "code/p1_reproduce_from_analysis_ready.py",
      "bytes": 26968,
      "sha256": "c5e9558fb6106f2845471387a379d624e868867f7ebecbb23e016742bd5bee7c"
    },
    {
      "path": "code/reference_src/future_qc/iclr_h4/estimands.py",
      "bytes": 5776,
      "sha256": "6758fd693a8b6cae4012bfe4f36eeb6aa501c50b51f476f5c483eec166c4068a"
    },
    {
      "path": "code/reference_src/future_qc/iclr_n1/statistics.py",
      "bytes": 7873,
      "sha256": "5a54f75036fe3cee1234e46920d546241e866b6c0de41db4e4c80ecc70ebbc86"
    },
    {
      "path": "configs/fq_iclr_h4_gate_c_aggregation_v1.json",
      "bytes": 1045,
      "sha256": "4b1b5737cdba3122e455dcfc718fc7fe1dfe7e37591e018092e97cb84dcd07e0"
    },
    {
      "path": "configs/fq_iclr_h4_gate_c_d_v2.json",
      "bytes": 1705,
      "sha256": "437b7ec3396be1891f63868b678f0b1c5e6036f1d6d50b36bba72dc3eb894360"
    },
    {
      "path": "configs/fq_iclr_h4_set_externality_v1.json",
      "bytes": 3303,
      "sha256": "dca62b959737ee5842fb9c6bc7ade76378f0cf40fa53e9e69997c83deb79ca0f"
    },
    {
      "path": "configs/fq_iclr_n1_aggregation_v1.json",
      "bytes": 2697,
      "sha256": "12ded6715d4e525146a7c1d72eaacc16af833a99916bb58fd7706c3922f16abc"
    },
    {
      "path": "configs/fq_iclr_n1_instrumented_replay_v1.json",
      "bytes": 6248,
      "sha256": "18df92a730a9a9feb975f7e60b5c7b39539f1aa2c63efc902e9784e296e59c1b"
    },
    {
      "path": "configs/fq_iclr_transport_t0_v1.json",
      "bytes": 1402,
      "sha256": "f45282d8204bce201515a47af792eb2d250000a2b926a130a680f2b4d63e1145"
    },
    {
      "path": "configs/fq_iclr_transport_t0b_v1.json",
      "bytes": 3281,
      "sha256": "708cbc733bba57d956f28736ff705c35faf4f350d23d5fc1e632965e24da505e"
    },
    {
      "path": "configs/fq_iclr_transport_t1_aggregation_v1.json",
      "bytes": 2771,
      "sha256": "d5bc70623f1c9593f5db40674388b48b4e239d95b77a100f07ff3abfc5ea1d62"
    },
    {
      "path": "configs/fq_iclr_transport_t2_confirmation_execution_v2.json",
      "bytes": 1426,
      "sha256": "b5eaa68f235d7a989f7b9b20557e2795c62d93bffd1f7b2fcf2912fdd8f591ae"
    },
    {
      "path": "configs/fq_iclr_transport_t2_confirmation_v1.json",
      "bytes": 5767,
      "sha256": "310890b16df8c2270481e072babdc4454d57a76681dba0b32aac8702c95331a9"
    },
    {
      "path": "configs/fq_iclr_transport_t2_input_overlap_v1.json",
      "bytes": 1723,
      "sha256": "c158b20c72bdf3c3549750a3446d2ffd7a8699c6be76152bddfb2d428d12e1d1"
    },
    {
      "path": "DATA_AND_MODEL_PROVENANCE.md",
      "bytes": 2048,
      "sha256": "0be4964fece7bf34f7918b548dfbf4605d7d65233125406b1f041b852a267d12"
    },
    {
      "path": "expected/H4_D_SCIENTIFIC_AGGREGATE.json",
      "bytes": 6688,
      "sha256": "94b0c225442ebb0bc4cbaa862a3d7212d64adc864595e2d0ab7256ad94f94d75"
    },
    {
      "path": "expected/H4_GATE_C_SCIENTIFIC_AGGREGATE.json",
      "bytes": 29357,
      "sha256": "e6653172b4b1774c26ba895c8a2ccd108fd08c972a587fd4a78eb4bef01aebd9"
    },
    {
      "path": "expected/N1_MECHANISM_AGGREGATE.json",
      "bytes": 26065,
      "sha256": "344ee8d5ace315576d98524417fab1df7b8fccd6755312c58a536c0bca8fbe9d"
    },
    {
      "path": "expected/T0_COMMON_ESTIMAND_AUDIT.json",
      "bytes": 81502,
      "sha256": "45c4f529cea2bd1d64f86a7414b99d54edf2f0fe15524e996468751b51e48cb9"
    },
    {
      "path": "expected/T1_PRE_READOUT_LOCALIZATION.json",
      "bytes": 6412,
      "sha256": "e1d5898e845f1fa0d0188e74b7caa7ddac7230708b2596d47eb90dc3cef3c544"
    },
    {
      "path": "expected/T2_CONFIRMATION_INITIAL_128_AGGREGATE.json",
      "bytes": 16805,
      "sha256": "adac0e206d86879864294867f2c5aa86f3ea64047dbfc9115711099e00bd5d1c"
    },
    {
      "path": "README.md",
      "bytes": 6856,
      "sha256": "0dccd8aba0854fad1137d6729effd1b9e9e705d8eddd95e786a69d799d237b22"
    },
    {
      "path": "reproduced/GATE_C_REPRODUCED.json",
      "bytes": 28979,
      "sha256": "42a88ff59da5a4d20d32feab683cc145a5bd9eb2525e100a6a5b823cb8a62dd5"
    },
    {
      "path": "reproduced/H4_D_REPRODUCED.json",
      "bytes": 6425,
      "sha256": "6793293f2ccb80e678e3305f613f6e6833a98dc9a5e98f4ac3dced0c31c88952"
    },
    {
      "path": "reproduced/REPRODUCTION_VALIDATION.json",
      "bytes": 817,
      "sha256": "eb08d30f4655bf6bc62592f4cb67e563c7be2a9b4122b2e3ed41bff877127097"
    },
    {
      "path": "reproduced/T1_REPRODUCED.json",
      "bytes": 5827,
      "sha256": "1a6de1ea2f5fd332219f31e40c1bfa946cef0a8199fa83441736cd6edb0e9239"
    },
    {
      "path": "reproduced/T2_REPRODUCED.json",
      "bytes": 16310,
      "sha256": "10dad7f58e02c97e55be8cfcad878ab3d115438111ace3d122cdc55f9ca01d6b"
    }
  ],
  "V_F_included": false,
  "model_weights_included": false,
  "image_pixels_included": false
}


==> anc/DATA_AND_MODEL_PROVENANCE.md <==
# Data and Model Provenance

## Data populations

### Original discovery / Gate C population

- Source family: Open Images validation;
- mapped label space: frozen COCO-category mapping;
- analysis population: frozen D population;
- complete paired images: 710 per model;
- population manifest used by Gate C:
  `audit/H4_D_FULL_GT_MANIFEST.json` in the full internal archive;
- image pixels are not included in the TMLR artifact.

The public artifact retains only opaque image identifiers, image hashes,
strata, and derived analysis values.

### T2 confirmation population

- Source: COCO 2017 validation;
- population status:
  `FROZEN_T2_CONFIRMATION_POPULATION_NO_MODEL_OUTCOME`;
- initial analysis: 128 images per model;
- maximum frozen population: 256 images;
- same images for both models;
- model outputs and intervention outcomes were not used for population
  selection;
- source annotation SHA-256:
  `e8c7f7908f1d7278341fae127d0da654f102f11bd7b21d8aeefa635b8c810b6f`.

The frozen public-population manifest is included as
`audit/T2_CONFIRMATION_POPULATION_MANIFEST.json`.

## Checkpoints

### DETR

- model: DETR-R50-500;
- checkpoint SHA-256:
  `e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc`;
- weights are not redistributed.

### DINO

- model: DINO-R50, 4-scale, 12-epoch;
- checkpoint SHA-256:
  `0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a`;
- upstream source commit:
  `d84a491d41898b3befd8294d1cf2614661fc0953`;
- weights are not redistributed.

## Runtime

- Python 3.12.13;
- PyTorch 2.10.0+cu128;
- torchvision 0.25.0+cu128;
- NumPy 1.26.4;
- SciPy 1.17.1;
- original GPU: NVIDIA RTX 4090.

The compact aggregate reproduction requires only Python and NumPy and does
not load either model.

## Restricted and excluded material

- no V/F data or result is included;
- no image pixels are included;
- no model weights are included;
- no private authentication token, cloud credential, or user identity is
  included;
- full raw matrix receipts remain in the internal integrity archive.



==> anc/README.md <==
# Query-Interaction Intervention Audit: TMLR Artifact

This package reproduces the archived H4-D, Gate C, T1, and T2 scientific
aggregates used in the paper from compact, per-image analysis-ready tables.
It performs no model inference and requires no GPU.

The terms `frozen` and `fixed` in filenames or historical status fields denote
project-internal locked records. They do not imply an externally timestamped
preregistration.

## Scientific scope

The package supports the following bounded claims:

- a reproducible hard-mask attention sensitivity on the original discovery
  population;
- failure of the project-recorded Gate C operator-transport conjunction;
- localization of hard-minus-mass differences before matching-sensitive
  readout in T1;
- T2 pairwise equivalence classifications together with failure of the hard
  positive control.

The package does not support a general harmful-query-edge claim, an
intervention-invariant causal mechanism, population-wide prevalence, or a
static regularization recommendation.

## Quick reproduction

From the artifact root:

```powershell
python -B code/p1_artifact_manifest.py --root . --verify
python -B code/p1_reproduce_from_analysis_ready.py `
  --data-root analysis_ready `
  --output-root reproduced_run `
  --expected-root expected
```

Expected terminal status:

```text
PASS_ANALYSIS_READY_EXACT_REPRODUCTION
```

The validation tolerance is `1e-12`. On the frozen package used to prepare
this artifact, the maximum absolute numeric differences were:

| Result | Maximum absolute difference |
|---|---:|
| H4-D | 2.2090619264392153e-18 |
| Gate C | 1.3877787807814457e-17 |
| T1 | 0 |
| T2 | 4.440892098500626e-16 |

## Requirements

The CPU-only reproduction script requires:

- Python 3.12;
- NumPy 1.26.x.

The original execution environment was:

- Python 3.12.13;
- PyTorch 2.10.0+cu128;
- torchvision 0.25.0+cu128;
- NumPy 1.26.4;
- SciPy 1.17.1;
- NVIDIA RTX 4090 for the original model runs.

PyTorch, SciPy, model weights, image pixels, and a GPU are not required to
reproduce the reported aggregates from `analysis_ready/`.

## Directory layout

```text
analysis_ready/   Per-image rows required by the frozen statistics
audit/            Integrity audits, population/pair manifests, and dose mappings
code/             Compact reproducer, manifest verifier, and reference aggregators
configs/          Frozen statistical and intervention configurations
expected/         Frozen aggregate JSON files
reproduced/       Validation outputs generated during P1
```

`reproduced_selftest/` is an optional local self-test output and is excluded
from the frozen manifest.

## Analysis-ready transformation

The original raw receipts contain large prediction-by-ground-truth quality
matrices. Collectively they exceed the TMLR 100MB supplementary-material
limit after ordinary ZIP compression.

`code/p1_export_analysis_ready.py` transforms those receipts into per-image
rows containing only values used by the frozen estimands and statistics:

- H4-D local, fixed/rematched/native, focal/spillover/matching/selection, and
  control effects;
- Gate C target/control effects for every frozen dose;
- T1 hard-minus-mapped-mass contrasts for all eight readouts;
- T2 M/P/D/H effects, proportional curves, realized message norms, and
  population strata.

The transformation reuses optimal assignments and image-set utilities already
stored in the integrity-checked receipts. It does not refit, rematch, select
images, read outcomes during mapping, or run a model. The compact rows were
validated against the archived aggregates at `1e-12` tolerance.

The export script is included for provenance, but it requires the full private
source workspace and is not needed for ordinary artifact reproduction.

## Data provenance

The discovery and Gate C population comes from the recorded Open Images
validation-derived D population with COCO-category mapping. The T2
confirmation population comes from the public COCO 2017 validation split and
was selected without reading model or intervention outcomes.

Image pixels are not redistributed in this package. The analysis-ready files
contain opaque image identifiers, image SHA-256 values, frozen strata, and
derived numerical effects.

Relevant public sources:

- Open Images: <https://storage.googleapis.com/openimages/web/index.html>
- COCO: <https://cocodataset.org/>

Users who wish to rerun model inference must obtain those datasets under their
respective terms.

## Model provenance

The original study used:

- DETR-R50-500, checkpoint SHA-256
  `e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc`;
- DINO-R50 4-scale 12-epoch, checkpoint SHA-256
  `0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a`.

Model weights are not included. Additional provenance is recorded in
`DATA_AND_MODEL_PROVENANCE.md`.

## Statistical unit and uncertainty

- H4-D and Gate C use image-level stratified bootstrap intervals;
- T1 uses paired-image, within-model max-studentized simultaneous intervals;
- T2 uses paired-image, stratum-resampled max-studentized simultaneous
  intervals over the frozen contrast family;
- models are analyzed separately;
- T2 equivalence bands are 0.005 for local quality and 0.001 for spillover and
  fixed-set utility.

The T2 terminal label `T2_INCONCLUSIVE_PRECISION` must not be interpreted as
ordinary low precision alone. The pairwise comparisons were classified within
the frozen bands, but the hard-deletion positive control failed in both
models, so mechanism classification was excluded.

## V/F firewall

No V/F data, result, receipt, pixel, or derived statistic is included.
All included core aggregates record `V_F_read = false` or the corresponding
split-specific false flag.

## Known exclusions

- Full raw quality matrices are excluded for size and licensing reasons.
- Model weights and image pixels are excluded.
- T0B raw input-only receipts are excluded. The package includes the T0B
  overlap output, D-capture integrity record, R-pilot integrity record and
  manifest, configuration, and reference audit code. These materials verify
  the reported output and its hashes, but the T0B overlap calculation cannot
  be rerun without the excluded raw input-only receipts.
- N1 raw receipts are excluded because N1 is used only as a historical
  actionability boundary in the paper; its archived aggregate, integrity audit,
  and configurations are included.
- T0 is an input/estimand audit rather than a new model-effect result. Its
  frozen audit and mapping dependencies are included, while the main
  scientific reproduction is performed for H4-D, Gate C, T1, and T2.

## Integrity

`ARTIFACT_MANIFEST.json` records the byte size and SHA-256 of every packaged
package file except itself and optional self-test output. Verify it before
running the statistical reproduction.


==> anc/analysis_ready/ANALYSIS_READY_PROVENANCE.json <==
{
  "schema_version": "tmlr.p1.analysis_ready_export.v1",
  "project_root_used_for_export": "<frozen-source-project>",
  "V_F_read": false,
  "new_model_inference": false,
  "source_scripts": {
    "h4_d": {
      "path": "tools/iclr_h4_aggregate.py",
      "sha256": "cfd51912baf3f7b7ef057331ae0a95ade3f42d2fbb772e17fa081746bd6f7eda"
    },
    "gate_c": {
      "path": "tools/iclr_h4_gate_c_aggregate.py",
      "sha256": "0f003d18b6776e506ef50fdecbb6667e8f39b2fe5310fb06456e9badfc88a152"
    },
    "t1": {
      "path": "tools/iclr_transport_t1_aggregate.py",
      "sha256": "ca5c2f866f428c1e9243dbe13f3a888151db38e476ad92ef0e30a3047f1b128d"
    },
    "t2": {
      "path": "tools/iclr_transport_t2_aggregate.py",
      "sha256": "45d88d23ba51be7205f56b2ce33085739235f04bd468bfab93c907b1302ee449"
    }
  },
  "exports": {
    "h4_d": {
      "detr_r50_500": {
        "rows": 710,
        "path": "analysis_ready/h4_d_detr_r50_500.jsonl",
        "sha256": "9be76200dfd16d5999d24bd62fec2db213619091507b15e293dfaf891bbd5f1e"
      },
      "dino_r50_4s_12e": {
        "rows": 710,
        "path": "analysis_ready/h4_d_dino_r50_4s_12e.jsonl",
        "sha256": "f631d50de8144c455e068e1215478d74c2870eb10d5de8f7abfb0277bf1581fc"
      }
    },
    "gate_c": {
      "detr_r50_500": {
        "rows": 710,
        "path": "analysis_ready/gate_c_detr_r50_500.jsonl",
        "sha256": "bd95cb280d87cf7e98ce5387d9f0160175a9f04e1830958fe9c22e3232549fc2"
      },
      "dino_r50_4s_12e": {
        "rows": 710,
        "path": "analysis_ready/gate_c_dino_r50_4s_12e.jsonl",
        "sha256": "08b720f5d719372f28f6f6148fd0dc5b43744d1b21cadb620d1667af446dafef"
      }
    },
    "t1": {
      "detr_r50_500": {
        "rows": 710,
        "path": "analysis_ready/t1_detr_r50_500.jsonl",
        "sha256": "e64026683a8cc36def6fd89f963371678b943ee30e5059dc999894079a8c3062"
      },
      "dino_r50_4s_12e": {
        "rows": 710,
        "path": "analysis_ready/t1_dino_r50_4s_12e.jsonl",
        "sha256": "857b95df5e3b1df0b9626ff1c0cd0ad20fb2eb21c1df574bce08985a2e872975"
      }
    },
    "t2": {
      "detr_r50_500": {
        "rows": 128,
        "path": "analysis_ready/t2_detr_r50_500.jsonl",
        "sha256": "834547c89c203fadbc26f731b6cdba7aaeb221fcadea211a1a6211001a27801b"
      },
      "dino_r50_4s_12e": {
        "rows": 128,
        "path": "analysis_ready/t2_dino_r50_4s_12e.jsonl",
        "sha256": "0ad3653845e7b33cd589e1246c152dae25508f15964d53c05ccb1f2be18860ec"
      }
    }
  }
}


==> anc/analysis_ready/h4_d_detr_r50_500.jsonl <==
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001254565632014426,"delta_image_rematched":-0.001254565632014426,"delta_local":0.001023406303589658,"delta_matching":0.0,"delta_native":-0.001254565632014426,"delta_selection":0.0,"delta_spillover":-0.001254565632014426,"delta_target":-0.001254565632014426,"different_control_local":8.266038431653522e-05,"image_id":"000a1249af2bc5f0","image_sha256":"ecd1eb1c20dc011a099c280bfbfd946099ed81cfa0b9538f9db53725e90d2cbc","random_control_local":6.296267257566157e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006375585354068125,"delta_image_rematched":-0.0006375585354068125,"delta_local":0.2526170031403372,"delta_matching":0.0,"delta_native":-0.0006375585354068125,"delta_selection":0.0,"delta_spillover":-0.0006375585354068125,"delta_target":-0.0006375585354068125,"different_control_local":-0.00039014854447633196,"image_id":"001a995c1e25d892","image_sha256":"7650f085d42642e235f48bb24e6bb283042a26c264e38bb57c6159ae2d898a50","random_control_local":-3.893776664543047e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.0611986129192026e-05,"delta_image_rematched":3.0611986129192026e-05,"delta_local":0.013388586961198844,"delta_matching":0.0,"delta_native":3.0611986129192026e-05,"delta_selection":0.0,"delta_spillover":3.0611986129192026e-05,"delta_target":3.0611986129192026e-05,"different_control_local":-1.0701323521561596e-06,"image_id":"00a159a661a2f5aa","image_sha256":"c29fd15a111e72a6a2fc0b0b5a0b73ebb6ec5ca520f4bc929364c5b0f96d8c1b","random_control_local":4.0723774710500066e-10,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00011959745011513867,"delta_image_rematched":-0.00011959745011513867,"delta_local":0.00031019435338723985,"delta_matching":0.0,"delta_native":-0.00011959745011513867,"delta_selection":0.0,"delta_spillover":-0.00011959745011513867,"delta_target":-0.00011959745011513867,"different_control_local":5.943429417065824e-07,"image_id":"00b562abdf5766d3","image_sha256":"d3271f0020bd2e924aee2b3c4aa56ff16ea8e5e9c01829ee98ec3d543c33d3ad","random_control_local":-7.582395102415096e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0016411264776414747,"delta_image_rematched":0.0016411264776414747,"delta_local":-0.004668159601765892,"delta_matching":0.0,"delta_native":0.0016411264776414747,"delta_selection":0.0,"delta_spillover":0.0016411264776414747,"delta_target":0.004921266026534088,"different_control_local":0.0002661011514970002,"image_id":"00d2a568dd4afd0d","image_sha256":"bfa47349a048590b57dc6aaa1c9227498c36ef7bed6a098b70c62d2641a9043c","random_control_local":1.0142985034655716e-05,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0004075439905805167,"delta_image_rematched":-0.0004075439905805167,"delta_local":0.024167911577525427,"delta_matching":0.0,"delta_native":-0.0004075439905805167,"delta_selection":0.0,"delta_spillover":-0.0004075439905805167,"delta_target":-0.0004075439905805167,"different_control_local":-3.0189218274578877e-05,"image_id":"0173241beb1633e9","image_sha256":"9d720203a3f02a88c574c83d7e748950e5ccf0daf8780d0c840cf0c410dfaf7b","random_control_local":1.667996869184757e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.0714865513667995e-05,"delta_image_rematched":5.0714865513667995e-05,"delta_local":-0.00028619126240535774,"delta_matching":0.0,"delta_native":5.0714865513667995e-05,"delta_selection":0.0,"delta_spillover":5.0714865513667995e-05,"delta_target":5.0714865513667995e-05,"different_control_local":2.1911655239642384e-06,"image_id":"018d4a117c1d7e16","image_sha256":"0d342c03d49719b8a9d67c0ecc9d35e6308883d4520ec81bdb56cb117536d53d","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.00017884760725472848,"delta_image_rematched":-0.0001788476072548395,"delta_local":0.014065053390073301,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.0001788476072548395,"delta_selection":0.0,"delta_spillover":-0.00017884760725461746,"delta_target":-0.00016906645648684382,"different_control_local":-2.5421683193527222e-05,"image_id":"01ada3c0d980be5e","image_sha256":"070ff9a71df1cc265a6c28107a1d99fe7b503aa77086f9ca5e9e4c2281486530","random_control_local":-1.56872031844002e-05,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00010264953675165334,"delta_image_rematched":-0.00010264953675165334,"delta_local":0.004727635370596086,"delta_matching":0.0,"delta_native":-0.00010264953675165334,"delta_selection":0.0,"delta_spillover":-0.00010264953675165334,"delta_target":-0.00010264953675165334,"different_control_local":1.1328221989055295e-05,"image_id":"01b95ffb7ee0752c","image_sha256":"3e57473f14888a715219257a1d3b79c26f18bd2180266ba8f2b1b81996dabca6","random_control_local":2.3503794368759379e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0013499516812299772,"delta_image_fixed":0.0013475433338170362,"delta_image_rematched":0.0013475433338170362,"delta_local":-8.66854756626042e-07,"delta_matching":0.0,"delta_native":0.0013475433338170362,"delta_selection":0.0,"delta_spillover":-2.4083474129410476e-06,"delta_target":-1.655464546235219e-05,"different_control_local":9.726117321963012e-09,"image_id":"02af9804c6b68f61","image_sha256":"dd3afa9e4cf95d3e5aa66109ce16c25b9b26ea561bd569cb941478fe1534cac5","random_control_local":8.758889651034685e-11,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0004783890632464871,"delta_image_rematched":0.0004783890632464871,"delta_local":0.09795976585055262,"delta_matching":0.0,"delta_native":0.0004783890632464871,"delta_selection":0.0,"delta_spillover":0.0004783890632464871,"delta_target":0.0004783890632464871,"different_control_local":-2.888139950710895e-07,"image_id":"036fee36516ed5b9","image_sha256":"7638fb84491ab7c2caac7f3710b577baaf75a656c52397697a6bbb1a993e264e","random_control_local":4.0335943288791545e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.01876038186551998,"delta_image_rematched":-0.01876038186551998,"delta_local":0.8900099232084168,"delta_matching":0.0,"delta_native":-0.01876038186551998,"delta_selection":0.0,"delta_spillover":-0.01876038186551998,"delta_target":-0.01876038186551998,"different_control_local":-1.3580078866814841e-06,"image_id":"0450c83178d36a42","image_sha256":"8a25b6e32e16455664849b954cd49d028da2ae3bbabf225f6635fdbac7565a58","random_control_local":1.1077869479755083e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0009588297752203268,"delta_image_rematched":-0.0009588297752203268,"delta_local":0.07926318117072666,"delta_matching":0.0,"delta_native":-0.0009588297752203268,"delta_selection":0.0,"delta_spillover":-0.0009588297752203268,"delta_target":-0.0018887006897896352,"different_control_local":-0.00020361283755168658,"image_id":"0462aec2688ccf6c","image_sha256":"c6b453764e8fb15168ac0cc714e4419b4a0f21a627232a933e075451ecb6bf99","random_control_local":-1.1797902668697624e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.6846609088145094e-09,"delta_image_rematched":2.6846609088145094e-09,"delta_local":1.132186458223369e-06,"delta_matching":0.0,"delta_native":-9.47878392413221e-06,"delta_selection":-9.481468585041025e-06,"delta_spillover":2.6846609088145094e-09,"delta_target":2.6846609088145094e-09,"different_control_local":9.230382747615995e-11,"image_id":"047e093c38e40f22","image_sha256":"821b381e346b650ba252472f36203d898b1dd64e7511a2042c00cc1ffd6f4e1c","random_control_local":1.7553114503224406e-13,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.498793433232006e-05,"delta_image_rematched":3.498793433232006e-05,"delta_local":4.394559002291777e-05,"delta_matching":0.0,"delta_native":3.498793433232006e-05,"delta_selection":0.0,"delta_spillover":3.498793433232006e-05,"delta_target":6.347225848324367e-05,"different_control_local":6.463868970504015e-06,"image_id":"0486a16c2b463778","image_sha256":"b3ac3fe2daa0977e5d3783bf9c2cbfa1bf5a864cdc8377267d9bbdb332375b76","random_control_local":-7.089311182800068e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-5.315820795437354e-06,"delta_image_rematched":-5.315820795437354e-06,"delta_local":-0.00022561139789812647,"delta_matching":0.0,"delta_native":-5.315820795437354e-06,"delta_selection":0.0,"delta_spillover":-5.3158207953263314e-06,"delta_target":2.146152411786062e-06,"different_control_local":1.5431243702386174e-05,"image_id":"049e7e84b7055f7f","image_sha256":"dbde4fd9b454ae90ed01c65d200c32f7821f8541d791eaa210c24509dcebab3d","random_control_local":3.974135026618697e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":6.728019652957329e-06,"delta_image_rematched":6.728019652957329e-06,"delta_local":0.0005421348544168564,"delta_matching":0.0,"delta_native":6.728019652957329e-06,"delta_selection":0.0,"delta_spillover":6.728019652957329e-06,"delta_target":0.00016396106502258867,"different_control_local":-3.3106894248669666e-05,"image_id":"04b9f8abc09386ee","image_sha256":"85b4180d70f32b3702b192c33db3e94e3b7eb25b23d941c7fecea34d1b0aa61c","random_control_local":-3.913586412232495e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000875635300863209,"delta_image_rematched":-0.000875635300863209,"delta_local":0.17415388495103332,"delta_matching":0.0,"delta_native":-0.000875635300863209,"delta_selection":0.0,"delta_spillover":-0.000875635300863209,"delta_target":-0.0017995245479487387,"different_control_local":-1.49510703364086e-06,"image_id":"04ccb05e32dc45de","image_sha256":"f483fb7a81c61436806608a59361a291eb654f1e349da37548a6b42168322614","random_control_local":6.919523662038407e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007142911276193376,"delta_image_rematched":-0.0007142911276193376,"delta_local":0.01802720768806093,"delta_matching":0.0,"delta_native":-0.0007142911276193376,"delta_selection":0.0,"delta_spillover":-0.0007142911276193376,"delta_target":-0.0007142911276193376,"different_control_local":3.1837621778607605e-05,"image_id":"04e45a329032c784","image_sha256":"70da1203bc918a78da36d44b3fbe281f1c01463dd3488caa6083bf63f75dded6","random_control_local":-1.1819600673090846e-05,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0024833820231877635,"delta_image_rematched":-0.0024833820231877635,"delta_local":0.17215071209860044,"delta_matching":0.0,"delta_native":-0.0024833820231877635,"delta_selection":0.0,"delta_spillover":-0.0024833820231877635,"delta_target":-0.0024833820231877635,"different_control_local":-0.0004173319155490185,"image_id":"052b579fce6e42ac","image_sha256":"bad8d213c5f276e5a517fe8c2b1a0ce849bcb497acf991618b82bb9eff184338","random_control_local":-6.419876352747877e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.2641969476276955e-06,"delta_image_rematched":3.2641969476276955e-06,"delta_local":0.0002862012231955452,"delta_matching":0.0,"delta_native":3.2641969476276955e-06,"delta_selection":0.0,"delta_spillover":3.2641969476276955e-06,"delta_target":3.2641969476276955e-06,"different_control_local":3.9450363260480625e-06,"image_id":"0598d112cfe889ea","image_sha256":"a6c5f5cc4d92cc5ffd6fb11415b928abe65cfc07e5f0dcf03d4ef47c9e1f7e0b","random_control_local":-3.18268177836728e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00011367941275330917,"delta_image_rematched":-0.0001136794127534202,"delta_local":0.03795291769726152,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.0001136794127534202,"delta_selection":0.0,"delta_spillover":-0.00011367941275330917,"delta_target":-0.0009907662980117582,"different_control_local":4.6439134634267826e-06,"image_id":"05a149770e1013f1","image_sha256":"536ff6618a42e8f281db8a49a38e390de803a2adaf27fdab7fb3fd0c68222733","random_control_local":-2.6315460091184614e-07,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.9948865528363058e-06,"delta_image_rematched":-1.9948865528363058e-06,"delta_local":0.0001065695281219181,"delta_matching":0.0,"delta_native":-1.9948865528363058e-06,"delta_selection":0.0,"delta_spillover":-1.9948865528363058e-06,"delta_target":-1.7398484150055182e-06,"different_control_local":7.181445913603986e-07,"image_id":"05c715fd19ba01fa","image_sha256":"1e510436b11e850716bcf48794ec072209d6a8b1b2b35bd3fbbeaa1608b6dfb1","random_control_local":1.4839950189266676e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.1466770831081163e-05,"delta_image_rematched":1.1466770831081163e-05,"delta_local":0.00394880805397284,"delta_matching":0.0,"delta_native":1.1466770831081163e-05,"delta_selection":0.0,"delta_spillover":1.1466770831081163e-05,"delta_target":1.1466770831081163e-05,"different_control_local":2.5653938604322784e-06,"image_id":"05de59562f9ff5cf","image_sha256":"61d92a032f29a6d95cfd9259e1f55aa5283febedc3f242050e34c326cea1ae27","random_control_local":6.925511093205591e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0023546696391018584,"delta_image_rematched":-0.0023546696391018584,"delta_local":0.003919790733072113,"delta_matching":0.0,"delta_native":-0.0023546696391018584,"delta_selection":0.0,"delta_spillover":-0.0023546696391018584,"delta_target":-0.004652181764081054,"different_control_local":7.07064924518417e-06,"image_id":"06294ef356d77e7e","image_sha256":"72b5609f686516b2dfd96fecf9c35e5600810c490d04d64f4d38455395332c6b","random_control_local":-7.98546626783539e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-0.005738935705374759,"delta_image_fixed":-0.005993429715347887,"delta_image_rematched":-0.005993429715347887,"delta_local":-0.003374996541596731,"delta_matching":0.0,"delta_native":-0.005993429715347887,"delta_selection":0.0,"delta_spillover":-0.00025449400997312743,"delta_target":-0.00032485047765073993,"different_control_local":0.0008652039960056201,"image_id":"06593b76585ed9a5","image_sha256":"37045a5fc0612d7d659e3fb9e2052d79510569447edc9fb5b7e9f69da0538528","random_control_local":-3.241156849992377e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003524557089914504,"delta_image_rematched":-0.0003524557089914504,"delta_local":0.002170241397565005,"delta_matching":0.0,"delta_native":-0.14969676943992344,"delta_selection":-0.149344313730932,"delta_spillover":-0.0003524557089914504,"delta_target":-0.0003524557089914504,"different_control_local":2.4700861005589637e-05,"image_id":"069951d34142a417","image_sha256":"289c908c95ee9013d68a6fc6e89607ea3cf36a289f812c7b1de39725846fae6b","random_control_local":8.349878533866692e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00024544046573571343,"delta_image_rematched":0.00024544046573571343,"delta_local":0.06180046978395248,"delta_matching":0.0,"delta_native":0.00024544046573571343,"delta_selection":0.0,"delta_spillover":0.00024544046573571343,"delta_target":0.00024544046573571343,"different_control_local":-0.0004073235456353852,"image_id":"07d9514871b2f137","image_sha256":"349d76d3d2c44bb7dea8941116bf42d7ea4e2c20e58a518f92ed7c013ffc45e5","random_control_local":-1.5738310175650305e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0028984061562138397,"delta_image_rematched":-0.0028984061562138397,"delta_local":0.8939579023742793,"delta_matching":0.0,"delta_native":-0.0028984061562138397,"delta_selection":0.0,"delta_spillover":-0.0028984061562138397,"delta_target":-0.0028984061562138397,"different_control_local":-2.383404415717827e-06,"image_id":"07d9dd16b917e222","image_sha256":"e5bf1ba2f1a69b8ca9602488c2d5a2b29852a413cb5b1163b8ea0ad201109c53","random_control_local":3.6558588682386595e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0017419270938757725,"delta_image_rematched":-0.0017419270938757725,"delta_local":0.0813756320974117,"delta_matching":0.0,"delta_native":-0.0017419270938757725,"delta_selection":0.0,"delta_spillover":-0.0017419270938757725,"delta_target":-0.0017419270938757725,"different_control_local":0.00034752625253337,"image_id":"07e304a0ba61ce5c","image_sha256":"4f435268a2658c50e972fe235987bb4f3987e4e34581609d2cd92f9ef8866f6e","random_control_local":-5.4133321537863655e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0011418498614559347,"delta_image_rematched":-0.0011418498614559347,"delta_local":0.06339410670131984,"delta_matching":0.0,"delta_native":-0.0011418498614559347,"delta_selection":0.0,"delta_spillover":-0.0011418498614559347,"delta_target":-0.0011418498614559347,"different_control_local":6.765927083229872e-05,"image_id":"0931504585a12d03","image_sha256":"0d832c93afd06f89ddb3f3045af22fae5039a56b36d2649545b99c119be1f7de","random_control_local":2.473722032436676e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.250112151842455e-05,"delta_image_rematched":3.250112151842455e-05,"delta_local":-9.512646495563883e-05,"delta_matching":0.0,"delta_native":3.250112151842455e-05,"delta_selection":0.0,"delta_spillover":3.250112151842455e-05,"delta_target":3.250112151842455e-05,"different_control_local":4.5322907176290235e-06,"image_id":"097d056ffa82fced","image_sha256":"6f41f841eaca0678e56f1bbdc2fe125900fef2fa466101c36f87dd9e38aff711","random_control_local":-2.3037328283079597e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.7702060091369134e-05,"delta_image_rematched":-5.7702060091369134e-05,"delta_local":0.0026370698685092495,"delta_matching":0.0,"delta_native":-5.7702060091369134e-05,"delta_selection":0.0,"delta_spillover":-5.7702060091369134e-05,"delta_target":-5.7702060091369134e-05,"different_control_local":0.0004984418762844778,"image_id":"0a82f0443c940816","image_sha256":"f1ef63c1e3aef0144d77b031e8868f6fad30148670e5214b62d6b92fa3561125","random_control_local":1.1399393499283983e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00010263035734936476,"delta_image_rematched":-0.00010263035734936476,"delta_local":0.010694995390876552,"delta_matching":0.0,"delta_native":-0.00010263035734936476,"delta_selection":0.0,"delta_spillover":-0.00010263035734936476,"delta_target":-0.00019589876757108993,"different_control_local":-2.184891286714785e-05,"image_id":"0acfa779589204bf","image_sha256":"864506e75fa353880da56be310813f2cc8d6cf3df75f4913456eac44d7cfb99a","random_control_local":-4.08796876717743e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00030450118442707473,"delta_image_rematched":-0.00030450118442707473,"delta_local":0.0005677779462913628,"delta_matching":0.0,"delta_native":-0.008656589770540212,"delta_selection":-0.008352088586113138,"delta_spillover":-0.00030450118442707473,"delta_target":-0.00030450118442707473,"different_control_local":-1.0044939669856751e-07,"image_id":"0b2167c3a726f68a","image_sha256":"4700b1cc478eb3c39aa784f46d74a21da69f89c4c2c2b78193124d93560ba7de","random_control_local":-5.593575422725011e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.009339429198125e-05,"delta_image_rematched":-7.009339429198125e-05,"delta_local":-0.0095870557243347,"delta_matching":0.0,"delta_native":-7.009339429198125e-05,"delta_selection":0.0,"delta_spillover":-7.009339429198125e-05,"delta_target":-7.147877224933374e-05,"different_control_local":-0.00026614881666799095,"image_id":"0b2c23d6ee2b3801","image_sha256":"f07933fdd11697c24945f4506a9db5e8190e1539070250b414485ea1eea6a73b","random_control_local":-2.9828519430077916e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.09468324713170884,"delta_image_rematched":-0.09468324713170884,"delta_local":0.3513518907394393,"delta_matching":0.0,"delta_native":-0.09468324713170884,"delta_selection":0.0,"delta_spillover":-0.09468324713170884,"delta_target":-0.09468324713170884,"different_control_local":0.0003409581551509916,"image_id":"0b730c49ccf74eae","image_sha256":"b081381dae7f8b7a23b0e1bb6b41ab348a3dd98c85cebc27708ac06f86a2f3e9","random_control_local":-1.1914046084693375e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00028507995215987236,"delta_image_rematched":-0.00028507995215987236,"delta_local":0.04004433256093685,"delta_matching":0.0,"delta_native":-0.00028507995215987236,"delta_selection":0.0,"delta_spillover":-0.00028507995215987236,"delta_target":-0.0005658719802854595,"different_control_local":0.0001417351932609806,"image_id":"0b7361f518dbb1cb","image_sha256":"60d87aea8433d70f8c86ad307b1985ffbc052f50dea9235567fbda97c08672f8","random_control_local":3.09771941105208e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00018546136496988552,"delta_image_rematched":-0.00018546136496988552,"delta_local":0.006481809346653933,"delta_matching":0.0,"delta_native":-0.00018546136496988552,"delta_selection":0.0,"delta_spillover":-0.00018546136496988552,"delta_target":-0.0006154870438814797,"different_control_local":0.00017943926262198318,"image_id":"0c08c1a56daae22a","image_sha256":"e4eefbd6cf77ea5a0424967e9fcec521d42f34d8eb6cbdca2d265dabdb599666","random_control_local":-2.7439937653750412e-06,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.8892809025838897e-06,"delta_image_rematched":1.8892809025838897e-06,"delta_local":-4.485422642666397e-05,"delta_matching":0.0,"delta_native":1.8892809025838897e-06,"delta_selection":0.0,"delta_spillover":1.8892809025838897e-06,"delta_target":1.8892809025838897e-06,"different_control_local":3.2139442226217056e-07,"image_id":"0c5ba9f5d1851c1d","image_sha256":"2449760dcc821f6a7d22e9eaf4189876bacdb85efff8e74fbd42b4db6a5f6e18","random_control_local":4.7582868478767207e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008524759845555896,"delta_image_rematched":-0.008524759845555896,"delta_local":0.9292684207977938,"delta_matching":0.0,"delta_native":-0.008524759845555896,"delta_selection":0.0,"delta_spillover":-0.008524759845555896,"delta_target":-0.008524759845555896,"different_control_local":-0.00016892032910612205,"image_id":"0caaa43e6d1ff03b","image_sha256":"98dd194db587ce789c67a6214b6e2c2d533c3a11700f8496704312ad86a1e1d3","random_control_local":2.2226183853633896e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.5086165509610163e-10,"delta_image_rematched":3.5086165509610163e-10,"delta_local":4.0640280559731e-09,"delta_matching":0.0,"delta_native":-9.83467212205851e-07,"delta_selection":-9.838180738609472e-07,"delta_spillover":3.5086165509610163e-10,"delta_target":3.5086165509610163e-10,"different_control_local":-1.943306094375992e-11,"image_id":"0cba349f6f7bdf44","image_sha256":"9e1de1c07a6ea3f2af1b211f690c4604268631b7e402e6914c79eb592b4a3486","random_control_local":-1.0610993501885142e-11,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.5313829929364253e-05,"delta_image_rematched":1.5313829929364253e-05,"delta_local":0.0001420102013185709,"delta_matching":0.0,"delta_native":1.5313829929364253e-05,"delta_selection":0.0,"delta_spillover":1.5313829929364253e-05,"delta_target":1.5313829929364253e-05,"different_control_local":-3.563069363668285e-06,"image_id":"0d7726d7d5cd9640","image_sha256":"de3207f571542a09d45f461ae734148a3c3bf7b5ae46dd07c573671073ddacae","random_control_local":-6.022819380377409e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008332545235204658,"delta_image_rematched":-0.008332545235204658,"delta_local":0.13487482100572276,"delta_matching":0.0,"delta_native":-0.008332545235204658,"delta_selection":0.0,"delta_spillover":-0.008332545235204658,"delta_target":-0.016594207615020395,"different_control_local":6.902170218728472e-06,"image_id":"0dff5becb0f6c70d","image_sha256":"f4e543994423330b7da6bf6e132aac81568fa21e1c561ebf82e4189db304059b","random_control_local":1.3420572127567643e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0011751928433431091,"delta_image_rematched":-0.0011751928433431091,"delta_local":0.0006104839932395273,"delta_matching":0.0,"delta_native":-0.0011751928433431091,"delta_selection":0.0,"delta_spillover":-0.0011751928433431091,"delta_target":-0.0011751928433431091,"different_control_local":-5.755851883137986e-05,"image_id":"0e8cfb93ac8211ee","image_sha256":"2bb6ba7efa029c20ca2bb9c87c10326f20ada95549915098300671a467d9f112","random_control_local":5.808034438808951e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.015045230756547512,"delta_image_rematched":-0.015045230756547512,"delta_local":0.7662374659173665,"delta_matching":0.0,"delta_native":-0.015045230756547512,"delta_selection":0.0,"delta_spillover":-0.015045230756547512,"delta_target":-0.04446464301771158,"different_control_local":-0.0011170178665836084,"image_id":"0f0596b1c511e071","image_sha256":"1b8fc2754de59d9a4584ee90fb8c74668a6f1d1a6e96392a1a4b73addbe6d2ab","random_control_local":-2.8790212364127044e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.077445872887388e-05,"delta_image_rematched":-6.077445872887388e-05,"delta_local":-0.007237540002556309,"delta_matching":0.0,"delta_native":-6.077445872887388e-05,"delta_selection":0.0,"delta_spillover":-6.077445872887388e-05,"delta_target":0.0005399364848710508,"different_control_local":0.0002308087897152679,"image_id":"0f78c692f5d67965","image_sha256":"bcc45e5e4d7d1c68ebe5aabbf4b1a8c24a6372b8196f10e37b780ceafce440b7","random_control_local":-2.1780567420817687e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-0.00010939861815639773,"delta_image_rematched":-0.00010939861815628671,"delta_local":0.13084636837362582,"delta_matching":1.1102230246251565e-16,"delta_native":-0.00010939861815628671,"delta_selection":0.0,"delta_spillover":-0.00010939861815650875,"delta_target":-0.00041223117983624213,"different_control_local":0.0001008385406854155,"image_id":"103a14e073bd3482","image_sha256":"8bf1e490bb886d95c4421cb1d215e3ef75213890e1653848f0bbc3cd0a3ff4a0","random_control_local":-1.0153188941576519e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00025796161210489554,"delta_image_rematched":-0.00025796161210489554,"delta_local":0.02793507824722713,"delta_matching":0.0,"delta_native":-0.00025796161210489554,"delta_selection":0.0,"delta_spillover":-0.00025796161210489554,"delta_target":-0.00025796161210489554,"different_control_local":-4.0078489517536564e-05,"image_id":"105a43452aedeeb7","image_sha256":"e35410d48c2c91924fcf3446d5867baa477ff6c6d9d58541e63d7438a924b1a7","random_control_local":-1.988357069049318e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008610022778958726,"delta_image_rematched":-0.0008610022778958726,"delta_local":0.10267401465234327,"delta_matching":0.0,"delta_native":-0.0008610022778958726,"delta_selection":0.0,"delta_spillover":-0.0008610022778958726,"delta_target":-0.0008610022778958726,"different_control_local":0.00018142664641283834,"image_id":"10e939ffae0c2f25","image_sha256":"27049b221be702f757c1f0570e15ed30399cd7332507fe2e0b20a17711ebaa46","random_control_local":-1.1291327322041078e-05,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0011430957453447688,"delta_image_rematched":-0.0011430957453447688,"delta_local":0.025271763929453423,"delta_matching":0.0,"delta_native":-0.0011430957453447688,"delta_selection":0.0,"delta_spillover":-0.0011430957453447688,"delta_target":-0.0011430957453447688,"different_control_local":2.089961177551957e-05,"image_id":"10f1e4ef22dba6ce","image_sha256":"4a3f609db249b0d76c4678dfbf79aa6ffcdc14d5a5f4b09c63cc889a90d0869a","random_control_local":6.548455180888091e-10,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00040147284363667435,"delta_image_rematched":-0.00040147284363667435,"delta_local":0.09774056866330263,"delta_matching":0.0,"delta_native":-0.00040147284363667435,"delta_selection":0.0,"delta_spillover":-0.00040147284363667435,"delta_target":-0.0007873031406353537,"different_control_local":0.0002602447496277485,"image_id":"1152ee7d65a1498f","image_sha256":"6d4114c4dfa28acdcabacc15e1de42f009eb6c6b41747d11b8512cca4196f727","random_control_local":8.164740947745608e-08,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0007980253540910698,"delta_image_rematched":0.0007980253540910698,"delta_local":-0.013453194578674388,"delta_matching":0.0,"delta_native":0.0007980253540910698,"delta_selection":0.0,"delta_spillover":0.0007980253540910698,"delta_target":0.0007980253540910698,"different_control_local":-0.00033958585517041007,"image_id":"121537f085b7d63c","image_sha256":"07bdb1d1c76e97d03c59ff965ca75f378d7e05cfab7956786f4a715a30524488","random_control_local":-1.885357915121233e-06,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.2474227696633875e-06,"delta_image_rematched":2.2474227696633875e-06,"delta_local":0.0004738608404098628,"delta_matching":0.0,"delta_native":2.2474227696633875e-06,"delta_selection":0.0,"delta_spillover":2.2474227696633875e-06,"delta_target":1.4572797125467218e-05,"different_control_local":-5.449962192876842e-06,"image_id":"121f6fedb3af41ba","image_sha256":"cfaf22eaf02f98ea03aedf55e7d1f01d94fd791c680a09eaf930cf78f07896b2","random_control_local":-4.278985524883844e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.553811774891784e-05,"delta_image_rematched":-8.553811774891784e-05,"delta_local":0.009088913321300386,"delta_matching":0.0,"delta_native":-8.553811774891784e-05,"delta_selection":0.0,"delta_spillover":-8.553811774891784e-05,"delta_target":-0.00022728215351897063,"different_control_local":5.912285551383165e-06,"image_id":"124e469cf2eaf962","image_sha256":"c5c573886035098377ec051c6bfa69b31956b5213bb8921a5838cc9a45d44eb2","random_control_local":-3.5204938616216486e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.2261622048279648e-06,"delta_image_rematched":3.2261622048279648e-06,"delta_local":0.0056452866213333106,"delta_matching":0.0,"delta_native":3.2261622048279648e-06,"delta_selection":0.0,"delta_spillover":3.2261622048279648e-06,"delta_target":-1.2282617662062734e-05,"different_control_local":8.230372290883581e-07,"image_id":"125fca1bb0a5be7a","image_sha256":"3f5c7cdd55e3331c5135cbdc1a0f90459f5d4afcff7bdb3d12e839c16cfad4e3","random_control_local":-3.430545136157148e-10,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.881007550930125e-05,"delta_image_rematched":-1.881007550930125e-05,"delta_local":0.0005506532605337076,"delta_matching":0.0,"delta_native":-1.881007550930125e-05,"delta_selection":0.0,"delta_spillover":-1.881007550930125e-05,"delta_target":-1.881007550930125e-05,"different_control_local":-6.190587933230631e-08,"image_id":"13b9d8ab697d0893","image_sha256":"7a4fe8e4d8e3b2e16fc9a8f45339930f6c20509105ebb8608305e1195501d678","random_control_local":-1.3755178923289223e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.014898792974714192,"delta_image_rematched":-0.014898792974714192,"delta_local":0.08159514528413667,"delta_matching":0.0,"delta_native":-0.014898792974714192,"delta_selection":0.0,"delta_spillover":-0.014898792974714192,"delta_target":-0.014898792974714192,"different_control_local":1.7394446654799521e-06,"image_id":"13bdb6c82e9ef869","image_sha256":"a5f35dec125b7068ad085a1aa061c093217211d92631493169026988749da736","random_control_local":-3.522692697331513e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.503608166991137e-05,"delta_image_rematched":-6.503608166991137e-05,"delta_local":-0.0007167395399340082,"delta_matching":0.0,"delta_native":-6.503608166991137e-05,"delta_selection":0.0,"delta_spillover":-6.503608166991137e-05,"delta_target":-6.503608166991137e-05,"different_control_local":0.00021460131045369923,"image_id":"1430bdaa35b7fbb6","image_sha256":"cefc4debc9a015159069a11445faf085c31f7b3afb66497f0cb53a77c32ec9ce","random_control_local":-3.76160316076235e-07,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.791599492708464e-06,"delta_image_rematched":-3.791599492708464e-06,"delta_local":-4.136241086383295e-08,"delta_matching":0.0,"delta_native":-3.791599492708464e-06,"delta_selection":0.0,"delta_spillover":-3.791599492708464e-06,"delta_target":-3.791599492708464e-06,"different_control_local":-6.923094348998762e-09,"image_id":"1430f5387b1cb9f1","image_sha256":"dad764247431c90dc0689f34ba1b322c078a4b090d10f8f7d8dfaed575bd9c10","random_control_local":4.7167811906170636e-11,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":6.552623685429637e-05,"delta_image_rematched":6.552623685429637e-05,"delta_local":0.012575520663525998,"delta_matching":0.0,"delta_native":6.552623685429637e-05,"delta_selection":0.0,"delta_spillover":6.552623685429637e-05,"delta_target":-1.869963727973989e-05,"different_control_local":6.765382765166941e-07,"image_id":"1456ab6503fda3b7","image_sha256":"8f98beb7f0b608323bcb5e5aa9cd91384c560203579a1d9392a8305059ecad3d","random_control_local":-1.277033605706808e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0002030259846291793,"delta_image_rematched":0.0002030259846291793,"delta_local":0.0029561700091971926,"delta_matching":0.0,"delta_native":0.0002030259846291793,"delta_selection":0.0,"delta_spillover":0.0002030259846291793,"delta_target":0.0010071969924041468,"different_control_local":-1.2137365498873093e-05,"image_id":"148b8c049bf6a361","image_sha256":"01c71847589cbb7620b78f37a6c69d1609d1210078b8f5adcea7b275187978a5","random_control_local":-3.1912277242626685e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.3512843887352197e-05,"delta_image_rematched":2.3512843887352197e-05,"delta_local":0.0012683091717581854,"delta_matching":0.0,"delta_native":2.3512843887352197e-05,"delta_selection":0.0,"delta_spillover":2.3512843887352197e-05,"delta_target":2.3512843887352197e-05,"different_control_local":4.3421752219654705e-07,"image_id":"14b32f838a0ed041","image_sha256":"6bc1ad3e1b7a605055e43dfc049173f23c7c7bcc9c114e253f39b2744ee8acc7","random_control_local":-1.0320292075398016e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.3018975719435453e-06,"delta_image_rematched":-2.3018975719435453e-06,"delta_local":7.55319538026291e-05,"delta_matching":0.0,"delta_native":-2.3018975719435453e-06,"delta_selection":0.0,"delta_spillover":-2.3018975719435453e-06,"delta_target":-2.3018975719435453e-06,"different_control_local":3.5855679171234445e-07,"image_id":"14da09e1c230ab17","image_sha256":"b20e1245dc4180dda5485d7ae525a759c927c5814d7b47bbf622738ab9961c32","random_control_local":-3.849602238023553e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.2825230733956055e-05,"delta_image_rematched":-4.2825230733956055e-05,"delta_local":0.010113021771314165,"delta_matching":0.0,"delta_native":-4.2825230733956055e-05,"delta_selection":0.0,"delta_spillover":-4.2825230733956055e-05,"delta_target":-4.2825230733956055e-05,"different_control_local":0.0001240401208063291,"image_id":"151e0d8fc3923605","image_sha256":"7ed7d0e1195a140ea08ffaadd98e039cc9289477c82843f59747904b5491b447","random_control_local":2.6566609855060985e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0014062681075758254,"delta_image_rematched":0.0014062681075758254,"delta_local":-0.0017873680236600853,"delta_matching":0.0,"delta_native":0.0014062681075758254,"delta_selection":0.0,"delta_spillover":0.0014062681075758254,"delta_target":0.0014062681075758254,"different_control_local":-3.9901767218297746e-05,"image_id":"15348e4f2c7ebe0f","image_sha256":"7070376aeff523f59a8d0433d7cc8c0c48daa65772ae8a5f0fd6acad6595884f","random_control_local":-3.4595431847028735e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.045691665710567264,"delta_image_fixed":0.044692366926262994,"delta_image_rematched":0.045751959104771034,"delta_local":0.4112249913951056,"delta_matching":0.0010595921785080398,"delta_native":0.045751959104771034,"delta_selection":0.0,"delta_spillover":-0.00099929878430427,"delta_target":-0.007684234481645458,"different_control_local":-3.295973898261029e-05,"image_id":"154bf3c92a7c6d27","image_sha256":"9e138862eddf9d1b857c8ed91d6a5ba1c8dd9e155f0cb3c3a275a8f7a49e588c","random_control_local":7.126016519920508e-09,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.003304107613481433,"delta_image_rematched":-0.003304107613481433,"delta_local":0.009553672152457046,"delta_matching":0.0,"delta_native":-0.003304107613481433,"delta_selection":0.0,"delta_spillover":-0.003304107613481433,"delta_target":-0.003304107613481433,"different_control_local":-0.0009968067983265466,"image_id":"15932ce01f712852","image_sha256":"b6ae3fdd898c42d143305994b725a65bc300230cacd3df5feadb1e14e8a036ca","random_control_local":1.3610513887735154e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0010400158351210331,"delta_image_rematched":-0.0010400158351210331,"delta_local":0.536712766059222,"delta_matching":0.0,"delta_native":-0.004666884185231535,"delta_selection":-0.0036268683501105015,"delta_spillover":-0.0010400158351210331,"delta_target":-0.010633444360723443,"different_control_local":-0.000145757583831424,"image_id":"163dad9413a0dbac","image_sha256":"a5ecab26db6341b526209c6036b6bf5bba50b2bae816803d6d89436eb7eadf93","random_control_local":-1.8079950492508323e-06,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-9.633230741301624e-05,"delta_image_rematched":-9.633230741301624e-05,"delta_local":0.023357789920227946,"delta_matching":0.0,"delta_native":-9.633230741301624e-05,"delta_selection":0.0,"delta_spillover":-9.633230741301624e-05,"delta_target":-9.633230741301624e-05,"different_control_local":6.499407037592955e-06,"image_id":"1641f1c39e4878cb","image_sha256":"341719015518a5c2e1654d3c5854fc8e6f22e36f9d9583acebaefbad46e08f26","random_control_local":2.914392731104276e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.1890029716354888e-05,"delta_image_rematched":1.1890029716354888e-05,"delta_local":4.020819432049537e-05,"delta_matching":0.0,"delta_native":1.1890029716354888e-05,"delta_selection":0.0,"delta_spillover":1.1890029716354888e-05,"delta_target":2.2427903740629418e-05,"different_control_local":-4.522056172719981e-06,"image_id":"16789af24af158d8","image_sha256":"91f94ba85e72b7811be84ba536f758e5c30591f5d1bbdc00d1c348d0a2b7935f","random_control_local":-9.503350118823806e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0001931084513763781,"delta_image_rematched":-0.0001931084513763781,"delta_local":-8.463668776555362e-05,"delta_matching":0.0,"delta_native":-0.0001931084513763781,"delta_selection":0.0,"delta_spillover":-0.0001931084513763781,"delta_target":-0.00030047764152570447,"different_control_local":1.5217979449184613e-06,"image_id":"168ba8a4f76153da","image_sha256":"f882c117085cb5001288cb90c2fe78741a7359dab2809531d729f4f43824fcb4","random_control_local":3.822249477862527e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":2.220446049250313e-16,"delta_image_fixed":-0.002835811119533682,"delta_image_rematched":-0.002835811119533682,"delta_local":0.51291173211891,"delta_matching":0.0,"delta_native":-0.002835811119533682,"delta_selection":0.0,"delta_spillover":-0.002835811119533904,"delta_target":-0.01596520855095518,"different_control_local":-3.022078410757365e-06,"image_id":"16a1af0cccd211ba","image_sha256":"9b009ca2d916590245ba53fb0cad025d73ee94e7bffac998588558a2328defb1","random_control_local":-2.1129474377513772e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001082725515818006,"delta_image_rematched":-0.001082725515818006,"delta_local":0.17690529540598238,"delta_matching":0.0,"delta_native":-0.001082725515818006,"delta_selection":0.0,"delta_spillover":-0.001082725515818006,"delta_target":-0.001082725515818006,"different_control_local":0.0005023533741256303,"image_id":"16dbd9b970d01c30","image_sha256":"e80447c68b0c61392c43709d7aa27d81427c65aaef19a613caf6774ab0e8f195","random_control_local":-1.4922320346055784e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.9762414580348775e-06,"delta_image_rematched":1.9762414580348775e-06,"delta_local":5.491557227173434e-05,"delta_matching":0.0,"delta_native":1.9762414580348775e-06,"delta_selection":0.0,"delta_spillover":1.9762414580348775e-06,"delta_target":-2.0517331449365628e-06,"different_control_local":9.038998177977181e-06,"image_id":"17de3cf86b72b16e","image_sha256":"0d47ab800d97511b785f94e0b47b4345a432261cdc3cd7ba11d8e625b4fd2259","random_control_local":1.0169738490391211e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0043493318862768415,"delta_image_rematched":-0.0043493318862767305,"delta_local":0.7286105935094062,"delta_matching":1.1102230246251565e-16,"delta_native":-0.0043493318862767305,"delta_selection":0.0,"delta_spillover":-0.0043493318862768415,"delta_target":-0.028023135737368032,"different_control_local":-0.0001192293543014096,"image_id":"18f02e9a91cd518d","image_sha256":"743dcf2363002af6d8fc36c8027d192c15d3430e93a6ac623d43170868aacaf5","random_control_local":-4.12305655936307e-09,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.9765909555102823e-05,"delta_image_rematched":1.9765909555102823e-05,"delta_local":-4.514051470089122e-05,"delta_matching":0.0,"delta_native":1.9765909555102823e-05,"delta_selection":0.0,"delta_spillover":1.9765909555102823e-05,"delta_target":-7.839865155678805e-07,"different_control_local":9.576974587671705e-08,"image_id":"194396947759f81d","image_sha256":"70910055ed18e0d9babd5f61f1aadd8fbf3e60fda8269db19e0f9a2f1bb583ac","random_control_local":-1.2808238449880938e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.009436945116140238,"delta_image_rematched":-0.009436945116140238,"delta_local":0.020127666693013174,"delta_matching":0.0,"delta_native":-0.009436945116140238,"delta_selection":0.0,"delta_spillover":-0.009436945116140238,"delta_target":-0.009436945116140238,"different_control_local":1.096634134732915e-06,"image_id":"19bdf0d6867b8be4","image_sha256":"b29205fd8f603c27096daf069e8e050e8e999b70f1e1972acfda7e73e2b76e29","random_control_local":-7.084759628354226e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000276901429016263,"delta_image_rematched":-0.00027690142901637405,"delta_local":0.06924569824678047,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.00027690142901637405,"delta_selection":0.0,"delta_spillover":-0.000276901429016263,"delta_target":-0.0011892934071612293,"different_control_local":0.0001705687397699357,"image_id":"19e3e69835151951","image_sha256":"f96cdf38d2df7ea2dbdf91262f487f45a0522ea57f0a34075545abae2fe0bcb4","random_control_local":0.0,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.06974288450660027,"delta_image_rematched":0.006617770829670355,"delta_local":0.8015956050637582,"delta_matching":0.07636065533627062,"delta_native":0.006617770829670355,"delta_selection":0.0,"delta_spillover":-0.06974288450660027,"delta_target":0.03269474739055289,"different_control_local":-9.588242418710063e-05,"image_id":"1a3e5ded7c79131c","image_sha256":"9f4e64e3d75bec78acc3f2a20a0e82b025e96a674727fe395f365d9fde96838a","random_control_local":-4.046889665529352e-07,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008534697695861682,"delta_image_rematched":-0.0008534697695861682,"delta_local":0.2318730453951282,"delta_matching":0.0,"delta_native":-0.0008534697695861682,"delta_selection":0.0,"delta_spillover":-0.0008534697695861682,"delta_target":-0.0006179786566623546,"different_control_local":-4.217457050093834e-06,"image_id":"1abe817c999b8b4c","image_sha256":"b0c01a4409788c441c47d3a1159848a2b554809f72dd41964f47a08176f345d0","random_control_local":-7.950448577252766e-07,"stratum":"n2_4|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0004643297308262184,"delta_image_rematched":-0.0004643297308262184,"delta_local":0.019029407438657164,"delta_matching":0.0,"delta_native":-0.0004643297308262184,"delta_selection":0.0,"delta_spillover":-0.0004643297308262184,"delta_target":-0.0004643297308262184,"different_control_local":2.528793983341826e-05,"image_id":"1ae2903da19989a5","image_sha256":"a810a79a563711dda305444caabd5d2eeb47745f1195eb7ebd490fd10373b81b","random_control_local":1.3818224421924263e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0022594500642700646,"delta_image_rematched":0.0022594500642700646,"delta_local":0.0004718024942131655,"delta_matching":0.0,"delta_native":-0.008941983707971866,"delta_selection":-0.01120143377224193,"delta_spillover":0.0022594500642700646,"delta_target":0.0022594500642700646,"different_control_local":6.964883419559656e-06,"image_id":"1b1b3982a02aafd8","image_sha256":"fc520d0718ea85fa97a42ee3b40aec50e8867ae5e7c98c676f7d539b5e77bb1f","random_control_local":4.7290722365866955e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00012431707770654832,"delta_image_rematched":-0.00012431707770654832,"delta_local":0.0017006689533391008,"delta_matching":0.0,"delta_native":-0.00012431707770654832,"delta_selection":0.0,"delta_spillover":-0.00012431707770654832,"delta_target":-0.0003757066705720735,"different_control_local":-1.8073898767748987e-06,"image_id":"1b6ad6a2fea8a146","image_sha256":"7244e97bd9de7d9dcb40d6ce4e5d13b29bbe87a19859d04af08263685e99a5e0","random_control_local":2.3421891934185396e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0072392367942857305,"delta_image_rematched":-0.0072392367942857305,"delta_local":0.11370823589551637,"delta_matching":0.0,"delta_native":-0.0072392367942857305,"delta_selection":0.0,"delta_spillover":-0.0072392367942857305,"delta_target":-0.0072392367942857305,"different_control_local":0.0033074200893986605,"image_id":"1be56e37d4e207fd","image_sha256":"37085ad52247ac818228d5b32c06a1ff40f0d24545260394aff2195557b3646f","random_control_local":1.0391786761099198e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.04940900631946876,"delta_image_rematched":-0.04940900631946876,"delta_local":0.6665137477386591,"delta_matching":0.0,"delta_native":-0.04940900631946876,"delta_selection":0.0,"delta_spillover":-0.04940900631946876,"delta_target":-0.0983139196358267,"different_control_local":0.0010013720765117695,"image_id":"1bea4a97a9cfe442","image_sha256":"4b591b887580aaa9df1a43247ca9938395e8bf3db55fe58c32ba2dc12c2e8859","random_control_local":-8.897317853862052e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00011075080822220418,"delta_image_rematched":-0.00011075080822220418,"delta_local":0.011411526619837499,"delta_matching":0.0,"delta_native":-0.00011075080822220418,"delta_selection":0.0,"delta_spillover":-0.00011075080822220418,"delta_target":-0.00011075080822220418,"different_control_local":-1.5920912878617313e-06,"image_id":"1bed833e2c31bbb4","image_sha256":"21c5cf8cb9bcf0aa4933f4d358915db925428005256a1d322b5207e910350b37","random_control_local":-8.796167577304614e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002391952927685015,"delta_image_rematched":-0.0002391952927685015,"delta_local":0.03424594633527828,"delta_matching":0.0,"delta_native":-0.0002391952927685015,"delta_selection":0.0,"delta_spillover":-0.0002391952927685015,"delta_target":-0.0002391952927685015,"different_control_local":-0.00019301490316508962,"image_id":"1c226a7a4e0833d9","image_sha256":"735d7e74a558df127663fbb5b195720def97928cd68493ac3f8a51056038387c","random_control_local":9.719335641866778e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002763403406428333,"delta_image_rematched":-0.0002763403406428333,"delta_local":0.00671972609532023,"delta_matching":0.0,"delta_native":-0.0002763403406428333,"delta_selection":0.0,"delta_spillover":-0.0002763403406428333,"delta_target":-0.0005353583526908068,"different_control_local":1.836453490700312e-05,"image_id":"1c5bd019a0965122","image_sha256":"35d702bc43a94d07ebdfe7527fcc30d8794c159bbe3027fdca4d637fe56f4b52","random_control_local":8.563238688714253e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00061838738454989,"delta_image_rematched":-0.00061838738454989,"delta_local":0.04858632442028479,"delta_matching":0.0,"delta_native":-0.00061838738454989,"delta_selection":0.0,"delta_spillover":-0.00061838738454989,"delta_target":-0.001837949831144825,"different_control_local":0.0003195646482137826,"image_id":"1c694c5d547cbfae","image_sha256":"c13af7b836c177c228a10959ace24b3ca9dc22d3f2439ae52c981ca5ccc9b1cf","random_control_local":1.2242774061033135e-05,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.015016044127430739,"delta_image_rematched":-0.015016044127430739,"delta_local":0.0746006366409615,"delta_matching":0.0,"delta_native":-0.015016044127430739,"delta_selection":0.0,"delta_spillover":-0.015016044127430739,"delta_target":-0.015016044127430739,"different_control_local":0.00011262220716812266,"image_id":"1ccde2aaa58575f4","image_sha256":"4927b6d7b226129aad5ae02905aa7c7786dd5b9d1b530d6e26e21236c322e39a","random_control_local":-7.884084585185747e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":-8.673617379884035e-19,"delta_focal":0.0,"delta_image_fixed":0.0038882932145473162,"delta_image_rematched":0.011425683411107142,"delta_local":0.012850677097168086,"delta_matching":0.007537390196559825,"delta_native":-0.002530629037651331,"delta_selection":-0.013956312448758472,"delta_spillover":0.0038882932145473162,"delta_target":0.011425683411107142,"different_control_local":-1.032869628948916e-06,"image_id":"1cdbbf79e6aad256","image_sha256":"655d763dce822bd178ae34c74d8929527572a8e58de3f1760e291319203273b0","random_control_local":-1.559777926436745e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.935007851083252e-05,"delta_image_rematched":-6.935007851083252e-05,"delta_local":0.0053129977933008,"delta_matching":0.0,"delta_native":-6.935007851083252e-05,"delta_selection":0.0,"delta_spillover":-6.935007851083252e-05,"delta_target":-0.000159419386680959,"different_control_local":-1.935658530810569e-05,"image_id":"1ced3ecaa077f2e4","image_sha256":"9d07d9c9793945e1e2363b0753e24046bc196e5b15ff856e881a879816423938","random_control_local":-4.411715183172404e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-8.103667108239065e-05,"delta_image_rematched":-8.103667108239065e-05,"delta_local":0.0007697584503373071,"delta_matching":0.0,"delta_native":-8.103667108239065e-05,"delta_selection":0.0,"delta_spillover":-8.103667108227963e-05,"delta_target":-0.00011995365612094133,"different_control_local":6.274957977061516e-06,"image_id":"1d4cc602049bfdff","image_sha256":"6c3da8e6d3df85044e7feca8556bf2de71ecd5da5eb27a55c003310ada2918c4","random_control_local":-2.8890204005135867e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.911729842111857e-05,"delta_image_rematched":-5.911729842111857e-05,"delta_local":0.003724088117454123,"delta_matching":0.0,"delta_native":-5.911729842111857e-05,"delta_selection":0.0,"delta_spillover":-5.911729842111857e-05,"delta_target":-5.911729842111857e-05,"different_control_local":2.8800620936977883e-05,"image_id":"1db3793d7c84faa1","image_sha256":"8b3ea9bd65ea3972518fa113d329f5f02700e777746e8ef9670e80544057f3dd","random_control_local":1.4572835248943816e-07,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.663947079912688e-05,"delta_image_rematched":-3.6639470799237905e-05,"delta_local":0.14262905435897968,"delta_matching":-1.1102230246251565e-16,"delta_native":-3.6639470799237905e-05,"delta_selection":0.0,"delta_spillover":-3.663947079912688e-05,"delta_target":-6.251294498005322e-05,"different_control_local":-0.00011701066270795174,"image_id":"1e6546a05ecabfe2","image_sha256":"f66169dbb03a219ab8356d3beecd0e9d63c8f814e8112b54d7884957f585a489","random_control_local":-9.691405653129356e-05,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.5088634043207193e-08,"delta_image_rematched":-2.5088634043207193e-08,"delta_local":-3.952332809830678e-06,"delta_matching":0.0,"delta_native":-0.00023133645678446868,"delta_selection":-0.00023131136815042548,"delta_spillover":-2.5088634043207193e-08,"delta_target":-2.5088634043207193e-08,"different_control_local":-2.2690166584202773e-08,"image_id":"1ea67bf7a689c499","image_sha256":"4cd14ca90a6f671764b6f26ce35366e8a2b43f62a5018c0b736adf899117ff5a","random_control_local":-6.189961850109737e-11,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.492298817731054e-05,"delta_image_rematched":3.492298817731054e-05,"delta_local":0.006245454298590909,"delta_matching":0.0,"delta_native":3.492298817731054e-05,"delta_selection":0.0,"delta_spillover":3.492298817731054e-05,"delta_target":3.492298817731054e-05,"different_control_local":6.151140917973284e-06,"image_id":"1f1d5bc31e444cc1","image_sha256":"5aab727bb70db9bdbdd89963e233c1663b80e19670421e43ce15c0818c20f40b","random_control_local":-2.1106455191672452e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005729029101418259,"delta_image_rematched":-0.005729029101418259,"delta_local":0.5098372632151859,"delta_matching":0.0,"delta_native":-0.005729029101418259,"delta_selection":0.0,"delta_spillover":-0.005729029101418259,"delta_target":-0.016399847781568,"different_control_local":0.00010446998629208559,"image_id":"1f5071f175373752","image_sha256":"b56e2e02e79af8906b3e0e770f724f6e8e3426b126f086965234a6ca6244128c","random_control_local":1.9685336683575305e-06,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0002513427612818031,"delta_image_rematched":0.0002513427612818031,"delta_local":0.01893481862123564,"delta_matching":0.0,"delta_native":0.0002513427612818031,"delta_selection":0.0,"delta_spillover":0.0002513427612818031,"delta_target":-0.0007783759135533419,"different_control_local":0.00041521557458112923,"image_id":"1f9f26a140775c6c","image_sha256":"3d7ec81d139670f2d3acccbc2c89c4babf673c02a4904f1a7a48bcc5853bd47a","random_control_local":-0.00126099105880495,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.130395843402688e-06,"delta_image_rematched":-2.130395843402688e-06,"delta_local":0.0002697237857232891,"delta_matching":0.0,"delta_native":-2.130395843402688e-06,"delta_selection":0.0,"delta_spillover":-2.130395843402688e-06,"delta_target":-2.130395843402688e-06,"different_control_local":-6.062965597348861e-08,"image_id":"2077c0619979f100","image_sha256":"fce7bd280002eb20c8b5f00f6c7f835b631cb662699dd9d0722e0b1927e1ac61","random_control_local":2.320359862584276e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.9697867389599786e-05,"delta_image_rematched":-2.9697867389599786e-05,"delta_local":0.010887780335500993,"delta_matching":0.0,"delta_native":-2.9697867389599786e-05,"delta_selection":0.0,"delta_spillover":-2.9697867389599786e-05,"delta_target":-2.9697867389599786e-05,"different_control_local":-1.814259459002182e-05,"image_id":"2082f35b4c16f681","image_sha256":"e82fbcbfd77018e33fad571b17315dd31d2e21e92e6fbf17030c5214b2dcdd83","random_control_local":6.313766375866392e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.8991470961371893e-05,"delta_image_rematched":-1.8991470961371893e-05,"delta_local":3.0770942878348374e-05,"delta_matching":0.0,"delta_native":-0.00035871969115901757,"delta_selection":-0.0003397282201976457,"delta_spillover":-1.8991470961371893e-05,"delta_target":-1.8991470961371893e-05,"different_control_local":1.7611259193063122e-07,"image_id":"208e95b8f33fecda","image_sha256":"42944aba0e7c4888698d7d32d9ad56f266a57f18d751fde62d74593ee15066da","random_control_local":-8.564375748843465e-10,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.19196490014080103,"delta_image_rematched":-0.07308150442734251,"delta_local":0.8172241891447847,"delta_matching":0.11888339571345852,"delta_native":-0.07308150442734251,"delta_selection":0.0,"delta_spillover":-0.19196490014080103,"delta_target":-0.145893164878242,"different_control_local":4.7494105751428586e-07,"image_id":"20a2a94fb2c998c7","image_sha256":"b3d91219774a7209118ca481072910983c01eab9fa772aa4f4a626a5c9c25736","random_control_local":2.9927740969573798e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0009352712228312549,"delta_image_rematched":-0.0009352712228312549,"delta_local":0.004729021436563079,"delta_matching":0.0,"delta_native":-0.11356118574133561,"delta_selection":-0.11262591451850436,"delta_spillover":-0.0009352712228312549,"delta_target":-0.0009352712228312549,"different_control_local":2.8081017414926385e-05,"image_id":"20efffe6aa0537c4","image_sha256":"8cad4326610e5ff94a5bba460327969c44ba8a773f156c08dfef6ef2f6f9a885","random_control_local":-2.579734504175313e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0025677852230412412,"delta_image_rematched":-0.0025677852230412412,"delta_local":0.7786201915929905,"delta_matching":0.0,"delta_native":-0.0025677852230412412,"delta_selection":0.0,"delta_spillover":-0.0025677852230412412,"delta_target":-0.01637335049376043,"different_control_local":-4.550680005026807e-05,"image_id":"21023093fff7ee3e","image_sha256":"2435af5c88faf0c028aa7245026a7749469cc6a4a15b92aeda5aacc7893c79d6","random_control_local":-1.0443510534922235e-06,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006012878436273406,"delta_image_rematched":-0.0006012878436273406,"delta_local":0.04449776545542349,"delta_matching":0.0,"delta_native":-0.0006012878436273406,"delta_selection":0.0,"delta_spillover":-0.0006012878436273406,"delta_target":-0.0006012878436273406,"different_control_local":9.156460907691621e-05,"image_id":"212f83ee2f2ac0bf","image_sha256":"6ea47fb7a1c14ca6ae760330041165013723c55d1950ab206083bffdb3ddc002","random_control_local":5.512650815900355e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.6693932614341165e-06,"delta_image_rematched":2.6693932614341165e-06,"delta_local":0.0003099596095643463,"delta_matching":0.0,"delta_native":2.6693932614341165e-06,"delta_selection":0.0,"delta_spillover":2.6693932614341165e-06,"delta_target":4.680854622463038e-06,"different_control_local":6.167406007019302e-06,"image_id":"21d0851a96ca6250","image_sha256":"4e6db48a2235e7445675b6a8bcb5ef5daeaaa32a64520b5ec1062d50bc58036d","random_control_local":-1.1582417934257946e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0036602713263130804,"delta_image_rematched":-0.0036602713263130804,"delta_local":0.24972079572602085,"delta_matching":0.0,"delta_native":-0.0036602713263130804,"delta_selection":0.0,"delta_spillover":-0.0036602713263130804,"delta_target":-0.0036602713263130804,"different_control_local":4.434345706248288e-07,"image_id":"21f199a3a9263b98","image_sha256":"3d545ab713809a57e39afc3d26e9a5214d75b2e1873c4699d2628aa9aeed5925","random_control_local":1.2393337804031575e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-9.658379534926986e-06,"delta_image_rematched":-9.658379534926986e-06,"delta_local":0.006249804075215304,"delta_matching":0.0,"delta_native":-9.658379534926986e-06,"delta_selection":0.0,"delta_spillover":-9.658379534926986e-06,"delta_target":-9.658379534926986e-06,"different_control_local":-2.0260735539456842e-05,"image_id":"21f8c88ebe002ba4","image_sha256":"1b579a823d87416ee655d789ee621aac3e420e6010f0ea7aa1faf2f2869e6de0","random_control_local":-3.211414426718129e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.1524968910762174e-06,"delta_image_rematched":-3.1524968910762174e-06,"delta_local":-4.077239162413596e-05,"delta_matching":0.0,"delta_native":-3.1524968910762174e-06,"delta_selection":0.0,"delta_spillover":-3.1524968910762174e-06,"delta_target":-3.1524968910762174e-06,"different_control_local":2.2687206378519493e-06,"image_id":"22ce7c96d1cfe0e2","image_sha256":"04e9312be39003a0e8cbe78c87a902366fe38adc574932bf843ef8792b89ae23","random_control_local":-2.1744048846303494e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.00023395698198713788,"delta_image_fixed":0.0003253335754667408,"delta_image_rematched":0.0003253335754667408,"delta_local":0.00046791396397428964,"delta_matching":0.0,"delta_native":-0.07696257331460749,"delta_selection":-0.07728790689007423,"delta_spillover":9.137659347960292e-05,"delta_target":6.738564963652827e-05,"different_control_local":5.1900684158546345e-05,"image_id":"230450de0c377859","image_sha256":"a66b4ea7f10d3508cea1a3022535090d5eb7dcd24044c38a9b5462a7ccdea14b","random_control_local":-1.7087099484051904e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005983290146679421,"delta_image_rematched":-0.0005983290146679421,"delta_local":0.06306003169760263,"delta_matching":0.0,"delta_native":-0.0005983290146679421,"delta_selection":0.0,"delta_spillover":-0.0005983290146679421,"delta_target":-0.0024150460866045886,"different_control_local":-7.936491296217305e-06,"image_id":"238a4fe184791234","image_sha256":"06a823c8e9e6530dcbda6ae6f495cb03fa2949810b5d1dcf54388f22744a61c6","random_control_local":-1.0189047816577812e-07,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":6.81167150906048e-05,"delta_image_rematched":6.81167150906048e-05,"delta_local":-0.0020276054396637933,"delta_matching":0.0,"delta_native":6.81167150906048e-05,"delta_selection":0.0,"delta_spillover":6.81167150906048e-05,"delta_target":6.81167150906048e-05,"different_control_local":7.233056168370888e-06,"image_id":"23944a69f7a0b625","image_sha256":"7591a731e249772c1ef3df4db4f7f8565c2935548b90c7324df431c82dd246f1","random_control_local":5.208594399813693e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.3057955745909844e-05,"delta_image_rematched":1.3057955745909844e-05,"delta_local":0.0016669570122027546,"delta_matching":0.0,"delta_native":1.3057955745909844e-05,"delta_selection":0.0,"delta_spillover":1.3057955745909844e-05,"delta_target":1.3057955745909844e-05,"different_control_local":1.2481927712543889e-05,"image_id":"23faed1106295fe2","image_sha256":"9183ee73e54d5d5b93ae7c351ac3a6e0e374ed471242db494bda79b01d4db1fb","random_control_local":-1.3431160491086946e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008858954161789945,"delta_image_rematched":0.006063850244874214,"delta_local":0.7708278631985009,"delta_matching":0.014922804406664159,"delta_native":0.006063850244874214,"delta_selection":0.0,"delta_spillover":-0.008858954161789945,"delta_target":0.030710888691565574,"different_control_local":0.0009819702506040917,"image_id":"243a91ffe8b682dd","image_sha256":"182d2047c808ee5bb6cc0c6a90606c9ffd7df31c2c27c7ae43b97b75ef841095","random_control_local":-7.380564541747958e-07,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0024467221871165012,"delta_image_rematched":-0.0024467221871165012,"delta_local":0.2986542659031204,"delta_matching":0.0,"delta_native":-0.0024467221871165012,"delta_selection":0.0,"delta_spillover":-0.0024467221871165012,"delta_target":-0.0024467221871165012,"different_control_local":1.474761147587239e-06,"image_id":"2463c3988a1223d3","image_sha256":"6d1f8c9d04c97005e208858f5b210ad8466e3f8e7c1c258fc1ae9e54b58585a3","random_control_local":-1.2497390851351486e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.806870924272232e-06,"delta_image_rematched":-3.806870924272232e-06,"delta_local":0.0026701531623359426,"delta_matching":0.0,"delta_native":-3.806870924272232e-06,"delta_selection":0.0,"delta_spillover":-3.806870924272232e-06,"delta_target":-3.806870924272232e-06,"different_control_local":8.830064294762258e-07,"image_id":"24a586643471f0a6","image_sha256":"4a07f84612fee94af7bccfefc697dca4fb842306232831000081b11eae142f7b","random_control_local":1.185497374843903e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0009982621297848215,"delta_image_rematched":0.0009982621297848215,"delta_local":0.039294450815827144,"delta_matching":0.0,"delta_native":0.0009982621297848215,"delta_selection":0.0,"delta_spillover":0.0009982621297848215,"delta_target":0.0009982621297848215,"different_control_local":8.448071593517015e-06,"image_id":"24b6614a5a590e8f","image_sha256":"043a5e2423e80412c9dd684f5867fb0dc55cbb2373a173e68c5a279c6f29c81d","random_control_local":5.644765070783597e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0003564963257909337,"delta_image_rematched":0.0003564963257909337,"delta_local":-0.003592725606378133,"delta_matching":0.0,"delta_native":0.0003564963257909337,"delta_selection":0.0,"delta_spillover":0.0003564963257909337,"delta_target":0.0003564963257909337,"different_control_local":-4.612776493856385e-05,"image_id":"257d66691df7928b","image_sha256":"2900b787b78f5b78f7506c20a55039620b7ef4d16a7165de5e2f33ad7ef9d5ea","random_control_local":1.6630205268985954e-06,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.02491587561425551,"delta_image_rematched":0.02491587561425551,"delta_local":-0.0012619736690072957,"delta_matching":0.0,"delta_native":0.02491587561425551,"delta_selection":0.0,"delta_spillover":0.02491587561425551,"delta_target":0.02491587561425551,"different_control_local":5.48556519449012e-05,"image_id":"25968f8f370daa1b","image_sha256":"cab254796f12f006bda028ebf6d4e5412059da02ef84868633e95749eb36e69e","random_control_local":8.66829340771813e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008371257959102207,"delta_image_rematched":-0.0008371257959102207,"delta_local":0.026285114933106472,"delta_matching":0.0,"delta_native":-0.0008371257959102207,"delta_selection":0.0,"delta_spillover":-0.0008371257959102207,"delta_target":-0.001194877603725053,"different_control_local":-1.0931139470915334e-06,"image_id":"263343d32ffcef8a","image_sha256":"7f30388b24e53d13b2e69e68d5f93946299de6ca81aa7fb14430c4b3f27ad6c0","random_control_local":1.7740256713291713e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003339523090508667,"delta_image_rematched":-0.0003339523090508667,"delta_local":0.04336646518018147,"delta_matching":0.0,"delta_native":-0.0003339523090508667,"delta_selection":0.0,"delta_spillover":-0.0003339523090508667,"delta_target":-0.0006430981776819333,"different_control_local":-0.0002794460034787616,"image_id":"267200fac51a0837","image_sha256":"1baa91283993601c708f4cde8154f51960e0541a6ff3ced39394fc8aec238f70","random_control_local":2.5918544554331957e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00011448698379346034,"delta_image_rematched":0.00011448698379346034,"delta_local":-0.0004829838550486805,"delta_matching":0.0,"delta_native":0.00011448698379346034,"delta_selection":0.0,"delta_spillover":0.00011448698379346034,"delta_target":0.00011448698379346034,"different_control_local":8.958791745332026e-05,"image_id":"26966ba3d9366666","image_sha256":"3757eaa13610116b95e6ad842c9635f6cbda565668d7f247916ce5d342989405","random_control_local":-3.573456485200105e-06,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0017673400590056954,"delta_image_rematched":-0.0017673400590056954,"delta_local":0.011945035297019846,"delta_matching":0.0,"delta_native":-0.0017673400590056954,"delta_selection":0.0,"delta_spillover":-0.0017673400590056954,"delta_target":-0.0017673400590056954,"different_control_local":0.00022791214969031248,"image_id":"26e97e9f6d719dee","image_sha256":"26263218d72f59bf94f7ff068b08079347170472fc812d52b36b2fd659452f0e","random_control_local":-5.816685696435897e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00030897813755526027,"delta_image_rematched":-0.00030897813755526027,"delta_local":0.00988818501638744,"delta_matching":0.0,"delta_native":-0.00030897813755526027,"delta_selection":0.0,"delta_spillover":-0.00030897813755526027,"delta_target":-0.00030897813755526027,"different_control_local":-3.705070062709481e-05,"image_id":"270c2199f1871d97","image_sha256":"f2877657312917fa1e1bb72c2c68cffb16be89bc281f6da467091c3ddb048b93","random_control_local":-8.80084992660457e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.0729632040407111e-05,"delta_image_rematched":-1.0729632040407111e-05,"delta_local":4.09383492973492e-05,"delta_matching":0.0,"delta_native":-1.0729632040407111e-05,"delta_selection":0.0,"delta_spillover":-1.0729632040407111e-05,"delta_target":-1.6358809147853925e-05,"different_control_local":1.954806916042856e-07,"image_id":"27337e0ad2040478","image_sha256":"d1fca7981f6ccfbe61f7cd464afc12970513e10872f0cb81925486b504f46339","random_control_local":2.996429830247251e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.3762467850074742e-06,"delta_image_rematched":2.3762467850074742e-06,"delta_local":-0.00016815748857752257,"delta_matching":0.0,"delta_native":2.3762467850074742e-06,"delta_selection":0.0,"delta_spillover":2.3762467850074742e-06,"delta_target":3.509600973394811e-06,"different_control_local":3.1938730126581175e-06,"image_id":"2770e1a4b947ec54","image_sha256":"1aac0d34ae04655b871736f9b9e5075b47de4b980f0bee38da03da11b832cb3d","random_control_local":-1.6212887775602855e-06,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.9691807721766708e-05,"delta_image_rematched":-1.9691807721766708e-05,"delta_local":-8.797491213061734e-05,"delta_matching":0.0,"delta_native":-1.9691807721766708e-05,"delta_selection":0.0,"delta_spillover":-1.9691807721766708e-05,"delta_target":-3.609825486027181e-05,"different_control_local":-1.729544010649689e-06,"image_id":"289d11d8a7ae4042","image_sha256":"9966294277b045c45a0ffda7a51c8c418095b000f44f02587ae282ba4cb80542","random_control_local":8.15810819061475e-06,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.062913023372694e-05,"delta_image_rematched":-4.062913023372694e-05,"delta_local":0.0030411567712490106,"delta_matching":0.0,"delta_native":-4.062913023372694e-05,"delta_selection":0.0,"delta_spillover":-4.062913023372694e-05,"delta_target":-4.062913023372694e-05,"different_control_local":0.00018311454796609943,"image_id":"29ae2665a63aff96","image_sha256":"d51f9e827b2c896415114e10a6e652942b9a46f5180f8b6ca437c369b108803c","random_control_local":-1.980622124381909e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.08110466814105466,"delta_image_rematched":-0.08110466814105466,"delta_local":0.08146459175395838,"delta_matching":0.0,"delta_native":-0.08110466814105466,"delta_selection":0.0,"delta_spillover":-0.08110466814105466,"delta_target":-0.08110466814105466,"different_control_local":2.6722583099807228e-06,"image_id":"2a14e5a225e61a09","image_sha256":"d1e100030c3f5c516ed05271199df068635fec38bb24e08278b1f0f1d7a0d57a","random_control_local":-4.948650435938028e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00013321092232976284,"delta_image_rematched":0.00013321092232976284,"delta_local":0.023584084718611148,"delta_matching":0.0,"delta_native":0.00013321092232976284,"delta_selection":0.0,"delta_spillover":0.00013321092232976284,"delta_target":0.00013321092232976284,"different_control_local":0.0002869407896874676,"image_id":"2a934341e5fce116","image_sha256":"2289321b04eb740b16065dbc1a1b1057b6a0b45ba59b7636fedd93a543231728","random_control_local":8.487202829421392e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.000526900646402817,"delta_image_rematched":0.000526900646402817,"delta_local":0.0005588081244451878,"delta_matching":0.0,"delta_native":0.000526900646402817,"delta_selection":0.0,"delta_spillover":0.000526900646402817,"delta_target":0.000526900646402817,"different_control_local":7.91702446549224e-07,"image_id":"2ab966841e7b9b7a","image_sha256":"65cbe7869d05f08d26516861793cec9f9d2d6761961b6a9bdca115652301ffae","random_control_local":-4.3057279170853526e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.236831921440199e-06,"delta_image_rematched":-5.236831921440199e-06,"delta_local":0.0006355571725730792,"delta_matching":0.0,"delta_native":-5.236831921440199e-06,"delta_selection":0.0,"delta_spillover":-5.236831921440199e-06,"delta_target":-5.236831921440199e-06,"different_control_local":2.017735236146262e-06,"image_id":"2cbbc5040998dd83","image_sha256":"c1f3150cfec6264769dec6c7ad8b4a1337979dbd635b476c7c2df7a1d1bbbd15","random_control_local":-8.754314843231054e-06,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":5.551115123125783e-17,"delta_image_fixed":-0.00896670845759634,"delta_image_rematched":-0.00896670845759634,"delta_local":0.367135142693394,"delta_matching":0.0,"delta_native":-0.00896670845759634,"delta_selection":0.0,"delta_spillover":-0.008966708457596395,"delta_target":-0.04098068042017666,"different_control_local":-1.2340445034105061e-05,"image_id":"2d0bc0685042a27c","image_sha256":"dd125803d95e55eafcd127daaaf61fd7e5b3be323e4eb2478a12f6da05633afe","random_control_local":-3.1158322417405154e-08,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00015218474716438557,"delta_image_rematched":-0.00015218474716438557,"delta_local":0.02563375005085848,"delta_matching":0.0,"delta_native":-0.00015218474716438557,"delta_selection":0.0,"delta_spillover":-0.00015218474716438557,"delta_target":-0.00015218474716438557,"different_control_local":0.0005888531598442423,"image_id":"2dab4bf641b91d2a","image_sha256":"92baa09ee97c3e59283765c7d918d113d0fc4bc8f35dc8953ac3d23a4eadceba","random_control_local":1.0710747980896551e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00021645398749481348,"delta_image_rematched":-0.00021645398749481348,"delta_local":0.2617796926831064,"delta_matching":0.0,"delta_native":-0.00021645398749481348,"delta_selection":0.0,"delta_spillover":-0.00021645398749481348,"delta_target":-0.00021645398749481348,"different_control_local":-0.0003651715206496875,"image_id":"2e11affeb413c309","image_sha256":"9df1e17384f98e5d06298086cbe062b6581fc2bc5e456bae0c2088b00d0e71f5","random_control_local":-1.1408940459034511e-09,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.18166259259778317,"delta_image_rematched":-0.03928110977976795,"delta_local":0.6766690516521044,"delta_matching":0.14238148281801521,"delta_native":-0.03928110977976795,"delta_selection":0.0,"delta_spillover":-0.18166259259778317,"delta_target":-0.07838581744792794,"different_control_local":-3.5561218903628657e-07,"image_id":"2e76f898849db00d","image_sha256":"b3d3447224a18abea46e41f28a2907721b54d7a1296e85c2fafdd9ca7582bfe7","random_control_local":3.442197062867962e-10,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00015881998536571018,"delta_image_rematched":0.00015881998536571018,"delta_local":0.0030867955571873616,"delta_matching":0.0,"delta_native":0.00015881998536571018,"delta_selection":0.0,"delta_spillover":0.00015881998536571018,"delta_target":0.00015881998536571018,"different_control_local":1.829864093670381e-06,"image_id":"2f2d849f35d38a13","image_sha256":"44efdb486e1f623aba498b10e42cee166561bdd25792b928b826836116605986","random_control_local":-1.0534530668800113e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.2502193196771714e-05,"delta_image_rematched":-2.2502193196771714e-05,"delta_local":0.0012099388219430694,"delta_matching":0.0,"delta_native":-2.2502193196771714e-05,"delta_selection":0.0,"delta_spillover":-2.2502193196771714e-05,"delta_target":-2.2502193196771714e-05,"different_control_local":-2.988833161531295e-06,"image_id":"2fba54286aaac20e","image_sha256":"bb4d0fe4e4db25dc1d1a905e9ebcd640b37fc72d7f6c58567cd8ea0c09f818d0","random_control_local":-7.310337960843294e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007036546412914069,"delta_image_rematched":-0.0007036546412914069,"delta_local":0.05079130420980327,"delta_matching":0.0,"delta_native":-0.0007036546412914069,"delta_selection":0.0,"delta_spillover":-0.0007036546412914069,"delta_target":-0.0014062486412792508,"different_control_local":0.00026509516934442034,"image_id":"30b588e4be85cf2b","image_sha256":"ec7d30463b8efb2793fe9a770d9915a6809d9a6a70be70c392897d1a9a6233c4","random_control_local":3.975571318648452e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.786240658221196e-07,"delta_image_rematched":-3.786240658221196e-07,"delta_local":-0.004693855152718841,"delta_matching":0.0,"delta_native":-3.786240658221196e-07,"delta_selection":0.0,"delta_spillover":-3.786240658221196e-07,"delta_target":-3.786240658221196e-07,"different_control_local":3.0710397956358604e-05,"image_id":"30b6cfb60bf44533","image_sha256":"3175f37dec899612641bfdcecdb7ee38e7450eda81a807e9d5cb8610b4056ba8","random_control_local":-6.154970771041213e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-9.814439934530128e-06,"delta_image_rematched":-9.814439934530128e-06,"delta_local":0.0014593881597806686,"delta_matching":0.0,"delta_native":-9.814439934530128e-06,"delta_selection":0.0,"delta_spillover":-9.814439934530128e-06,"delta_target":-5.4186886950802204e-06,"different_control_local":4.0613369947145074e-05,"image_id":"3120e46a6a14d2ee","image_sha256":"760ddbbff6dcee116f64d676d8bc90b139d28b05f340ea9872bf0a6037435e48","random_control_local":2.543660703397191e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.967204710688456e-06,"delta_image_rematched":5.967204710688456e-06,"delta_local":0.0015101242557134052,"delta_matching":0.0,"delta_native":5.967204710688456e-06,"delta_selection":0.0,"delta_spillover":5.967204710688456e-06,"delta_target":5.967204710688456e-06,"different_control_local":-5.080399862653594e-05,"image_id":"3134f3d9a15d98a2","image_sha256":"5fb26b951eabe6c914944c438dae36b4864bdeaa703f3becf663b9a0332c3c44","random_control_local":-3.9632629768825145e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002548187288317849,"delta_image_rematched":-0.002548187288317849,"delta_local":0.3520232956613426,"delta_matching":0.0,"delta_native":-0.002548187288317849,"delta_selection":0.0,"delta_spillover":-0.002548187288317849,"delta_target":-0.002548187288317849,"different_control_local":-6.801712584202126e-08,"image_id":"31814e6574805bfa","image_sha256":"ecc948cb27741b3dff70c09e71e6be7d63d41dde6eb0a64f53f5baff9d1d6ded","random_control_local":-3.501968107047591e-11,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.005821350326849162,"delta_image_fixed":0.005848484256856246,"delta_image_rematched":0.005848484256856357,"delta_local":0.11060565621013502,"delta_matching":1.1102230246251565e-16,"delta_native":0.005848484256856357,"delta_selection":0.0,"delta_spillover":2.7133930007083862e-05,"delta_target":0.0008322459021866679,"different_control_local":1.897404133253261e-05,"image_id":"31a9c2c4a273f156","image_sha256":"7b410e0bc28904a259dc87a636661228b7e317ee49fc3e671703399b9ac6ddb1","random_control_local":1.2253321870006606e-07,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0029229511492969706,"delta_image_rematched":-0.0029229511492969706,"delta_local":0.5325019747844999,"delta_matching":0.0,"delta_native":-0.0029229511492969706,"delta_selection":0.0,"delta_spillover":-0.0029229511492969706,"delta_target":-0.005932493709547404,"different_control_local":-0.002704608604508274,"image_id":"31f1bd2ad15207ce","image_sha256":"c4e35ee9c60272f2c5e254cf1025602aebcf6f020f6525f0dbe81bba05d31726","random_control_local":2.3034589195225497e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.411265148052124e-06,"delta_image_rematched":-4.411265148052124e-06,"delta_local":0.004881539075974859,"delta_matching":0.0,"delta_native":-4.411265148052124e-06,"delta_selection":0.0,"delta_spillover":-4.411265148052124e-06,"delta_target":-2.7346633180824753e-05,"different_control_local":-2.0935411963065795e-05,"image_id":"326d5cdb7ab5bf16","image_sha256":"d8355d76c7253974c30f45ab06106e1157208c29d4ec0ecde0cad590f899f0f6","random_control_local":1.4191791956885691e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.5261296101919406e-05,"delta_image_rematched":2.5261296101919406e-05,"delta_local":0.0004028130850285217,"delta_matching":0.0,"delta_native":2.5261296101919406e-05,"delta_selection":0.0,"delta_spillover":2.5261296101919406e-05,"delta_target":2.5261296101919406e-05,"different_control_local":-5.970507115180684e-08,"image_id":"33069576e6b60b47","image_sha256":"172c0bc8694985c35fdd5dc0e5650bdcaefd5e9a7059f3fbcd8250f50d1e69d1","random_control_local":5.049561435654937e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0012574367344966864,"delta_image_fixed":0.0009127730554878699,"delta_image_rematched":0.0009127730554878699,"delta_local":0.06941326157338748,"delta_matching":0.0,"delta_native":0.0009127730554878699,"delta_selection":0.0,"delta_spillover":-0.00034466367900881645,"delta_target":-0.0006893273580176329,"different_control_local":5.363465424673697e-05,"image_id":"3317400486b77360","image_sha256":"df79f90e57180d9b8b6471f2e38426ddd2d3117cec233b5f2d4c21a421b68476","random_control_local":2.072339336295359e-05,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006413549841880473,"delta_image_rematched":-0.0006413549841880473,"delta_local":2.7405304760824784e-06,"delta_matching":0.0,"delta_native":-0.0006413549841880473,"delta_selection":0.0,"delta_spillover":-0.0006413549841880473,"delta_target":-0.0006413549841880473,"different_control_local":-5.3281745432259695e-08,"image_id":"337315fd6034a1d6","image_sha256":"304aebae3db5ceaa5117c75ec268f11ae4a7a031b6c036d79dcccc4ead88abfb","random_control_local":1.5457331216793438e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.765994119227234e-07,"delta_image_rematched":3.765994119227234e-07,"delta_local":1.5648944694707278e-05,"delta_matching":0.0,"delta_native":-0.0030458788408565156,"delta_selection":-0.0030462554402684383,"delta_spillover":3.765994119227234e-07,"delta_target":3.765994119227234e-07,"different_control_local":5.517283558158746e-07,"image_id":"33b4cb8e2b24e7ff","image_sha256":"a7e54c48b459362fde33e2d341e1f00ec273fc2819327229439b4b21860df47e","random_control_local":-1.104800726142545e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-9.244182053846917e-05,"delta_image_rematched":-9.244182053846917e-05,"delta_local":0.02306099523597463,"delta_matching":0.0,"delta_native":-9.244182053846917e-05,"delta_selection":0.0,"delta_spillover":-9.244182053846917e-05,"delta_target":-9.244182053846917e-05,"different_control_local":4.1830190414808566e-05,"image_id":"33bffc67784a8bf2","image_sha256":"72baf826a2c0ee98dedff3040811fda8a5558a2805515b70e6397b75b168e5a5","random_control_local":2.0853685490235252e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00041310185743836936,"delta_image_rematched":-0.00041310185743836936,"delta_local":0.002931694512114136,"delta_matching":0.0,"delta_native":-0.00041310185743836936,"delta_selection":0.0,"delta_spillover":-0.00041310185743836936,"delta_target":-0.00041310185743836936,"different_control_local":-3.861767068836369e-05,"image_id":"33c088fa4e5e0100","image_sha256":"98601d2f6843c9cdd60c79e3419bc81e30f423ddaf0a78647872a621a583be41","random_control_local":-2.8192864490010627e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0515850298611662,"delta_image_rematched":-0.0515850298611662,"delta_local":0.061822029385769195,"delta_matching":0.0,"delta_native":-0.0515850298611662,"delta_selection":0.0,"delta_spillover":-0.0515850298611662,"delta_target":-0.0515850298611662,"different_control_local":-0.0016831638316555653,"image_id":"34463b5fea378684","image_sha256":"3555ec44fbba3d06284514dd8d2a5bffb0ad7feaa96d457d07837265c1edf2d8","random_control_local":-2.0203439924371125e-06,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":6.97906366808887e-07,"delta_image_rematched":6.97906366808887e-07,"delta_local":0.003197733332196695,"delta_matching":0.0,"delta_native":6.97906366808887e-07,"delta_selection":0.0,"delta_spillover":6.97906366808887e-07,"delta_target":6.97906366808887e-07,"different_control_local":-1.4182929058415006e-06,"image_id":"34f2a8a81b5080e5","image_sha256":"e45edb18ec3a1f3f2b6d1140b4b85350ce42a98b9a21796a38f936929ca72264","random_control_local":6.92099721477657e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-0.0013495288222685753,"delta_image_rematched":-0.0013495288222685753,"delta_local":0.015228405749337265,"delta_matching":0.0,"delta_native":-0.0013495288222685753,"delta_selection":0.0,"delta_spillover":-0.0013495288222686863,"delta_target":-0.006839376159539445,"different_control_local":-7.751744087115993e-07,"image_id":"35351ebd73681bdb","image_sha256":"8118ae08da0da99fc1132c57ae8914b3404ea081c2a08f2cedd116c82a9e3818","random_control_local":-2.96793869381147e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.4259858490128785e-06,"delta_image_rematched":-1.4259858490128785e-06,"delta_local":0.00014709969609505436,"delta_matching":0.0,"delta_native":-1.4259858490128785e-06,"delta_selection":0.0,"delta_spillover":-1.4259858490128785e-06,"delta_target":-1.4259858490128785e-06,"different_control_local":-9.404534382362328e-07,"image_id":"356b1b9ddd7e3b22","image_sha256":"f8e0d7c799577509aab08b7ebff9e0688acfb2ede5632140e320bf23f412cf4c","random_control_local":1.9630228813016792e-06,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0035804419194859216,"delta_image_rematched":-0.0035804419194859216,"delta_local":0.23687129428197812,"delta_matching":0.0,"delta_native":-0.0035804419194859216,"delta_selection":0.0,"delta_spillover":-0.0035804419194859216,"delta_target":-0.0035804419194859216,"different_control_local":-3.917779850588169e-06,"image_id":"36a938983ae19857","image_sha256":"a39641167cf7f99d622541a22eaeb70c1405d96f26c61079e74e941f1a42404f","random_control_local":-7.130325471987192e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.1324272477408748e-05,"delta_image_rematched":1.1324272477408748e-05,"delta_local":0.0004574525221708657,"delta_matching":0.0,"delta_native":1.1324272477408748e-05,"delta_selection":0.0,"delta_spillover":1.1324272477408748e-05,"delta_target":2.320217637208355e-05,"different_control_local":-1.4977902981275909e-05,"image_id":"37f79a9339b0e460","image_sha256":"5f74315a5e0b021651bf87bde2b64dd4398b6a7405ebac83b4153b6665c873e8","random_control_local":7.955286503592146e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008451829143740541,"delta_image_rematched":-0.008451829143740541,"delta_local":0.09219459029170435,"delta_matching":0.0,"delta_native":-0.008451829143740541,"delta_selection":0.0,"delta_spillover":-0.008451829143740541,"delta_target":-0.008451829143740541,"different_control_local":3.811123931442284e-05,"image_id":"384f51993d101528","image_sha256":"26dc54cce1ea11be413627d21e0e9fcdf4bc2d842fb31288428ff1d16499c7a4","random_control_local":1.0994787788543015e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0010985506230916098,"delta_image_rematched":0.0010985506230916098,"delta_local":0.09206643378211692,"delta_matching":0.0,"delta_native":0.0010985506230916098,"delta_selection":0.0,"delta_spillover":0.0010985506230916098,"delta_target":0.0010985506230916098,"different_control_local":-1.5461538917828366e-06,"image_id":"38eeb175d378e7ac","image_sha256":"633b25225861f89fa76ff1b24a218130defb0f013afc10fe8d691bee0f619a56","random_control_local":-6.689286814222373e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00021507966417078084,"delta_image_rematched":0.00021507966417078084,"delta_local":0.006612214596959153,"delta_matching":0.0,"delta_native":0.00021507966417078084,"delta_selection":0.0,"delta_spillover":0.00021507966417078084,"delta_target":0.00021507966417078084,"different_control_local":5.859621853413394e-07,"image_id":"39ddd29e653da449","image_sha256":"14472bffcf001846614ba441420f4761083eda90633105796ede2bff2cf9ba44","random_control_local":-5.781423775862767e-10,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008832941106861059,"delta_image_rematched":-0.0008832941106861059,"delta_local":0.0779711807763217,"delta_matching":0.0,"delta_native":-0.0008832941106861059,"delta_selection":0.0,"delta_spillover":-0.0008832941106861059,"delta_target":-0.0008832941106861059,"different_control_local":-9.925322945187991e-08,"image_id":"3a17fe11565e826d","image_sha256":"bdc9c0b82996e855268f485a3275c3795052f0706aa490c58c6e8454b43fe53d","random_control_local":-3.2515529504464034e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.2618611384288565e-06,"delta_image_rematched":-3.2618611384288565e-06,"delta_local":0.00013389087154741313,"delta_matching":0.0,"delta_native":-3.2618611384288565e-06,"delta_selection":0.0,"delta_spillover":-3.2618611384288565e-06,"delta_target":-3.2618611384288565e-06,"different_control_local":-1.8397312612851479e-07,"image_id":"3a28cdaca4cff49b","image_sha256":"eafdeb8085b44d354cecaeb044515c47c31859c1bf0e80a66418539d44af08e6","random_control_local":2.3048164442848566e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0018002155634990746,"delta_image_rematched":-0.0018002155634990746,"delta_local":0.17987768115655103,"delta_matching":0.0,"delta_native":-0.0018002155634990746,"delta_selection":0.0,"delta_spillover":-0.0018002155634990746,"delta_target":-0.0018002155634990746,"different_control_local":5.652700570937634e-05,"image_id":"3af0b4d3c7b2c41e","image_sha256":"199d2b67354f1eff6f08333888057e0a9c30ea0f2d16ef5695360263df00dbae","random_control_local":-4.8249526422849964e-09,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.751540928131902e-05,"delta_image_rematched":-3.751540928131902e-05,"delta_local":0.0010827307819595128,"delta_matching":0.0,"delta_native":-3.751540928131902e-05,"delta_selection":0.0,"delta_spillover":-3.751540928131902e-05,"delta_target":-2.9649770935558095e-05,"different_control_local":1.513041010848008e-07,"image_id":"3b5eccd313f5f31d","image_sha256":"68c2498e493e8d599a5be4294eb52be5bc089e60683d770668ebddb093092104","random_control_local":1.2070784506700363e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.956485248335362e-05,"delta_image_rematched":3.956485248335362e-05,"delta_local":0.011179543506007344,"delta_matching":0.0,"delta_native":3.956485248335362e-05,"delta_selection":0.0,"delta_spillover":3.956485248335362e-05,"delta_target":-0.0002930421904195901,"different_control_local":9.912865794821021e-05,"image_id":"3c1925831e764226","image_sha256":"f45834ac4c56785ebc78eebafeeb34d4dcd87e5e95d3a11bf05a9464bef692de","random_control_local":8.939608161714907e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0029219797430731775,"delta_image_rematched":0.0029219797430731775,"delta_local":-0.02983479580934978,"delta_matching":0.0,"delta_native":0.0029219797430731775,"delta_selection":0.0,"delta_spillover":0.0029219797430731775,"delta_target":0.0029219797430731775,"different_control_local":0.0007795521590960308,"image_id":"3c249b0a5c68d810","image_sha256":"7269e19ed1ef414ac837ca279ac117a2aa3ec05d8488d57148189177f844cd8a","random_control_local":-4.107784922213753e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.5793264182557684,"delta_image_rematched":0.3080097192388327,"delta_local":0.6112431594837169,"delta_matching":0.887336137494601,"delta_native":0.3080097192388327,"delta_selection":0.0,"delta_spillover":-0.5793264182557684,"delta_target":0.3080097192388327,"different_control_local":2.968982448076085e-05,"image_id":"3ca305f0d6d5fabe","image_sha256":"2dc9caaa273e3a1110c04e103a3204be9c6ac55c10b878bbba2baa28bbf1914b","random_control_local":-3.1975992835775457e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.428661271422719e-05,"delta_image_rematched":-5.428661271422719e-05,"delta_local":0.0014334607312590508,"delta_matching":0.0,"delta_native":-5.428661271422719e-05,"delta_selection":0.0,"delta_spillover":-5.428661271422719e-05,"delta_target":-5.428661271422719e-05,"different_control_local":6.684016729330278e-05,"image_id":"3d101db207902196","image_sha256":"4c95ff48037660792e8c0f6cbc71ed64b54c4cf077d635782c7f80e4b4e4e764","random_control_local":3.2768962366924725e-06,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.1016363488214331e-05,"delta_image_rematched":-1.1016363488214331e-05,"delta_local":-0.00040079057735685486,"delta_matching":0.0,"delta_native":-1.1016363488214331e-05,"delta_selection":0.0,"delta_spillover":-1.1016363488214331e-05,"delta_target":-1.1016363488214331e-05,"different_control_local":2.971945998790637e-06,"image_id":"3d782576a4e22fd0","image_sha256":"8a6f8c05e7fe4a81eea377a7c967d28c3c5d7e137eec72bae8e88350b085e158","random_control_local":-1.7272379821547945e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.2750719221147351e-08,"delta_image_rematched":-1.2750719221148198e-08,"delta_local":4.6276471901876756e-07,"delta_matching":-8.470329472543003e-22,"delta_native":-6.540569384113608e-06,"delta_selection":-6.52781866489246e-06,"delta_spillover":-1.2750719221147351e-08,"delta_target":-7.660898606070984e-08,"different_control_local":-5.751417711923424e-10,"image_id":"3d7fe9402a00086b","image_sha256":"7d1703215917c3b94f8b9c343a6cb40b1792902bbf938dd85715daed8397f06d","random_control_local":-6.312184555588805e-12,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005320493492024791,"delta_image_rematched":-0.0005320493492024791,"delta_local":0.04681629089226709,"delta_matching":0.0,"delta_native":-0.0005320493492024791,"delta_selection":0.0,"delta_spillover":-0.0005320493492024791,"delta_target":-0.0005320493492024791,"different_control_local":1.288066966013469e-07,"image_id":"3ec2b4d262e2ac4c","image_sha256":"5ffb928d89582c017b2d469a6cc6471b34b5e7c283f20c4a1eed1201b86b29d1","random_control_local":-2.6608145314356048e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0013615204633216083,"delta_image_rematched":-0.0013615204633216083,"delta_local":0.09757086354786743,"delta_matching":0.0,"delta_native":-0.0013615204633216083,"delta_selection":0.0,"delta_spillover":-0.0013615204633216083,"delta_target":-0.0013615204633216083,"different_control_local":-0.0014662547967163597,"image_id":"3ecea574de40aa4e","image_sha256":"2a586b7f5d5bf12451b06d46e4c1a58261a9af8a7c9accfdc21f21bddca2d72b","random_control_local":3.3939085097856037e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":6.191958562706823e-05,"delta_image_rematched":6.191958562706823e-05,"delta_local":0.0037336234080681376,"delta_matching":0.0,"delta_native":6.191958562706823e-05,"delta_selection":0.0,"delta_spillover":6.191958562706823e-05,"delta_target":6.191958562706823e-05,"different_control_local":-3.0559963401315636e-07,"image_id":"3f288e8a78932327","image_sha256":"c7dc3b52a40b17d6953780466b38a0966269002764cc7f94f7dfa1b9db18d41a","random_control_local":-2.4612759183181843e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.0006470275452784557,"delta_image_rematched":-0.00019113846786233957,"delta_local":0.015199774656433407,"delta_matching":0.0004558890774161162,"delta_native":-0.00019113846786233957,"delta_selection":0.0,"delta_spillover":-0.0006470275452783447,"delta_target":-0.002641415732016039,"different_control_local":-9.003785999439629e-06,"image_id":"3f73b10df642ff2b","image_sha256":"8bd09f9d1ae343e48c342623f184d39973a81651405d6289b5caf70def923264","random_control_local":1.3083726839724363e-06,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":-0.0017754508172371786,"delta_image_fixed":-0.001892354868242685,"delta_image_rematched":-0.0013980018390888915,"delta_local":-0.0023316985293504733,"delta_matching":0.0004943530291537934,"delta_native":-0.0013980018390888915,"delta_selection":0.0,"delta_spillover":-0.00011690405100550638,"delta_target":-1.9741958301455753e-05,"different_control_local":-1.8855898314129593e-06,"image_id":"3fdf753786f44513","image_sha256":"a3d45f4bc814589a4b23ed0a2a67618ba8f6e60e41130dba9db1a4a45d4ffda5","random_control_local":2.2765939956537196e-06,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0033743675962770725,"delta_image_rematched":-0.0033743675962770725,"delta_local":0.04248251560622512,"delta_matching":0.0,"delta_native":-0.0033743675962770725,"delta_selection":0.0,"delta_spillover":-0.0033743675962770725,"delta_target":-0.0033743675962770725,"different_control_local":-2.9946936720573816e-07,"image_id":"3feecc5809a29627","image_sha256":"c4ab92f4ee92e979c2277ab8a2966f48edd49d5d010887e244d06e31a5bc74d5","random_control_local":-6.322725278236352e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002285907058397818,"delta_image_rematched":-0.002285907058397818,"delta_local":0.0011634362077527216,"delta_matching":0.0,"delta_native":-0.002285907058397818,"delta_selection":0.0,"delta_spillover":-0.002285907058397818,"delta_target":-0.002285907058397818,"different_control_local":-7.667781995794945e-05,"image_id":"4039b8cc5d440313","image_sha256":"fb4108cdc3a2b496a29fe683b8fe4e29e09c36b0bd2140b826584563764d5ef2","random_control_local":3.5246939655148024e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-5.551115123125783e-17,"delta_image_fixed":-1.3953073389805226e-05,"delta_image_rematched":-1.3953073389805226e-05,"delta_local":0.0037771819973176357,"delta_matching":0.0,"delta_native":-1.3953073389805226e-05,"delta_selection":0.0,"delta_spillover":-1.3953073389749715e-05,"delta_target":-3.85674000007441e-05,"different_control_local":2.052550556225219e-05,"image_id":"407befd81fc96677","image_sha256":"141f690dec12721120b5e92d8a0b4c38d769dcc40979b1c1ad58605fccc65deb","random_control_local":2.6628586835553136e-08,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0005024806505911084,"delta_image_rematched":0.0005024806505911084,"delta_local":0.06599441476289482,"delta_matching":0.0,"delta_native":0.0005024806505911084,"delta_selection":0.0,"delta_spillover":0.0005024806505911084,"delta_target":0.0017960851232757813,"different_control_local":-1.914228046874999e-06,"image_id":"4082e55b75462ecc","image_sha256":"ca09d51727a224110f1592e5db67b5d20118fbecbf49fc8b360dc716ec994675","random_control_local":2.6046494224028077e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002731873984999078,"delta_image_rematched":-0.0002731873984999078,"delta_local":0.0339152070294635,"delta_matching":0.0,"delta_native":-0.0002731873984999078,"delta_selection":0.0,"delta_spillover":-0.0002731873984999078,"delta_target":-0.0008190528959659549,"different_control_local":0.0002041647658108034,"image_id":"4095342ce3afc36f","image_sha256":"0f8ee60f229866556f8343f3e3649c2b3dd582c4759e7fdd8f7bde269d8e7b1d","random_control_local":9.28568933689089e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0007488890667348702,"delta_image_rematched":0.0007488890667348702,"delta_local":-0.008353977640331856,"delta_matching":0.0,"delta_native":0.0007488890667348702,"delta_selection":0.0,"delta_spillover":0.0007488890667348702,"delta_target":0.0007488890667348702,"different_control_local":-0.0007555500333154552,"image_id":"40f78af01d8dd80c","image_sha256":"0cdf30ce247156ae57a730e00a819ddbc9e5d8727f22e194c9d3101187a5e103","random_control_local":9.980532840514478e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.490549763178862e-05,"delta_image_rematched":-2.490549763178862e-05,"delta_local":0.00033581315049482485,"delta_matching":0.0,"delta_native":-2.490549763178862e-05,"delta_selection":0.0,"delta_spillover":-2.490549763178862e-05,"delta_target":-2.390730821505427e-07,"different_control_local":6.034353559435449e-06,"image_id":"40fcb35e0725ad26","image_sha256":"85a198b78c43cecbf25b401445c5f6b16e5c86aebf9ae7a1ed5cabf663394850","random_control_local":-3.933639935171929e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.000802617852716514,"delta_image_rematched":-0.000802617852716514,"delta_local":0.02598028968630356,"delta_matching":0.0,"delta_native":-0.000802617852716514,"delta_selection":0.0,"delta_spillover":-0.000802617852716403,"delta_target":2.6843341119908715e-05,"different_control_local":0.00043962715858406054,"image_id":"412ec38eb83378d9","image_sha256":"c0a0e49d148d9280cb9e00241d9b2e0b1de2e6642d74399937be8618a607f373","random_control_local":4.3271892740698314e-05,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.010461053885862492,"delta_image_rematched":0.04677457315105449,"delta_local":0.3181227666180759,"delta_matching":0.05723562703691698,"delta_native":0.04677457315105449,"delta_selection":0.0,"delta_spillover":-0.010461053885862492,"delta_target":-0.02099221676538182,"different_control_local":0.00024376661541601619,"image_id":"41415a979d227ce0","image_sha256":"4fa7fe930add7ca8539e846f7da7f8bdb4a2e2fc5e96f5dccdfe7aaefc84f3e9","random_control_local":-1.6312438049087552e-06,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":2.220446049250313e-16,"delta_image_fixed":-0.0002503813050610537,"delta_image_rematched":-0.0002503813050610537,"delta_local":0.13780307974388462,"delta_matching":0.0,"delta_native":-0.0002503813050610537,"delta_selection":0.0,"delta_spillover":-0.00025038130506127576,"delta_target":0.0005278372288608502,"different_control_local":5.143020902768393e-05,"image_id":"41ce324072a798bb","image_sha256":"35346b42e1f2efc43dde35fe3e0888b4a2b6ee79029e61902e572f07f91f1a13","random_control_local":-2.399447934786636e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0001281518209895749,"delta_image_rematched":-0.0001281518209895749,"delta_local":0.016792737028505655,"delta_matching":0.0,"delta_native":-0.0001281518209895749,"delta_selection":0.0,"delta_spillover":-0.0001281518209895749,"delta_target":-0.0001281518209895749,"different_control_local":8.40136544870071e-06,"image_id":"41f6998d787b3736","image_sha256":"7b1af462f3359933b8a382d40885dcb51f6413d27bf07b7594740c408bd570db","random_control_local":3.3887193888297584e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005141916640983568,"delta_image_rematched":-0.002612297452038559,"delta_local":0.0701906997077284,"delta_matching":0.0025296191889450093,"delta_native":-0.002612297452038559,"delta_selection":0.0,"delta_spillover":-0.005141916640983568,"delta_target":-0.004719680387158198,"different_control_local":-1.5577127334541474e-05,"image_id":"4236641eddcfa9a1","image_sha256":"35184b263881542aa71a13221f9d63936a9de3f1abdd044d2cbd58785fa2fe33","random_control_local":7.70816594580781e-10,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":-0.0011590371072261463,"delta_image_fixed":-0.0011608492617751764,"delta_image_rematched":-0.0011608492617751764,"delta_local":2.0893106194831918e-06,"delta_matching":0.0,"delta_native":-0.001283756707456618,"delta_selection":-0.00012290744568144163,"delta_spillover":-1.812154549030165e-06,"delta_target":-1.2835034697289416e-06,"different_control_local":-9.093267088277983e-08,"image_id":"42551d75809e133d","image_sha256":"6e02bcf564224f20e8c6192b067aa1c680f80fb6ea5a670274baecca6e13debc","random_control_local":9.137370240704188e-09,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.14104804425851747,"delta_image_rematched":-0.02375088501041067,"delta_local":0.8242329179333392,"delta_matching":0.1172971592481068,"delta_native":-0.02375088501041067,"delta_selection":0.0,"delta_spillover":-0.14104804425851747,"delta_target":-0.02375088501041067,"different_control_local":1.523758302462725e-07,"image_id":"427f97a1df0036c2","image_sha256":"d63663b404a33792cd076c2516ac878e38cf47ed6bb149eb043ee449cea3ebeb","random_control_local":4.067024112912364e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.015265265997712e-06,"delta_image_rematched":2.015265265997712e-06,"delta_local":6.633106966530758e-05,"delta_matching":0.0,"delta_native":2.015265265997712e-06,"delta_selection":0.0,"delta_spillover":2.015265265997712e-06,"delta_target":1.8464286883901337e-06,"different_control_local":-1.1860873323546982e-06,"image_id":"42c05e6f790f4ef6","image_sha256":"0685454db6d5779e75811172e0995f167feb1791e6e3a76978d46f389390a9b8","random_control_local":2.759083998380915e-08,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008570692190345286,"delta_image_rematched":-0.008570692190345286,"delta_local":0.1053320037762745,"delta_matching":0.0,"delta_native":-0.008570692190345286,"delta_selection":0.0,"delta_spillover":-0.008570692190345286,"delta_target":-0.008570692190345286,"different_control_local":8.228015454646992e-07,"image_id":"42fdbf5f7c05f39d","image_sha256":"eeb32d579ca9205c07ebc2012068b372e4c5f9c52f6021ef93ef833f1f9fea3e","random_control_local":-2.8260728776249855e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0007912234821119135,"delta_image_rematched":0.0007912234821118025,"delta_local":0.15917994043650785,"delta_matching":-1.1102230246251565e-16,"delta_native":0.0007912234821118025,"delta_selection":0.0,"delta_spillover":0.0007912234821119135,"delta_target":0.0034583001624653997,"different_control_local":2.4406145229308868e-05,"image_id":"43339d9cbca470e4","image_sha256":"e1af162a7f4db6a4190d488700877b50bd0b35b170451866d3c6b387a50e0dee","random_control_local":8.310348740027396e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008436453723186244,"delta_image_rematched":-0.008436453723186244,"delta_local":0.025375583009743186,"delta_matching":0.0,"delta_native":-0.008436453723186244,"delta_selection":0.0,"delta_spillover":-0.008436453723186244,"delta_target":-0.008436453723186244,"different_control_local":0.0006546170842304244,"image_id":"43af5611777d4f1c","image_sha256":"c0eabd8708d4c737749aa978665e52f0c3787c4b58350d6db6001b815720fd8d","random_control_local":4.2016944833411785e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00037636081274317057,"delta_image_rematched":-0.00037636081274317057,"delta_local":0.1332684595750621,"delta_matching":0.0,"delta_native":-0.00037636081274317057,"delta_selection":0.0,"delta_spillover":-0.00037636081274317057,"delta_target":-0.00037636081274317057,"different_control_local":-3.0703424256308016e-06,"image_id":"43bc93746202199e","image_sha256":"6291026a5247bbcfac2da7cb02f9ffb933f9e102ee64a1138c607db41b91bb57","random_control_local":-3.1745109478837144e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.0504625811990085e-06,"delta_image_rematched":2.0504625811990085e-06,"delta_local":0.001990473095218017,"delta_matching":0.0,"delta_native":2.0504625811990085e-06,"delta_selection":0.0,"delta_spillover":2.0504625811990085e-06,"delta_target":2.0504625811990085e-06,"different_control_local":-5.3800402382842005e-06,"image_id":"43c19287631911c6","image_sha256":"770ec3dbe9ee75fe76dfe9988794da1509c68daa3b359128b8862bd1f0f1490e","random_control_local":-9.442042032334341e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0003102765350746495,"delta_image_rematched":0.0003102765350746495,"delta_local":0.0036491465390524006,"delta_matching":0.0,"delta_native":0.0003102765350746495,"delta_selection":0.0,"delta_spillover":0.0003102765350746495,"delta_target":0.0003102765350746495,"different_control_local":5.124229959626442e-06,"image_id":"4400fa498d831e4b","image_sha256":"05ab06390f49534e7940967f6490b066fb47bfe4b960839cae61ae9c24948032","random_control_local":-1.171923305620659e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":6.201416203099885e-05,"delta_image_rematched":6.201416203099885e-05,"delta_local":7.389631503482152e-05,"delta_matching":0.0,"delta_native":6.201416203099885e-05,"delta_selection":0.0,"delta_spillover":6.201416203099885e-05,"delta_target":0.00012600388829775433,"different_control_local":8.17488717187384e-06,"image_id":"44615bece0a97866","image_sha256":"e6fba0e8e68b28a5fd9aa08954205e526cc5484aed28f827897beecf1daf5e7f","random_control_local":-1.205999936963742e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.015289099363703706,"delta_image_rematched":-0.015289099363703706,"delta_local":0.7509493747507047,"delta_matching":0.0,"delta_native":-0.015289099363703706,"delta_selection":0.0,"delta_spillover":-0.015289099363703706,"delta_target":-0.015289099363703706,"different_control_local":0.00019304800094866945,"image_id":"44961c6fd6fe0463","image_sha256":"5d69e055a0e9288362b12da1fddc96a6908fff0e549ddfdddb8b1c42a322903a","random_control_local":-1.2497930863865359e-06,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.581608989670527e-05,"delta_image_rematched":4.581608989670527e-05,"delta_local":0.0003572238443641171,"delta_matching":0.0,"delta_native":4.581608989670527e-05,"delta_selection":0.0,"delta_spillover":4.581608989670527e-05,"delta_target":4.581608989670527e-05,"different_control_local":2.434158586126639e-05,"image_id":"44cac7b1237e31da","image_sha256":"7a71dbd3fa79863f4e511bdb35bdc532a1b6a1f3940eddf863fa188f95d7f22b","random_control_local":4.796962805274363e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.2978160941905523e-05,"delta_image_rematched":2.2978160941905523e-05,"delta_local":-0.0001913439781709587,"delta_matching":0.0,"delta_native":2.2978160941905523e-05,"delta_selection":0.0,"delta_spillover":2.2978160941905523e-05,"delta_target":2.2978160941905523e-05,"different_control_local":2.5698994780918444e-07,"image_id":"4505d266f960fbe8","image_sha256":"b056710ecf4cb8883802a4a1d806e96a6c23d1011d0be4cac1a3cb346a70c8da","random_control_local":2.8202405447878137e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-9.685549760996004e-06,"delta_image_rematched":-9.685549760996004e-06,"delta_local":0.0008740448654504726,"delta_matching":0.0,"delta_native":-9.685549760996004e-06,"delta_selection":0.0,"delta_spillover":-9.685549760996004e-06,"delta_target":-9.685549760996004e-06,"different_control_local":-5.505203972550055e-07,"image_id":"454a2e427283ae9c","image_sha256":"0660f84eb0d3ea8b1e00563e7df53e2a8d003e9355658a77654d2ec20a0f4c87","random_control_local":-4.832356862664172e-07,"stratum":"n1|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.347942275011562e-05,"delta_image_rematched":-3.347942275011562e-05,"delta_local":0.01353163097317795,"delta_matching":0.0,"delta_native":-3.347942275011562e-05,"delta_selection":0.0,"delta_spillover":-3.347942275011562e-05,"delta_target":-3.347942275011562e-05,"different_control_local":5.562683006116176e-05,"image_id":"45942876f462ec31","image_sha256":"90f6d696a252128404f04a28853ce655248fd9c7037a8b1ca3c3cdb73aaec88c","random_control_local":8.731976679221543e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00015261236734886996,"delta_image_rematched":0.00015261236734875894,"delta_local":0.09482300342726159,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.0007548467813048854,"delta_selection":-0.0009074591486536443,"delta_spillover":0.00015261236734886996,"delta_target":0.00290148633081011,"different_control_local":-7.516907494481938e-05,"image_id":"45e84c75996a7161","image_sha256":"32872fdf7d8ffc0e7f25f36a3ae5fda9821d1ce62dc8fb31539264419592c025","random_control_local":-2.9965497945830255e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-9.53925362867647e-08,"delta_image_rematched":-9.53925362867647e-08,"delta_local":0.00018410178131049795,"delta_matching":0.0,"delta_native":-9.53925362867647e-08,"delta_selection":0.0,"delta_spillover":-9.53925362867647e-08,"delta_target":-9.53925362867647e-08,"different_control_local":3.274543647485695e-06,"image_id":"45f4bd0301577b48","image_sha256":"a3acb2049b2220965f82fdf477f26d01c7141fab822f8bd996e9eb68fdf537c4","random_control_local":-2.7393309275439148e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007485544995815552,"delta_image_rematched":-0.0007485544995815552,"delta_local":0.009452786913514588,"delta_matching":0.0,"delta_native":-0.0007485544995815552,"delta_selection":0.0,"delta_spillover":-0.0007485544995815552,"delta_target":-0.0007485544995815552,"different_control_local":0.0001485140311062172,"image_id":"45fd09ada78c507d","image_sha256":"f7210028993c16f28c751f4bc573a6dbcf576cea69fc05e847cc9150c2f96e85","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0009432775153002115,"delta_image_rematched":0.0009432775153002115,"delta_local":0.002181851001710755,"delta_matching":0.0,"delta_native":0.0009432775153002115,"delta_selection":0.0,"delta_spillover":0.0009432775153002115,"delta_target":0.0009432775153002115,"different_control_local":1.1065356957939976e-05,"image_id":"4615c0c9192d1f4f","image_sha256":"fae74119050e242c0a8bcbd53bf1ad1976881242372adef2b61a6396faa875a6","random_control_local":-8.921899536940003e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00027046975916544813,"delta_image_rematched":-0.00027046975916544813,"delta_local":0.037595698555254686,"delta_matching":0.0,"delta_native":-0.00027046975916544813,"delta_selection":0.0,"delta_spillover":-0.00027046975916544813,"delta_target":-0.00027046975916544813,"different_control_local":-8.295912738212619e-05,"image_id":"467660b9511d6404","image_sha256":"e7789dcc7c2b26793a42cd6e69d257d19fef22de92d006d359ea0f36e564b95b","random_control_local":-1.1042888413387297e-05,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.336384724802246e-07,"delta_image_rematched":5.336384724802246e-07,"delta_local":4.823599713761051e-06,"delta_matching":0.0,"delta_native":5.336384724802246e-07,"delta_selection":0.0,"delta_spillover":5.336384724802246e-07,"delta_target":5.336384724802246e-07,"different_control_local":1.8010031494706527e-07,"image_id":"46ce1945896c6bed","image_sha256":"7762a950a64d8ad5a5283db92e6f87a49bfb4c5ec17a701199af6322677b0c49","random_control_local":9.562533732112828e-10,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00023197894414350717,"delta_image_rematched":-0.00023197894414350717,"delta_local":0.03188504021687717,"delta_matching":0.0,"delta_native":-0.00023197894414350717,"delta_selection":0.0,"delta_spillover":-0.00023197894414350717,"delta_target":-0.0006637207385953303,"different_control_local":0.00017648761744233285,"image_id":"474d3e195dade8ad","image_sha256":"5cac9c4ea232c24bf2970f5266d4e7475b6dea6305edc9bdcf50a39958f432f0","random_control_local":7.964897143566962e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.542019718498327e-05,"delta_image_rematched":-7.542019718498327e-05,"delta_local":0.004300037579591215,"delta_matching":0.0,"delta_native":-7.542019718498327e-05,"delta_selection":0.0,"delta_spillover":-7.542019718498327e-05,"delta_target":-0.00012358781413268627,"different_control_local":-4.907720702796662e-06,"image_id":"478cd15efe3cc91c","image_sha256":"5d5b4ebf9217277558d7dc7955757738334cf4fbd7c2c43376a12179185b6003","random_control_local":2.350563481920767e-09,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.082362285353966e-05,"delta_image_rematched":-1.082362285353966e-05,"delta_local":0.0018622988075648536,"delta_matching":0.0,"delta_native":-1.082362285353966e-05,"delta_selection":0.0,"delta_spillover":-1.082362285353966e-05,"delta_target":-8.007449904257058e-07,"different_control_local":4.7731279838522656e-05,"image_id":"47ad21f5f57e16af","image_sha256":"25d60e827906cd5e15ef964448ac30fefa420e8cd36348997143f39d2791bafe","random_control_local":-2.880170588484554e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.5491764584949514e-05,"delta_image_rematched":3.5491764584949514e-05,"delta_local":1.5171762257931059e-06,"delta_matching":0.0,"delta_native":3.5491764584949514e-05,"delta_selection":0.0,"delta_spillover":3.5491764584949514e-05,"delta_target":3.5491764584949514e-05,"different_control_local":-1.9551030997925828e-07,"image_id":"47ce52e7ac5c4a71","image_sha256":"4f74001ccee9326fa360f1888ad6cfdb13a6a1e24cf020226df83c4cb028ca4b","random_control_local":6.975406017769095e-10,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.459508804759537e-06,"delta_image_rematched":-3.459508804759537e-06,"delta_local":0.0011090309311782053,"delta_matching":0.0,"delta_native":-3.459508804759537e-06,"delta_selection":0.0,"delta_spillover":-3.459508804759537e-06,"delta_target":-3.459508804759537e-06,"different_control_local":5.368435010603013e-06,"image_id":"493e8156ebd9e55a","image_sha256":"ca973814d2ea4c61ee03293f48b5d05bd90228d88ddb119fe4a918593702e5a8","random_control_local":1.748469676638928e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00016437884067999065,"delta_image_rematched":-0.00016437884067999065,"delta_local":0.06366359180256587,"delta_matching":0.0,"delta_native":-0.00016437884067999065,"delta_selection":0.0,"delta_spillover":-0.00016437884067999065,"delta_target":-0.00010460948086643551,"different_control_local":-0.00034764624729458765,"image_id":"4960ec55d254c68e","image_sha256":"51e666367dbd81f27a749dc4a35b22d9eb4911e0277c762d5d533dcf00aedef7","random_control_local":1.2831436225629878e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.453983026139976e-05,"delta_image_rematched":-7.453983026139976e-05,"delta_local":0.0006168837010447339,"delta_matching":0.0,"delta_native":-7.453983026139976e-05,"delta_selection":0.0,"delta_spillover":-7.453983026139976e-05,"delta_target":-7.453983026139976e-05,"different_control_local":7.506174783877741e-05,"image_id":"49e6a10cc09950c8","image_sha256":"f58a2f64f74cd3205a8182aa47780a441955d715afce91484849794a1c573e04","random_control_local":-4.084109795139679e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":2.3002637367097734e-05,"delta_image_rematched":2.3002637367097734e-05,"delta_local":0.21369850037909677,"delta_matching":0.0,"delta_native":2.3002637367097734e-05,"delta_selection":0.0,"delta_spillover":2.3002637367208756e-05,"delta_target":0.0012800318230669072,"different_control_local":0.0007130465671851063,"image_id":"4abd3aedae89a2f6","image_sha256":"8d383f0cf14a790cf27885b002dda5e28542d97501c8326641fb2b786bd39455","random_control_local":-0.0017067494682019985,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0038478740616200158,"delta_image_rematched":-0.0038478740616200158,"delta_local":0.037508696202383784,"delta_matching":0.0,"delta_native":-0.0038478740616200158,"delta_selection":0.0,"delta_spillover":-0.0038478740616200158,"delta_target":-0.0038478740616200158,"different_control_local":-0.0011191114050410067,"image_id":"4ac678dd36951a9a","image_sha256":"9380de9c778fed6ad92df12567b105d26efe90ad38d102d01ce7d05943dbeb72","random_control_local":-1.119689461315243e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.5768340831697785e-06,"delta_image_rematched":4.5768340831697785e-06,"delta_local":0.0026042410183062144,"delta_matching":0.0,"delta_native":4.5768340831697785e-06,"delta_selection":0.0,"delta_spillover":4.5768340831697785e-06,"delta_target":4.5768340831697785e-06,"different_control_local":-8.018067563694484e-06,"image_id":"4acc620e57f1e5e9","image_sha256":"e8c4cb132d981d94184143f8fea2b8bf627e73710e8f71c489699ff133d7a072","random_control_local":2.1974773163624395e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007982374753885413,"delta_image_rematched":-0.0007982374753885413,"delta_local":0.13268132329186064,"delta_matching":0.0,"delta_native":-0.0007982374753885413,"delta_selection":0.0,"delta_spillover":-0.0007982374753885413,"delta_target":-0.00010856831107841636,"different_control_local":-6.574643731872896e-06,"image_id":"4bbd710d9e8483b0","image_sha256":"a45015998ebf899da2576a11fa81a40f72aa99077e8e1973c6dad4aadc3b9f1b","random_control_local":-4.083307028753761e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-8.674269832420478e-07,"delta_image_rematched":-8.674269832420478e-07,"delta_local":0.00017719016338087266,"delta_matching":0.0,"delta_native":-8.674269832420478e-07,"delta_selection":0.0,"delta_spillover":-8.674269833530701e-07,"delta_target":1.6154225515152554e-05,"different_control_local":-1.4020537622756214e-06,"image_id":"4bc311136255a2ff","image_sha256":"f81e452c10f7cacbb9de551262f2169c59c4bef871430735b57d48c1f387026a","random_control_local":2.6975253376512742e-09,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0019209376365486586,"delta_image_rematched":-0.0019209376365486586,"delta_local":0.20205043518817173,"delta_matching":0.0,"delta_native":-0.0019209376365486586,"delta_selection":0.0,"delta_spillover":-0.0019209376365486586,"delta_target":-0.0019209376365486586,"different_control_local":-9.739658852531141e-05,"image_id":"4be14bf34cb9607f","image_sha256":"53e4f5c08cb89cdf5372ffcf5b830d35c89109e229eeefdabcdcd469e0908e44","random_control_local":-1.8022913371162907e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":2.1939245967717014e-06,"delta_image_rematched":2.1939245967717014e-06,"delta_local":0.0007101381801218817,"delta_matching":0.0,"delta_native":2.1939245967717014e-06,"delta_selection":0.0,"delta_spillover":2.1939245968827237e-06,"delta_target":2.4775634691609483e-06,"different_control_local":8.195426938334416e-07,"image_id":"4c255e74648107e7","image_sha256":"8cc32780b56f1c98a3183ae09a2d8c2bd2ba0f834eb5f0a95c096b0e50bfd8aa","random_control_local":-1.4166806823609143e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.010936602910249893,"delta_image_rematched":-0.010936602910249893,"delta_local":0.764992397560499,"delta_matching":0.0,"delta_native":-0.010936602910249893,"delta_selection":0.0,"delta_spillover":-0.010936602910249893,"delta_target":-0.010936602910249893,"different_control_local":-3.64726322478557e-05,"image_id":"4c410cd9c42623d9","image_sha256":"80dcd56e76a35e1f4e877b0518b0ee5b0a490e2a4030241f91771b755af48d10","random_control_local":-1.9739967389246355e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.020748570140870504,"delta_image_rematched":-0.020748570140870504,"delta_local":0.43672563466867187,"delta_matching":0.0,"delta_native":-0.020748570140870504,"delta_selection":0.0,"delta_spillover":-0.020748570140870504,"delta_target":-0.020748570140870504,"different_control_local":0.00014431150941057735,"image_id":"4cb48c8bf41b70a4","image_sha256":"b8848cb6efb2c76970bcd383a1335c164bc1b3880366fad57290c2fd8be01802","random_control_local":2.1607928574196578e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.010122398767456353,"delta_image_fixed":0.009878304886882905,"delta_image_rematched":0.009878304886882905,"delta_local":0.020244797534912706,"delta_matching":0.0,"delta_native":0.009878304886882905,"delta_selection":0.0,"delta_spillover":-0.00024409388057344827,"delta_target":-0.0003138607770744595,"different_control_local":0.0009896030419343504,"image_id":"4cc0ef3c4cc19492","image_sha256":"e0a6917484481011e5b3ffe011a6d32a68cd41220ff0cb813e7f080dd4648faa","random_control_local":-3.2718127232489458e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.01569576408057205,"delta_image_rematched":0.01569576408057205,"delta_local":0.1410069187560347,"delta_matching":0.0,"delta_native":0.01569576408057205,"delta_selection":0.0,"delta_spillover":0.01569576408057205,"delta_target":0.01569576408057205,"different_control_local":-1.637576863478679e-05,"image_id":"4cc9966722e6d803","image_sha256":"27c768b69b0020647f477c4b24db38283fb1eccc143d46127bd617b8c536491f","random_control_local":3.0846872450807084e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.3899413788093933,"delta_image_rematched":-0.3899413788093933,"delta_local":0.26875586406503094,"delta_matching":0.0,"delta_native":-0.3899413788093933,"delta_selection":0.0,"delta_spillover":-0.3899413788093933,"delta_target":-0.3899413788093933,"different_control_local":2.385303569867091e-06,"image_id":"4cd1f73feae81747","image_sha256":"35511577f5674c5b0e052a61295c95bffb21edd06b3c8d21209365c99338143b","random_control_local":1.5111751043225818e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00010328319955565934,"delta_image_rematched":-0.00010328319955565934,"delta_local":0.007295996554481741,"delta_matching":0.0,"delta_native":-0.00010328319955565934,"delta_selection":0.0,"delta_spillover":-0.00010328319955565934,"delta_target":-0.0001780034174035383,"different_control_local":4.105928234357341e-05,"image_id":"4cd304ae96e4a521","image_sha256":"05f7ddfc20b2d203ea005c247546069410c8b49d2db7deb95a03be11d07cd546","random_control_local":-1.8213658247584474e-06,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.6042979900916556e-05,"delta_image_rematched":-5.6042979900916556e-05,"delta_local":0.016817469218993603,"delta_matching":0.0,"delta_native":-5.6042979900916556e-05,"delta_selection":0.0,"delta_spillover":-5.6042979900916556e-05,"delta_target":-5.6042979900916556e-05,"different_control_local":-0.00014644792928125705,"image_id":"4cdfdc66d770a3c0","image_sha256":"21924db5ef47e358d94831e654481fb61715253e2b5834996f855bc0e2131d9c","random_control_local":-2.2370685983791327e-06,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":0.00014248247601000852,"delta_image_rematched":0.00014248247601011954,"delta_local":0.08349246991799397,"delta_matching":1.1102230246251565e-16,"delta_native":0.00014248247601011954,"delta_selection":0.0,"delta_spillover":0.0001424824760098975,"delta_target":6.0529633990946685e-05,"different_control_local":0.001536898229838879,"image_id":"4d1f9c7ec5be2a9e","image_sha256":"67f81e2a3db214f1019124dc7fc09071d7e4e1da00fe3ad58c11bd4a83264267","random_control_local":1.6719135496612303e-06,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0022554576698217144,"delta_image_rematched":-0.0022554576698217144,"delta_local":0.01425879873609183,"delta_matching":0.0,"delta_native":-0.0022554576698217144,"delta_selection":0.0,"delta_spillover":-0.0022554576698217144,"delta_target":6.528859844549817e-05,"different_control_local":-4.8841838472282045e-05,"image_id":"4d3dc133900275cf","image_sha256":"7b05d807c6835474aede97d8910c0ae0c41835daa92f437ad0534c7be1477f96","random_control_local":-2.4208216344717703e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":2.7755575615628914e-17,"delta_image_fixed":-0.0004218856004894467,"delta_image_rematched":-0.0004218856004894467,"delta_local":0.030077140371084662,"delta_matching":0.0,"delta_native":-0.00045989244082086933,"delta_selection":-3.800684033142265e-05,"delta_spillover":-0.00042188560048947443,"delta_target":-0.0013279167739418396,"different_control_local":1.1970398694487183e-05,"image_id":"4d6e1475a3f153bb","image_sha256":"2e318c50944a60b7e95b6fd75b750de6edb087ce442c28cc50fa54ddc5cdf643","random_control_local":-2.344091435454304e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001913645900682881,"delta_image_rematched":-0.001913645900682881,"delta_local":0.02109360522698317,"delta_matching":0.0,"delta_native":-0.001913645900682881,"delta_selection":0.0,"delta_spillover":-0.001913645900682881,"delta_target":-0.001913645900682881,"different_control_local":-0.00014216959707696875,"image_id":"4d8cb740e0fc5190","image_sha256":"eea53f6d2ac7440f723b79992ba1cb2b9b859de03d36e7a7cd7d287ae82eb5ed","random_control_local":8.58747308318808e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.2394812545844932,"delta_image_rematched":-0.03525566728498375,"delta_local":0.9338803748736232,"delta_matching":0.20422558729950946,"delta_native":-0.03525566728498375,"delta_selection":0.0,"delta_spillover":-0.2394812545844932,"delta_target":-0.03525566728498375,"different_control_local":-2.1823944510474414e-06,"image_id":"4f26a58d4ee0428f","image_sha256":"ffc7dba2b374f519135b1f75e112a35a4e7193cded684f025753248bf320ef72","random_control_local":1.2405399958583668e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002107065876988834,"delta_image_rematched":-0.002107065876988834,"delta_local":0.6372376332669998,"delta_matching":0.0,"delta_native":-0.002107065876988834,"delta_selection":0.0,"delta_spillover":-0.002107065876988834,"delta_target":-0.002107065876988834,"different_control_local":-5.355025014817981e-07,"image_id":"4fdcd3df7c6d8c72","image_sha256":"648b856f2336720680a595aff761a10d654223f22eeb2bfa6f600ca9d52ad8b4","random_control_local":-1.5376128191274974e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.024206577676079366,"delta_image_rematched":-0.024206577676079366,"delta_local":0.39451754644801695,"delta_matching":0.0,"delta_native":-0.024206577676079366,"delta_selection":0.0,"delta_spillover":-0.024206577676079366,"delta_target":-0.024206577676079366,"different_control_local":0.0010867882302042775,"image_id":"5076fe95c0ea798d","image_sha256":"200a599cd4b1194ab1aef41b33753474632aae24ad97dfc835afc97a3ed7cd25","random_control_local":-8.937388940927216e-05,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005806178192477862,"delta_image_rematched":-0.0005806178192477862,"delta_local":0.010514193986763577,"delta_matching":0.0,"delta_native":-0.0005806178192477862,"delta_selection":0.0,"delta_spillover":-0.0005806178192477862,"delta_target":-0.001198078394489488,"different_control_local":-3.7941127300296276e-06,"image_id":"508f0a75156e5fd4","image_sha256":"7896d784c21ca6bae594feee39b5f9488755bf3a5440f3194fd1429e1f8220cc","random_control_local":1.2249963199850375e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.0511494479505568e-07,"delta_image_rematched":-1.0511494479505568e-07,"delta_local":8.399735402549931e-07,"delta_matching":0.0,"delta_native":-8.648747462027594e-05,"delta_selection":-8.638235967548089e-05,"delta_spillover":-1.0511494479505568e-07,"delta_target":-1.0511494479505568e-07,"different_control_local":-9.78300589257237e-11,"image_id":"519a0aea14a05e1b","image_sha256":"3832e86f662e204e85c237e30919fa3c23bb8ecc0c7a6a3ae9303e05172ee219","random_control_local":-1.04748740837964e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.00020607440745559757,"delta_image_fixed":0.00015423478775367094,"delta_image_rematched":0.00015423478775367094,"delta_local":0.0017229210541053093,"delta_matching":0.0,"delta_native":0.00015423478775367094,"delta_selection":0.0,"delta_spillover":-5.183961970192663e-05,"delta_target":-0.0001685385830841879,"different_control_local":1.1580005019121153e-06,"image_id":"51ae437e0cb17a2b","image_sha256":"9b4e5840de092b9ecd4e6b17d3e01707821b2906e62b40ea082b8d2af8324087","random_control_local":2.8612097075289555e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.490373439947071e-05,"delta_image_rematched":-4.490373439947071e-05,"delta_local":0.0016784334490421993,"delta_matching":0.0,"delta_native":-4.490373439947071e-05,"delta_selection":0.0,"delta_spillover":-4.490373439947071e-05,"delta_target":-4.490373439947071e-05,"different_control_local":2.1403985801089764e-05,"image_id":"51f663fa482f56d4","image_sha256":"0e36b00023166f07faa9adc128fe5c6bafd010c1fc7ab13e3d830275275dde30","random_control_local":4.4787086437431123e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00013779382143541685,"delta_image_rematched":-0.00013779382143541685,"delta_local":0.007221838519794628,"delta_matching":0.0,"delta_native":-0.00013779382143541685,"delta_selection":0.0,"delta_spillover":-0.00013779382143541685,"delta_target":-0.0002649126872795726,"different_control_local":1.3623070272217666e-06,"image_id":"52557c5def8add62","image_sha256":"1de0a793458d0e47090f68664146356bf72fe5c2a97094d0aecbb3807613c11c","random_control_local":-6.387152702135718e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005879486507184284,"delta_image_rematched":-0.0005879486507184284,"delta_local":0.0011101708114619625,"delta_matching":0.0,"delta_native":-0.0005879486507184284,"delta_selection":0.0,"delta_spillover":-0.0005879486507184284,"delta_target":-0.0005879486507184284,"different_control_local":1.4994650395092762e-05,"image_id":"525ea7e8ed9c752d","image_sha256":"9131b748894346e742ce6572b93009f0066aaf138c128023d78b3009296d0498","random_control_local":6.503033272986514e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.826790812353707e-05,"delta_image_rematched":-1.826790812353707e-05,"delta_local":0.026795259842885843,"delta_matching":0.0,"delta_native":-1.826790812353707e-05,"delta_selection":0.0,"delta_spillover":-1.826790812353707e-05,"delta_target":-0.00017089602820408167,"different_control_local":1.8396672762925614e-05,"image_id":"5279aac6d95cbf5e","image_sha256":"32e4a3cbaad6537b687e98abbb6260e47fcb7753c077a650041406e8d4480af5","random_control_local":4.411908728629843e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002304617397299591,"delta_image_rematched":-0.0002304617397299591,"delta_local":0.026165644774593266,"delta_matching":0.0,"delta_native":-0.0002304617397299591,"delta_selection":0.0,"delta_spillover":-0.0002304617397299591,"delta_target":-0.0002304617397299591,"different_control_local":-0.0006560405631126781,"image_id":"527b96f32b38af7e","image_sha256":"178b3855214b6599062c38647da61bccb2e6a6cce6b695d8131a210dd4a3eadd","random_control_local":5.21558515330367e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.2625912571007092e-06,"delta_image_rematched":1.2625912571007092e-06,"delta_local":0.0010119632817150843,"delta_matching":0.0,"delta_native":1.2625912571007092e-06,"delta_selection":0.0,"delta_spillover":1.2625912571007092e-06,"delta_target":1.2625912571007092e-06,"different_control_local":-7.11844167233756e-07,"image_id":"54ebca2064066a49","image_sha256":"86749c1fc9908db5494a74fd32bc76d14d19073f06df76d5b43e4336a23ba6ea","random_control_local":7.902850971070255e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.263511475658069e-05,"delta_image_rematched":-7.263511475658069e-05,"delta_local":0.008130748352787556,"delta_matching":0.0,"delta_native":-7.263511475658069e-05,"delta_selection":0.0,"delta_spillover":-7.263511475658069e-05,"delta_target":-0.00020460857788773268,"different_control_local":-0.0004527495402158327,"image_id":"54f007c54fd18a0f","image_sha256":"cb06cda9720e4d8fda5cd45040248d7142e0542d1e37e92a13d036477f5fffc7","random_control_local":-5.0811969756758835e-08,"stratum":"n2_4|has_groupof|small"}
{"closure_error":0.0,"delta_focal":-0.0008465970007011103,"delta_image_fixed":-0.0004739608039266985,"delta_image_rematched":-0.0004739608039266985,"delta_local":-0.003125675841749387,"delta_matching":0.0,"delta_native":-0.0004739608039266985,"delta_selection":0.0,"delta_spillover":0.00037263619677441184,"delta_target":0.001101815935319106,"different_control_local":6.400788433613691e-06,"image_id":"55047052d7c4b4d4","image_sha256":"be5a9d57d9961d5f7c97edfce97641701b2a91155b5fcd9f48ed00b8ef6f7f41","random_control_local":8.087486946806166e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003678554894436248,"delta_image_rematched":-0.0003678554894436248,"delta_local":0.011793476534445539,"delta_matching":0.0,"delta_native":-0.0003678554894436248,"delta_selection":0.0,"delta_spillover":-0.0003678554894436248,"delta_target":-0.0003678554894436248,"different_control_local":-2.478800128265929e-07,"image_id":"552c721172c26452","image_sha256":"07ea8bbfc2801032da6d35eff2c22bb69454cd8779df37fbd38d74268a7e5860","random_control_local":2.955163066423877e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.3322606524313052e-05,"delta_image_rematched":1.3322606524313052e-05,"delta_local":9.100062634970243e-05,"delta_matching":0.0,"delta_native":1.3322606524313052e-05,"delta_selection":0.0,"delta_spillover":1.3322606524313052e-05,"delta_target":1.3322606524313052e-05,"different_control_local":-1.7725452848424894e-08,"image_id":"553f5edfbf2780df","image_sha256":"5c2e69adbdbfc38aaed60ef2238ae62afd1b6c67e7ad2ef7fa10869fdcdef8d6","random_control_local":1.4894284490105623e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005322887708916202,"delta_image_rematched":-0.0005322887708916202,"delta_local":0.06670573087958159,"delta_matching":0.0,"delta_native":-0.0005322887708916202,"delta_selection":0.0,"delta_spillover":-0.0005322887708916202,"delta_target":-0.0010518844129102645,"different_control_local":0.0002815995998906029,"image_id":"563e3d7beab55806","image_sha256":"9579ac217af0cc7060d8ab3aa767ea863ff80d159a89259db59e0f5b525c6834","random_control_local":-2.3243030468356185e-06,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.76501702093568e-05,"delta_image_rematched":-4.76501702093568e-05,"delta_local":0.009235005677166449,"delta_matching":0.0,"delta_native":-4.76501702093568e-05,"delta_selection":0.0,"delta_spillover":-4.76501702093568e-05,"delta_target":-4.76501702093568e-05,"different_control_local":6.550602229565827e-05,"image_id":"5677012f09db972b","image_sha256":"58a740ef2a1ebe0e1865ad4bc4c70cb6e76d0ab940f26ccaabceed90a8eae55d","random_control_local":2.4469402213622704e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.158433795251824e-06,"delta_image_rematched":-2.158433795251824e-06,"delta_local":0.0005545535010746394,"delta_matching":0.0,"delta_native":-2.158433795251824e-06,"delta_selection":0.0,"delta_spillover":-2.158433795251824e-06,"delta_target":-2.158433795251824e-06,"different_control_local":-1.73307146966728e-08,"image_id":"575b972f701c6301","image_sha256":"97cfb04b90291d02c608394bea0978aba99df98a3b9b828964a34ad2434c5bc1","random_control_local":-1.875378142224271e-06,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.006708467562544951,"delta_image_rematched":0.006708467562544951,"delta_local":0.001811657664220534,"delta_matching":0.0,"delta_native":0.006708467562544951,"delta_selection":0.0,"delta_spillover":0.006708467562544951,"delta_target":0.006708467562544951,"different_control_local":-5.274480540773396e-06,"image_id":"58530b01b352ee40","image_sha256":"1493087e4c8d003868983c07326822b5f75018db545cc54b4ad9c68fd0b7144b","random_control_local":-1.0155221785712598e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00010437000209861935,"delta_image_rematched":-0.00010437000209861935,"delta_local":0.0012745577380474673,"delta_matching":0.0,"delta_native":-0.00010437000209861935,"delta_selection":0.0,"delta_spillover":-0.00010437000209861935,"delta_target":-0.00010437000209861935,"different_control_local":1.6777347800118504e-05,"image_id":"5855a85994c60eac","image_sha256":"d0d1557137621ef324b1e0e21a6e6fd4ecf385bf69e8a864dff5f0d485ecdf71","random_control_local":-5.011137758220707e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":8.673617379884035e-19,"delta_image_fixed":-1.1621030875362884e-05,"delta_image_rematched":-4.548308536512363e-06,"delta_local":4.2821172613749956e-05,"delta_matching":7.072722338850521e-06,"delta_native":-0.000835020300965562,"delta_selection":-0.0008304719924290497,"delta_spillover":-1.1621030875363751e-05,"delta_target":3.187677772189404e-05,"different_control_local":-1.5871150310756447e-07,"image_id":"58b96001a6d95681","image_sha256":"a23a00e9adba25f05ee246bb82c0f9a384fccfdac6cfffac20d510ab39e8f75b","random_control_local":4.786594009879592e-10,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.867929659368997e-07,"delta_image_rematched":4.867929659368997e-07,"delta_local":0.002338322999607188,"delta_matching":0.0,"delta_native":4.867929659368997e-07,"delta_selection":0.0,"delta_spillover":4.867929659368997e-07,"delta_target":4.867929659368997e-07,"different_control_local":-2.819119673822326e-07,"image_id":"597547554e00b06d","image_sha256":"196e564d1fd135a05c8d616874dea53c0664e29850cc9364f4ca1782a9d41715","random_control_local":-4.774013427459589e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008628984506187654,"delta_image_rematched":-0.0008628984506187654,"delta_local":0.003981934351497407,"delta_matching":0.0,"delta_native":-0.0008628984506187654,"delta_selection":0.0,"delta_spillover":-0.0008628984506187654,"delta_target":-0.0008628984506187654,"different_control_local":3.667051585770631e-05,"image_id":"59b7255df49bb42a","image_sha256":"733b114a03449f0d8544d0f0ede35507867ce86207c13826310aea36be4b8eac","random_control_local":-1.4802747155817642e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.405481884324104e-06,"delta_image_rematched":-5.405481884324104e-06,"delta_local":0.010378752065084089,"delta_matching":0.0,"delta_native":-5.405481884324104e-06,"delta_selection":0.0,"delta_spillover":-5.405481884324104e-06,"delta_target":-5.7203606501632365e-06,"different_control_local":-8.633367261740021e-05,"image_id":"59ccc678b1e7f5d8","image_sha256":"870a00c21a8bf2451210ad5fafd86686963ca3444843393e8b77bd817c76d212","random_control_local":6.45424456865995e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.016159432161291384,"delta_image_rematched":-0.016159432161291384,"delta_local":0.016624078783159177,"delta_matching":0.0,"delta_native":-0.016159432161291384,"delta_selection":0.0,"delta_spillover":-0.016159432161291384,"delta_target":-0.016159432161291384,"different_control_local":4.664852226626045e-05,"image_id":"5ad50af385e1f4cd","image_sha256":"c21e19791a5b3e1b07ea81bcac3e6b9e217cc560aef7834298d1043c1a7149b2","random_control_local":-3.731276954858226e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.776358599991923e-06,"delta_image_rematched":1.776358599991923e-06,"delta_local":0.005531912330203009,"delta_matching":0.0,"delta_native":1.776358599991923e-06,"delta_selection":0.0,"delta_spillover":1.776358599991923e-06,"delta_target":-8.794116945431973e-06,"different_control_local":-1.8096402400343513e-05,"image_id":"5b20a92677cfa018","image_sha256":"097300ccbf5ac1cc1b83d175bf9595bd74d1a244c4f38642c8f678fc0eba985b","random_control_local":-5.3362837771839255e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0001086933808867041,"delta_image_rematched":0.00010869338088659308,"delta_local":0.003343955308606761,"delta_matching":-1.1102230246251565e-16,"delta_native":0.00010869338088659308,"delta_selection":0.0,"delta_spillover":0.0001086933808867041,"delta_target":0.00038404115248913406,"different_control_local":-4.954534595869031e-06,"image_id":"5be4ac1910e9a4a6","image_sha256":"3079f6153514f7679b77d5b0fa428451b0d9e6a32972167659d7dd12ed4650b3","random_control_local":1.1906345890322356e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":7.676584473603754e-05,"delta_image_rematched":7.676584473603754e-05,"delta_local":-0.007758396904383624,"delta_matching":0.0,"delta_native":7.676584473603754e-05,"delta_selection":0.0,"delta_spillover":7.676584473603754e-05,"delta_target":0.00031976788666066014,"different_control_local":-6.435084597314344e-05,"image_id":"5be53c95ac4489ea","image_sha256":"cb24a9d7a4f0b99b16438a2ea48436a76adb906e7adf72c1263c63ebfc695cda","random_control_local":-2.7906163984792176e-05,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0003709587414241211,"delta_image_rematched":0.0003709587414241211,"delta_local":0.003847885352918549,"delta_matching":0.0,"delta_native":0.0003709587414241211,"delta_selection":0.0,"delta_spillover":0.0003709587414241211,"delta_target":0.0003709587414241211,"different_control_local":4.363839733237222e-06,"image_id":"5c137c9e9addd107","image_sha256":"9d7eece62f8d2caa0693d81f8b88f15479b92533bf6048054ea5090ae12f0237","random_control_local":-4.596199801396722e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0001240612704183075,"delta_image_rematched":0.00012406127041841852,"delta_local":0.001514944650617279,"delta_matching":1.1102230246251565e-16,"delta_native":0.00012406127041841852,"delta_selection":0.0,"delta_spillover":0.0001240612704183075,"delta_target":-2.697937805651307e-05,"different_control_local":-2.099939164299609e-05,"image_id":"5c75dfbbdc83ec25","image_sha256":"4835b9408aa3343440c2867069fed433055262ae6d8107b30de676ac54185d10","random_control_local":-7.033346867586776e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.7662798026351076e-05,"delta_image_rematched":-2.7662798026351076e-05,"delta_local":0.006207132523116478,"delta_matching":0.0,"delta_native":-2.7662798026351076e-05,"delta_selection":0.0,"delta_spillover":-2.7662798026351076e-05,"delta_target":-6.47591631139921e-05,"different_control_local":-4.095922136343813e-05,"image_id":"5c879cf7c1b9a100","image_sha256":"fe8ab6ccee7049111af3ee69f57f7ef944261df47d2cb30907f8388aa8d45ec0","random_control_local":1.352235842917715e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.6724087302133483e-05,"delta_image_rematched":-1.6724087302133483e-05,"delta_local":1.2441690286900528e-05,"delta_matching":0.0,"delta_native":-1.6724087302133483e-05,"delta_selection":0.0,"delta_spillover":-1.6724087302133483e-05,"delta_target":-1.6724087302133483e-05,"different_control_local":8.781676967336703e-08,"image_id":"5cdd6ca7c1234773","image_sha256":"2eaf7c6b6bb2e99534efe0fc24f30872e72dbc2ca31cac6a3432cc100c42b7bf","random_control_local":1.4581670700812652e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.874993553836358e-05,"delta_image_rematched":-2.874993553836358e-05,"delta_local":0.014530795149570015,"delta_matching":0.0,"delta_native":-2.874993553836358e-05,"delta_selection":0.0,"delta_spillover":-2.874993553836358e-05,"delta_target":-0.00017491299434435614,"different_control_local":-0.00026534418318651526,"image_id":"5cdfdce76b1c243f","image_sha256":"d40364bb39b83e47e4beb27c1ffadc1b30f0eaa7617a0a585d4948549a1a1760","random_control_local":1.8747386722195447e-07,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.001843793664193e-05,"delta_image_rematched":-2.001843793664193e-05,"delta_local":0.012399557049028322,"delta_matching":0.0,"delta_native":-2.001843793664193e-05,"delta_selection":0.0,"delta_spillover":-2.001843793664193e-05,"delta_target":-2.001843793664193e-05,"different_control_local":-8.700805496673902e-05,"image_id":"5ce4fa9e98021555","image_sha256":"446dc0613707b38009796c804e69caa1096aa15faebeed19ba2605f0f0337a34","random_control_local":2.8615853013537473e-05,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00034117999308191926,"delta_image_rematched":-0.00034117999308191926,"delta_local":0.025105592020492506,"delta_matching":0.0,"delta_native":-0.00034117999308191926,"delta_selection":0.0,"delta_spillover":-0.00034117999308191926,"delta_target":-0.0005076144345228517,"different_control_local":0.00011615798925462828,"image_id":"5d0595903ab095e4","image_sha256":"253c717b27aea8017617d20c1cd1d3ed492442af92846ba1793713e16690f553","random_control_local":2.137783256750403e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":-2.7755575615628914e-17,"delta_image_fixed":-0.0003370322369614098,"delta_image_rematched":-0.0003370322369614098,"delta_local":0.06435896757318452,"delta_matching":0.0,"delta_native":-0.0004175464447591648,"delta_selection":-8.051420779775498e-05,"delta_spillover":-0.00033703223696138207,"delta_target":-0.0010112598384229843,"different_control_local":-0.0004434825930941036,"image_id":"5d4327db61b2216f","image_sha256":"daa959328f4123a8efeab475858db83493c856b2be5501c737d0addb78471c50","random_control_local":-1.2519397565094459e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00014453780920664627,"delta_image_rematched":-0.00014453780920664627,"delta_local":0.022858796958331318,"delta_matching":0.0,"delta_native":-0.00014453780920664627,"delta_selection":0.0,"delta_spillover":-0.00014453780920664627,"delta_target":-0.0002991053972098978,"different_control_local":-0.0003489878607085273,"image_id":"5de462fb191445b6","image_sha256":"4c339135e274b3d5295f27382a7e0b781f70cdad739047c4870bf81cef460640","random_control_local":-2.935583371943551e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00010673065101762802,"delta_image_rematched":0.00010673065101762802,"delta_local":4.664907126025844e-05,"delta_matching":0.0,"delta_native":0.00010673065101762802,"delta_selection":0.0,"delta_spillover":0.00010673065101762802,"delta_target":0.00010673065101762802,"different_control_local":-3.298140727879431e-07,"image_id":"5f0ff604f2065f37","image_sha256":"58f5dcb48ebf9e2d98400096e04a8126f468bcedb0e84648f1e4553aa43635c1","random_control_local":3.8964936274277565e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.8003892956364176e-05,"delta_image_rematched":1.8003892956364176e-05,"delta_local":0.0015922450705325442,"delta_matching":0.0,"delta_native":1.8003892956364176e-05,"delta_selection":0.0,"delta_spillover":1.8003892956364176e-05,"delta_target":3.66112269866159e-05,"different_control_local":4.70804199767319e-05,"image_id":"5f494ec3ce8ed56b","image_sha256":"0eac5a3593e27d2a39246a959cd78eb778839b3c1c9515074ee0d6d153391239","random_control_local":-9.226689672015009e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008392883182118949,"delta_image_rematched":-0.0008392883182118949,"delta_local":0.0332840789722878,"delta_matching":0.0,"delta_native":-0.0008392883182118949,"delta_selection":0.0,"delta_spillover":-0.0008392883182118949,"delta_target":-0.0008392883182118949,"different_control_local":0.0032026633830294915,"image_id":"5f53692a6c3493c1","image_sha256":"1cb418f05990f1d88324ffd83f7c597e1088598a8a5b17f3cb80059c107cc137","random_control_local":-9.041791629305074e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.049545183690498e-05,"delta_image_rematched":-7.049545183690498e-05,"delta_local":-4.6732806926125595e-05,"delta_matching":0.0,"delta_native":-7.049545183690498e-05,"delta_selection":0.0,"delta_spillover":-7.049545183690498e-05,"delta_target":-7.049545183690498e-05,"different_control_local":3.774663322950178e-07,"image_id":"5f5650d4eef349dd","image_sha256":"4dfa377a8a7b793f3b55fd716f44bf9f47261ed1725ff0163c985de1cec28953","random_control_local":1.6174882684974468e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.8724738225682778e-05,"delta_image_rematched":-2.8724738225682778e-05,"delta_local":0.0023446336679971425,"delta_matching":0.0,"delta_native":-2.8724738225682778e-05,"delta_selection":0.0,"delta_spillover":-2.8724738225682778e-05,"delta_target":-2.8724738225682778e-05,"different_control_local":2.1593901638044047e-05,"image_id":"5f8008c17ab3fb17","image_sha256":"084cba4ff6b9b6818bac2fcc1fd0c58a3d415e71c9a61ae81703fc05f2075934","random_control_local":2.0851866152846177e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00011265337985189028,"delta_image_rematched":-0.00011265337985189028,"delta_local":0.0012881082453325334,"delta_matching":0.0,"delta_native":-0.00011265337985189028,"delta_selection":0.0,"delta_spillover":-0.00011265337985189028,"delta_target":-0.00011265337985189028,"different_control_local":1.7754979675006083e-05,"image_id":"6033fc64970e6b67","image_sha256":"e0df4ed1a2888086e2de90ce3a1fc855aa23cf475714003c7e75c10bba34107d","random_control_local":9.909984848358033e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00021406489761865988,"delta_image_rematched":0.00021406489761865988,"delta_local":-0.0007565753906561418,"delta_matching":0.0,"delta_native":0.00021406489761865988,"delta_selection":0.0,"delta_spillover":0.00021406489761865988,"delta_target":1.0723702757620135e-05,"different_control_local":3.4397431485089225e-05,"image_id":"6142543e417e4688","image_sha256":"0a69376406566315bee69a150d4a8f6f67b6998b657405e6843017f477ea95ba","random_control_local":1.4785892440971615e-08,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001846090232078157,"delta_image_rematched":-0.001846090232078157,"delta_local":0.15649031979048234,"delta_matching":0.0,"delta_native":-0.001846090232078157,"delta_selection":0.0,"delta_spillover":-0.001846090232078157,"delta_target":-0.001846090232078157,"different_control_local":-0.0003233639447510206,"image_id":"6184a6312c1daca2","image_sha256":"7b5fe9e756af1ddb852878fb3669e9457a021c31438b94ac1462d0ca86e772c8","random_control_local":-7.993280973006556e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.941938464122277e-05,"delta_image_rematched":-6.941938464122277e-05,"delta_local":0.016185424711559274,"delta_matching":0.0,"delta_native":-6.941938464122277e-05,"delta_selection":0.0,"delta_spillover":-6.941938464122277e-05,"delta_target":-6.941938464122277e-05,"different_control_local":1.1488669960472986e-05,"image_id":"618de81b4b5c3cbf","image_sha256":"ef8b036587498b0fa90f4b319b33cb7dea8263de446e72c6abca09cad722fc7a","random_control_local":3.243899953930818e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.05768616252398184,"delta_image_rematched":-0.05768616252398184,"delta_local":0.9033282975643755,"delta_matching":0.0,"delta_native":-0.05768616252398184,"delta_selection":0.0,"delta_spillover":-0.05768616252398184,"delta_target":-0.05768616252398184,"different_control_local":-1.8682100433731327e-06,"image_id":"61cc3054c149166a","image_sha256":"e6b500974a4d11d1fbc3ec3787e4303a3d465bd72aff07d39ef8e62fd804f103","random_control_local":-1.0706588376291348e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.56323617694909e-06,"delta_image_rematched":-1.56323617694909e-06,"delta_local":-0.00013291908567853892,"delta_matching":0.0,"delta_native":-1.56323617694909e-06,"delta_selection":0.0,"delta_spillover":-1.56323617694909e-06,"delta_target":-4.483541384825429e-06,"different_control_local":1.611507298565889e-06,"image_id":"62ef2c6e44778ce7","image_sha256":"bd23ec3d35c41c8e7258dd1df1a0f1c1e9ff2655a6a854821079e2e73b289489","random_control_local":-5.063336582650235e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.803624114384618e-05,"delta_image_rematched":3.803624114384618e-05,"delta_local":1.5310029919768107e-05,"delta_matching":0.0,"delta_native":3.803624114384618e-05,"delta_selection":0.0,"delta_spillover":3.803624114384618e-05,"delta_target":3.803624114384618e-05,"different_control_local":1.2085669565611184e-08,"image_id":"62f49c51c4e249fb","image_sha256":"51b1eee87517028da5bf34016dc746a8175c2e3d775b5aa10fcf1d775c23e0a0","random_control_local":1.7212947619983307e-11,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.555917798925279e-05,"delta_image_rematched":-3.555917798925279e-05,"delta_local":0.00019745188674520013,"delta_matching":0.0,"delta_native":-3.555917798925279e-05,"delta_selection":0.0,"delta_spillover":-3.555917798925279e-05,"delta_target":-3.555917798925279e-05,"different_control_local":-1.662626484592541e-07,"image_id":"63ce521169bbfbff","image_sha256":"cd77ee1dc1ec570867e349561e3d727a36bb50132bb9f2affc90475a23cd2a7d","random_control_local":-4.0292555937245823e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.5167822615850706,"delta_image_rematched":-0.01478751609043627,"delta_local":0.9665716082939071,"delta_matching":0.5019947454946343,"delta_native":-0.01478751609043627,"delta_selection":0.0,"delta_spillover":-0.5167822615850706,"delta_target":-0.01478751609043627,"different_control_local":-2.7148571369515996e-06,"image_id":"63e64f3b44c7acfc","image_sha256":"04e580737a8cea1082a0d312f22ada57d41ab82ba63b54285052e3895e0dee0b","random_control_local":-7.876631158833074e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00013626574108493994,"delta_image_rematched":-0.00013626574108493994,"delta_local":0.00029389369851883906,"delta_matching":0.0,"delta_native":-0.00013626574108493994,"delta_selection":0.0,"delta_spillover":-0.00013626574108493994,"delta_target":-0.00013626574108493994,"different_control_local":4.9509420502564724e-06,"image_id":"645caf63ba17cb32","image_sha256":"1226c1515e8ad9183b631765bd518702cca490179778bb269ac7f1d2af1e86ef","random_control_local":4.5116242230634415e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004947048713377922,"delta_image_rematched":-0.004947048713377922,"delta_local":0.144448119689234,"delta_matching":0.0,"delta_native":-0.004947048713377922,"delta_selection":0.0,"delta_spillover":-0.004947048713377922,"delta_target":-0.009853234489073937,"different_control_local":-1.8742766926828879e-06,"image_id":"64c8437b259538a2","image_sha256":"35a25fc820cd54a408d4b95f1c064b808ffa7f3392abe6a6ec25156b0729713c","random_control_local":-3.524596054469212e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.5903384697565386e-05,"delta_image_rematched":4.5903384697565386e-05,"delta_local":-3.129961665404232e-05,"delta_matching":0.0,"delta_native":4.5903384697565386e-05,"delta_selection":0.0,"delta_spillover":4.5903384697565386e-05,"delta_target":4.5903384697565386e-05,"different_control_local":9.49035299638041e-06,"image_id":"64e7507b1da3b67b","image_sha256":"84fcf190d18a9bd4e69421d67cb1e48375b343f9b793d50406988ae2fa67ce3c","random_control_local":1.9109801411426597e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003880407162363264,"delta_image_rematched":-0.0003880407162363264,"delta_local":0.05323100755699839,"delta_matching":0.0,"delta_native":-0.0003880407162363264,"delta_selection":0.0,"delta_spillover":-0.0003880407162363264,"delta_target":-0.0003880407162363264,"different_control_local":0.00023461857872586478,"image_id":"65327bb1898a17d6","image_sha256":"014ab6b797b7aa0d07201d1f14f48b33d47f451293adcb2bfcffe0e524b1eed9","random_control_local":-1.562126615839432e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0013599822038070641,"delta_image_rematched":-0.0013599822038070641,"delta_local":0.02516749381461314,"delta_matching":0.0,"delta_native":-0.0013599822038070641,"delta_selection":0.0,"delta_spillover":-0.0013599822038070641,"delta_target":-0.0013599822038070641,"different_control_local":-9.510927100314821e-05,"image_id":"656648144cee1829","image_sha256":"6aa6c92d8a0369bc927a8dbc47c6aba413cde69bad71c96a63f64a0235113d8a","random_control_local":1.341920709534844e-07,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00017876563330121442,"delta_image_rematched":-0.00017876563330121442,"delta_local":0.004965983610666276,"delta_matching":0.0,"delta_native":-0.00017876563330121442,"delta_selection":0.0,"delta_spillover":-0.00017876563330121442,"delta_target":-0.00017876563330121442,"different_control_local":2.3947015602874752e-05,"image_id":"65a40656a6ba5344","image_sha256":"c9a3a1e7de06e90c0103668ee6cc8fa0d5a778e658a4cd5ddf674307fb2383ea","random_control_local":5.131504374773083e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00010657154249760215,"delta_image_rematched":-0.00010657154249760215,"delta_local":0.07288174045555257,"delta_matching":0.0,"delta_native":-0.00010657154249760215,"delta_selection":0.0,"delta_spillover":-0.00010657154249760215,"delta_target":-0.0005067175886976916,"different_control_local":-0.00011168975933275455,"image_id":"65e080f9ac466664","image_sha256":"beb5bd357e62bbe6d31fcc6ce3d3a1e644d821fca260b46e376dfdb4ce79e558","random_control_local":2.7473136175043544e-07,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0004250427297134429,"delta_image_rematched":-0.0004250427297134429,"delta_local":0.011371801459511055,"delta_matching":0.0,"delta_native":-0.0004250427297134429,"delta_selection":0.0,"delta_spillover":-0.0004250427297134429,"delta_target":-0.0013110616725439117,"different_control_local":-0.00012464808378892522,"image_id":"66147ef0d4be0638","image_sha256":"1c5d4c8fcdf21b84f8224352c6369791b97a0537beddc507fd7820f15607aaad","random_control_local":-7.438411616655927e-07,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":-9.73714846118634e-05,"delta_image_fixed":-9.788784781317172e-05,"delta_image_rematched":-9.788784781317172e-05,"delta_local":-8.291808939741468e-09,"delta_matching":0.0,"delta_native":-9.788784781317172e-05,"delta_selection":0.0,"delta_spillover":-5.16363201308323e-07,"delta_target":-1.0327264026721572e-06,"different_control_local":4.219331989656596e-09,"image_id":"66a048ed7d6aabcc","image_sha256":"6861eff84cb9c4e6a23d5bdbbf0af53b7ae636c810fcc1c7ae6b17d022bdc00c","random_control_local":-6.558870320708013e-12,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.012407314277200321,"delta_image_rematched":-0.012407314277200321,"delta_local":0.9091405271074243,"delta_matching":0.0,"delta_native":-0.012407314277200321,"delta_selection":0.0,"delta_spillover":-0.012407314277200321,"delta_target":-0.024918194810087724,"different_control_local":-4.769549784921362e-05,"image_id":"66f275fdfe7b5f99","image_sha256":"52c5f84753403f6457237d91bb1dcb5420342d479cf15d3259364d70f0226b7c","random_control_local":6.528271479303016e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002761218249765496,"delta_image_rematched":-0.002761218249765496,"delta_local":0.6195135815451873,"delta_matching":0.0,"delta_native":-0.002761218249765496,"delta_selection":0.0,"delta_spillover":-0.002761218249765496,"delta_target":-0.002761218249765496,"different_control_local":-0.00011056637172615277,"image_id":"67d33582a767694c","image_sha256":"6b9cbe933ca798f0070238b0d5be305f712a83767331e99cfd3cb9864e058ba2","random_control_local":3.009262073642299e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.01031166470079814,"delta_image_rematched":-0.004421550571948818,"delta_local":0.11802246341465056,"delta_matching":0.005890114128849322,"delta_native":-0.004421550571948818,"delta_selection":0.0,"delta_spillover":-0.010311664700798029,"delta_target":-0.002414948821528262,"different_control_local":0.0003528192279498854,"image_id":"67e14c5dca3f47d7","image_sha256":"5204ef1811d66bcaab58631b929419f7fd0a5717cdc9ee88ac92fb2c2afc4ba5","random_control_local":-7.53708207065773e-06,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.118573444307106e-05,"delta_image_rematched":5.118573444307106e-05,"delta_local":0.0022536859797977014,"delta_matching":0.0,"delta_native":5.118573444307106e-05,"delta_selection":0.0,"delta_spillover":5.118573444307106e-05,"delta_target":3.5185863473730095e-05,"different_control_local":-1.0795228657123693e-05,"image_id":"69090b07e028d92f","image_sha256":"9c3ce56db12371f4b73f97f8bc0d81c76d599a5f7e7c0837806f7b9e3647b2af","random_control_local":1.2134432258285172e-05,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":6.156603298690388e-05,"delta_image_rematched":6.156603298690388e-05,"delta_local":0.001345883393971416,"delta_matching":0.0,"delta_native":6.156603298690388e-05,"delta_selection":0.0,"delta_spillover":6.156603298690388e-05,"delta_target":6.156603298690388e-05,"different_control_local":-5.155921385242802e-07,"image_id":"6980aa5043a6d1af","image_sha256":"73893b61f7e7754d0a0dc6fb4072d1c217b1fc85079962a4262edf6c37b2d461","random_control_local":-1.9437014912079137e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.6189453377890572e-06,"delta_image_rematched":1.6189453377890572e-06,"delta_local":0.0008779157149021357,"delta_matching":0.0,"delta_native":1.6189453377890572e-06,"delta_selection":0.0,"delta_spillover":1.6189453377890572e-06,"delta_target":1.6189453377890572e-06,"different_control_local":-4.611283559684265e-08,"image_id":"69cae52ca58cfde6","image_sha256":"e896bea3eef00bf55db8dd52a9864479252bcf8a76aecefea59c21b18ac07fb3","random_control_local":6.738219503546472e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.4732164437425421e-05,"delta_image_rematched":1.4732164437425421e-05,"delta_local":-2.138652316231726e-05,"delta_matching":0.0,"delta_native":1.4732164437425421e-05,"delta_selection":0.0,"delta_spillover":1.4732164437425421e-05,"delta_target":8.05015480695448e-06,"different_control_local":-1.1392069214286038e-06,"image_id":"69e54e18d9d4fceb","image_sha256":"4a60165a923af3eecf21f3cffb92869c5a0b06e5c44fcd7939218240014934cb","random_control_local":2.461255690228148e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.1687366456305266e-05,"delta_image_rematched":-3.1687366456305266e-05,"delta_local":0.001617289474014641,"delta_matching":0.0,"delta_native":-3.1687366456305266e-05,"delta_selection":0.0,"delta_spillover":-3.1687366456305266e-05,"delta_target":-3.1687366456305266e-05,"different_control_local":-1.1170075945827335e-05,"image_id":"69f9e0db2f22397a","image_sha256":"48861841dee9ff4dbb18f454f9035c3a74982fdda09ebb400116facb0687e025","random_control_local":3.3589875476566777e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.5876852449414613e-07,"delta_image_rematched":-1.5876852449414613e-07,"delta_local":0.0030450341381170094,"delta_matching":0.0,"delta_native":-1.5876852449414613e-07,"delta_selection":0.0,"delta_spillover":-1.5876852449414613e-07,"delta_target":-1.5876852449414613e-07,"different_control_local":5.755933330155866e-06,"image_id":"6a41d529a6eeb2ff","image_sha256":"f0901e0d8446aab18f87c6b8273ae8cfc250f3b91cf72b9a18bd0b5a0a70f541","random_control_local":8.313886966371253e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.7872460055190498e-05,"delta_image_rematched":-1.787246005524601e-05,"delta_local":0.0008701043837101297,"delta_matching":-5.551115123125783e-17,"delta_native":-0.0027499110272566907,"delta_selection":-0.0027320385672014447,"delta_spillover":-1.7872460055190498e-05,"delta_target":1.0811542303153232e-05,"different_control_local":-3.1568280676672056e-06,"image_id":"6a4747066ffd113f","image_sha256":"d1015adfbc0d48307dd03d4aa7eb99eec1886852eaa57886ecf5aa7f84c4497a","random_control_local":3.2137782593130715e-08,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00209009630256074,"delta_image_rematched":-0.00209009630256074,"delta_local":0.05036909494416611,"delta_matching":0.0,"delta_native":-0.00209009630256074,"delta_selection":0.0,"delta_spillover":-0.00209009630256074,"delta_target":-0.00209009630256074,"different_control_local":-0.0002061000174087002,"image_id":"6a5086b8152cc904","image_sha256":"1dbe728e05a6cbdbd2b9a2de140e5b98f67770ba8583e85c5c7694ecca772ff9","random_control_local":-4.230657587589448e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.2455768268027079e-05,"delta_image_rematched":1.2455768268027079e-05,"delta_local":0.025451234191005145,"delta_matching":0.0,"delta_native":1.2455768268027079e-05,"delta_selection":0.0,"delta_spillover":1.2455768268027079e-05,"delta_target":2.4852060462654535e-05,"different_control_local":0.00015689374773077136,"image_id":"6a81196a04e03ea2","image_sha256":"e3d565f09793485e7e4b49b70ddcf7449156ea3ced93142ed2ce2cc43d053717","random_control_local":-3.1423365319527274e-07,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.3295608345477725e-07,"delta_image_rematched":-2.3295608345477725e-07,"delta_local":3.8270825592968445e-08,"delta_matching":0.0,"delta_native":-2.3295608345477725e-07,"delta_selection":0.0,"delta_spillover":-2.3295608345477725e-07,"delta_target":-2.3295608345477725e-07,"different_control_local":-4.832162335806985e-11,"image_id":"6aab4765ce2690fd","image_sha256":"9fb250c22957c3f45dccb6d19ba0711b75e0e75786066d2d78f040273ad0ce10","random_control_local":-3.241807283323162e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.8533084960177284e-05,"delta_image_rematched":-5.8533084960177284e-05,"delta_local":0.00017309352884149737,"delta_matching":0.0,"delta_native":-5.8533084960177284e-05,"delta_selection":0.0,"delta_spillover":-5.8533084960177284e-05,"delta_target":-5.8533084960177284e-05,"different_control_local":1.069721239905987e-06,"image_id":"6ab55d63ac6708e2","image_sha256":"2d25af2364a8fae4e71ecac7f07d6cf5e1f00d4fe6871b8d19e11613df4c26a1","random_control_local":4.710712315017518e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":8.58356375691427e-05,"delta_image_fixed":-0.00042737017887339857,"delta_image_rematched":-0.00042737017887339857,"delta_local":0.0003433425502766263,"delta_matching":0.0,"delta_native":-0.00042737017887339857,"delta_selection":0.0,"delta_spillover":-0.0005132058164425413,"delta_target":2.586069821075565e-05,"different_control_local":1.2211194350741916e-05,"image_id":"6ae6959a521d1a7a","image_sha256":"ea03a759405b29c86d5dcbbc73e7da5f12aee4196fd37dff0870e0505b07dcd0","random_control_local":-5.63112945162203e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00015987659721772296,"delta_image_rematched":-0.00015987659721772296,"delta_local":-0.00029209520160900643,"delta_matching":0.0,"delta_native":-0.00015987659721772296,"delta_selection":0.0,"delta_spillover":-0.00015987659721772296,"delta_target":-0.00030340384037030876,"different_control_local":-4.4963348750398646e-05,"image_id":"6aed02f45ed73fa5","image_sha256":"fbab047a0e4b143ef383f7fa0f56eb3aa1573112b4ee202ca7172a473b485e96","random_control_local":-2.456467296588216e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.5988396194765997e-05,"delta_image_fixed":-2.310344765854566e-05,"delta_image_rematched":-2.310344765854566e-05,"delta_local":-4.963366613380815e-05,"delta_matching":0.0,"delta_native":-2.310344765854566e-05,"delta_selection":0.0,"delta_spillover":-3.909184385331166e-05,"delta_target":-7.818368770640127e-05,"different_control_local":1.5286585886009618e-07,"image_id":"6afeb8efa7c41603","image_sha256":"4062f2ec0f4bd64dff0b271915c2e8f72b4af1d83b363c357a8c3575254357fe","random_control_local":5.360416605038054e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.1257703237353986e-05,"delta_image_rematched":2.1257703237353986e-05,"delta_local":0.012903742872480105,"delta_matching":0.0,"delta_native":2.1257703237353986e-05,"delta_selection":0.0,"delta_spillover":2.1257703237353986e-05,"delta_target":3.2166880014727894e-05,"different_control_local":5.251896295490992e-05,"image_id":"6b035896daef1ed6","image_sha256":"bffe81becd2379b3e67f21ffd192b16959e9017b9bb042a85066ae6bcab7ebf8","random_control_local":-6.287517825061262e-06,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.000823551894990282,"delta_image_rematched":0.000823551894990282,"delta_local":-0.00027493823107654913,"delta_matching":0.0,"delta_native":0.000823551894990282,"delta_selection":0.0,"delta_spillover":0.000823551894990282,"delta_target":0.0011719711552510836,"different_control_local":1.2819074967806987e-05,"image_id":"6b5ceef7c87e2f33","image_sha256":"95c6c3e6dd8aa6f1f9d0d29b6fc927ab5720d451cf31b9a727f82995d13f92f0","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003843319052315719,"delta_image_rematched":-0.0003843319052315719,"delta_local":0.09960910495552999,"delta_matching":0.0,"delta_native":-0.0003843319052315719,"delta_selection":0.0,"delta_spillover":-0.0003843319052315719,"delta_target":-0.0003843319052315719,"different_control_local":0.00027428381564525983,"image_id":"6bc17e16228c12fb","image_sha256":"3e9b28165dd124b1110f86c4446257af320d09bc7265edaaf89643c1cc50e642","random_control_local":-4.2360697849463946e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.331453869515055e-05,"delta_image_rematched":3.331453869515055e-05,"delta_local":0.002243831657340165,"delta_matching":0.0,"delta_native":3.331453869515055e-05,"delta_selection":0.0,"delta_spillover":3.331453869515055e-05,"delta_target":3.331453869515055e-05,"different_control_local":6.073933180921962e-07,"image_id":"6bc9663947ad2803","image_sha256":"a1786a2700f57083512c3f3e1b6a580831fa4ff6969e4c0d18fb9ec3b63aa839","random_control_local":3.0542135315194535e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.4501542610810646,"delta_image_rematched":-0.08322300003634198,"delta_local":0.7440002910543847,"delta_matching":0.3669312610447226,"delta_native":-0.08322300003634198,"delta_selection":0.0,"delta_spillover":-0.4501542610810646,"delta_target":-0.08322300003634198,"different_control_local":-4.054979862551638e-06,"image_id":"6bcfd656708d25e2","image_sha256":"0964e1f5d865a0d4a71659a790f66f8d1afddf2f711fe3eb05ecb36a9451c9c7","random_control_local":1.9646387429232692e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00014589955373822683,"delta_image_rematched":-0.00014589955373822683,"delta_local":0.03189200553223481,"delta_matching":0.0,"delta_native":-0.00014589955373822683,"delta_selection":0.0,"delta_spillover":-0.00014589955373822683,"delta_target":-0.00014589955373822683,"different_control_local":0.0009446468684878306,"image_id":"6bfd9b18f15962ef","image_sha256":"e1c7d43aff0ebcf4c2834ce4131ec7994cad205ab0cc2fae0dfd7938fdf9d80c","random_control_local":8.251465753172926e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":2.1683356032919932e-07,"delta_image_fixed":2.2686537058613787e-05,"delta_image_rematched":2.2686537058502765e-05,"delta_local":6.505006810830954e-07,"delta_matching":-1.1102230246251565e-16,"delta_native":2.1728199407933246e-05,"delta_selection":-9.583376505695185e-07,"delta_spillover":2.2469703498284588e-05,"delta_target":5.747975782829576e-08,"different_control_local":5.633675703998591e-10,"image_id":"6c2e8fe4349f9928","image_sha256":"d84f7e730d2430d799134617ebc6d3c5be79da3e6def77f2d403c34fa4c51d3c","random_control_local":-8.448153609576865e-12,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.204754497139085e-06,"delta_image_rematched":-4.204754497139085e-06,"delta_local":0.0233717902167761,"delta_matching":0.0,"delta_native":-4.204754497139085e-06,"delta_selection":0.0,"delta_spillover":-4.204754497139085e-06,"delta_target":-8.104015935961328e-05,"different_control_local":0.000675045523085116,"image_id":"6c916feaecb96f4c","image_sha256":"6b9987871c42192fb7504937cdba282b2822ac40e18c45514cd406cbc30dea07","random_control_local":-3.242958868110435e-07,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0008302713742164292,"delta_image_rematched":0.0008302713742164292,"delta_local":0.006677601284629007,"delta_matching":0.0,"delta_native":0.0008302713742164292,"delta_selection":0.0,"delta_spillover":0.0008302713742164292,"delta_target":0.0008302713742164292,"different_control_local":-4.120041762419621e-06,"image_id":"6c9c687eae7da796","image_sha256":"f429f1fdb8bba1626d41547f1b8d31a28f19e3a5877eb3eb9a9a1f800544efbf","random_control_local":-2.5772410188287277e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.23795013423128286,"delta_image_rematched":0.23795013423128286,"delta_local":0.0046926749776237675,"delta_matching":0.0,"delta_native":0.23795013423128286,"delta_selection":0.0,"delta_spillover":0.23795013423128286,"delta_target":0.4705287572701107,"different_control_local":0.000977925956492015,"image_id":"6d4fcf1e613594e7","image_sha256":"48ed9b0274925183e1cdb91516ee115f617a164a3a20ec5bab8e5e461b9c67d9","random_control_local":-7.035323318915765e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.7369773580022674e-05,"delta_image_rematched":-1.7369773580022674e-05,"delta_local":0.008647615990892088,"delta_matching":0.0,"delta_native":-1.7369773580022674e-05,"delta_selection":0.0,"delta_spillover":-1.7369773580022674e-05,"delta_target":-2.4139533404299307e-05,"different_control_local":-4.457097250244735e-05,"image_id":"6d9bd1b3c4b37509","image_sha256":"64193a5fd370da41cd7fa92f2c473a673ab88dcd3416c919f2cd03a44e3d4e3d","random_control_local":-1.1023213222355333e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003048696725759248,"delta_image_rematched":-0.0003048696725759248,"delta_local":0.013983736048774509,"delta_matching":0.0,"delta_native":-0.0003048696725759248,"delta_selection":0.0,"delta_spillover":-0.0003048696725759248,"delta_target":-0.0013995323419913053,"different_control_local":-1.205769812084867e-05,"image_id":"6e819dc674a74078","image_sha256":"f5ab0d4b94a8389ba56872d0add343d61c51e2041eb5bd5f7d504962ebb1a7f5","random_control_local":-1.4308042384225672e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0019247942181964683,"delta_image_rematched":0.0019247942181964683,"delta_local":-5.0763375730622506e-05,"delta_matching":0.0,"delta_native":0.0019247942181964683,"delta_selection":0.0,"delta_spillover":0.0019247942181964683,"delta_target":0.0019247942181964683,"different_control_local":2.542641769398557e-05,"image_id":"6ef57026b1761382","image_sha256":"83b2805cb85ad01bb83f1fcdc4ef9d2e7208891191286e02169af6905bc5989b","random_control_local":-1.316017459451757e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008766708426529934,"delta_image_rematched":-0.008766708426529934,"delta_local":0.28100168343111415,"delta_matching":0.0,"delta_native":-0.008766708426529934,"delta_selection":0.0,"delta_spillover":-0.008766708426529934,"delta_target":-0.008766708426529934,"different_control_local":1.5542864046371244e-05,"image_id":"6f1cbdc7749e5a78","image_sha256":"6df2356c08847026e40bf603fd12552d958b80a15502fdfa5b648b43178eabae","random_control_local":1.2867858371727603e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.861163560570091e-05,"delta_image_rematched":-3.861163560570091e-05,"delta_local":0.00840046307583757,"delta_matching":0.0,"delta_native":-3.861163560570091e-05,"delta_selection":0.0,"delta_spillover":-3.861163560570091e-05,"delta_target":-7.246360491608428e-05,"different_control_local":0.00015347787064179386,"image_id":"6fa278eda9f5ef97","image_sha256":"a44f0939462a5c5eb4b237a545d90c2aa743d43170023ec04bcaafaa854a83e1","random_control_local":1.255097795634097e-05,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00207469346951511,"delta_image_rematched":-0.00207469346951511,"delta_local":0.2736970286652123,"delta_matching":0.0,"delta_native":-0.00207469346951511,"delta_selection":0.0,"delta_spillover":-0.00207469346951511,"delta_target":-0.0062246946243338375,"different_control_local":-8.47827873184763e-06,"image_id":"7076a6c30c555395","image_sha256":"bbd19ba303c0142f310cf76dcea8b2e702937c9e4bf1c11036ecd5a868e31426","random_control_local":-7.48127458609707e-07,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0004579270597349083,"delta_image_rematched":-0.0004579270597349083,"delta_local":0.007857899464430551,"delta_matching":0.0,"delta_native":-0.0004579270597349083,"delta_selection":0.0,"delta_spillover":-0.0004579270597349083,"delta_target":-0.0004579270597349083,"different_control_local":-0.00015260989100335243,"image_id":"7185c543229ea259","image_sha256":"b4b6bbb69ab6a9280fe0170b7a0c9ee007ff4c5050d6eca75365961daa3ccbc6","random_control_local":2.1015482591368873e-06,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-9.730474997515781e-05,"delta_image_rematched":-8.904163697942558e-05,"delta_local":2.5088952974804796e-05,"delta_matching":8.263112995732236e-06,"delta_native":-0.00027648712505651263,"delta_selection":-0.00018744548807708705,"delta_spillover":-9.730474997515781e-05,"delta_target":1.5099574749046722e-05,"different_control_local":5.43394270983359e-07,"image_id":"7290c66c57edfdc5","image_sha256":"44386000a90265dd8d6b489c6485608582d1108853859108b02efbff40e97276","random_control_local":-2.66329257508479e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0010851445874947019,"delta_image_rematched":-0.0010851445874947019,"delta_local":0.0013937277555898242,"delta_matching":0.0,"delta_native":-0.0010851445874947019,"delta_selection":0.0,"delta_spillover":-0.0010851445874947019,"delta_target":-0.0010851445874947019,"different_control_local":-5.879349748161289e-07,"image_id":"731648d79c8c3ffb","image_sha256":"efe082815d59b7d82b60eb62c6efe1dcbf3cbfd67f586b6ef4ba451bbfd4fdfc","random_control_local":-7.294786996681069e-11,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.035270845766526226,"delta_image_rematched":-0.035270845766526226,"delta_local":0.1047099383331908,"delta_matching":0.0,"delta_native":-0.035270845766526226,"delta_selection":0.0,"delta_spillover":-0.035270845766526226,"delta_target":-0.035270845766526226,"different_control_local":2.727571922116201e-05,"image_id":"73cdfa0c921b5efe","image_sha256":"ccbe7dc215516573ce1104ae8fd1a9a18ecd960a519470b7b1c07b4111741836","random_control_local":5.871432441108271e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0004476551669164719,"delta_image_rematched":-0.0004476551669164719,"delta_local":0.02665195837896675,"delta_matching":0.0,"delta_native":-0.0004476551669164719,"delta_selection":0.0,"delta_spillover":-0.0004476551669164719,"delta_target":-0.0004476551669164719,"different_control_local":0.0010217671186125987,"image_id":"740fc2fafd5b3c63","image_sha256":"cac8d152850635b1c4d58c971b32c9d7a31fc10104d9f939c79e88970a0f9f0e","random_control_local":-6.480043298062732e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008508146624405244,"delta_image_rematched":-0.0008508146624405244,"delta_local":0.3310779712996954,"delta_matching":0.0,"delta_native":-0.0008508146624405244,"delta_selection":0.0,"delta_spillover":-0.0008508146624405244,"delta_target":-0.0008508146624405244,"different_control_local":4.7297171394287615e-07,"image_id":"742a32bc0bc5988a","image_sha256":"f416ffdae3412a79ad54592bc736897dd7530d9edd38aaaad9afcdaa86bcce15","random_control_local":-2.2985530319374892e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00026019489353557024,"delta_image_rematched":0.00026019489353557024,"delta_local":0.024849916718841347,"delta_matching":0.0,"delta_native":0.00026019489353557024,"delta_selection":0.0,"delta_spillover":0.00026019489353557024,"delta_target":0.00026019489353557024,"different_control_local":1.7669084612093044e-06,"image_id":"7450459b1cfabb5d","image_sha256":"a50eae1acc76a2edde7b30bc24656824dd9f8517b234fd7f7f8c7f2c5336a0f8","random_control_local":5.578534453265505e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00022426984107981607,"delta_image_rematched":0.00022426984107981607,"delta_local":0.004211899274335407,"delta_matching":0.0,"delta_native":0.00022426984107981607,"delta_selection":0.0,"delta_spillover":0.00022426984107981607,"delta_target":0.0004547088908695984,"different_control_local":-7.051193786855592e-06,"image_id":"7479c8ce01d03461","image_sha256":"162b5008b6b9cf6af1e9aa141b0b2ef5e0b6e45eb618f7762c9b2481be99e202","random_control_local":7.782732167060935e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000518378680068099,"delta_image_rematched":-0.000518378680068099,"delta_local":0.11432721984311545,"delta_matching":0.0,"delta_native":-0.000518378680068099,"delta_selection":0.0,"delta_spillover":-0.000518378680068099,"delta_target":-0.000518378680068099,"different_control_local":0.0012816069318202505,"image_id":"757f227c20580793","image_sha256":"6824740db3f4d109ea86bfd8dda2447430dcfd12be325902d1aba4a0bfd47110","random_control_local":1.2228746299358662e-05,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00014992286793602538,"delta_image_rematched":-0.00014992286793602538,"delta_local":0.04021071008658961,"delta_matching":0.0,"delta_native":-0.00014992286793602538,"delta_selection":0.0,"delta_spillover":-0.00014992286793602538,"delta_target":-0.00014992286793602538,"different_control_local":5.58888692520354e-05,"image_id":"759bc93ae6cbd7a4","image_sha256":"1c4772388e3cf2ea0bcf8755537039e0a5b7dd1afc66b6037ee4c7c1522b3222","random_control_local":6.90616523274512e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":3.714300298496287e-06,"delta_image_fixed":1.7137939426481452e-06,"delta_image_rematched":1.7137939426481452e-06,"delta_local":7.428600596885672e-06,"delta_matching":0.0,"delta_native":1.7137939426481452e-06,"delta_selection":0.0,"delta_spillover":-2.0005063558481417e-06,"delta_target":-2.955135379789642e-06,"different_control_local":-2.801013665436488e-07,"image_id":"75f96adcf051332b","image_sha256":"08c7c872263fda5d62b759e01bca47491df01334f770b4728d896a86f396b42d","random_control_local":-2.801013665436488e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00016037108717997794,"delta_image_rematched":-0.00016037108717997794,"delta_local":0.015445066033236393,"delta_matching":0.0,"delta_native":-0.00016037108717997794,"delta_selection":0.0,"delta_spillover":-0.00016037108717997794,"delta_target":-0.00016037108717997794,"different_control_local":2.300199507759143e-05,"image_id":"76b9ae9cdaf6be8f","image_sha256":"83cc92b1740efff08a069b815eb4b7d4e14bde34b1b9d4afe1c8889f467432b3","random_control_local":-3.9550820227218786e-07,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.15470693960096e-05,"delta_image_rematched":3.15470693960096e-05,"delta_local":0.012618349458060084,"delta_matching":0.0,"delta_native":3.15470693960096e-05,"delta_selection":0.0,"delta_spillover":3.15470693960096e-05,"delta_target":3.15470693960096e-05,"different_control_local":3.8542228318609595e-05,"image_id":"7704177bc9f0fa23","image_sha256":"c873a4a13f986b9379e762af94098daa762aefe447aa0480f0c163b928912dca","random_control_local":-1.5487680351769506e-05,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.105636403720469e-05,"delta_image_rematched":3.105636403720469e-05,"delta_local":-0.00038262881850711916,"delta_matching":0.0,"delta_native":3.105636403720469e-05,"delta_selection":0.0,"delta_spillover":3.105636403720469e-05,"delta_target":3.105636403720469e-05,"different_control_local":-1.008464485946492e-05,"image_id":"775efcd4846a7744","image_sha256":"3c5c0ce5bd43c541681a729e486ba2fc8d96c9c9125f85c382c7e129ce8cbac7","random_control_local":-2.010411660667566e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.921897427077718e-05,"delta_image_rematched":-8.921897427077718e-05,"delta_local":-0.008286043138673205,"delta_matching":0.0,"delta_native":-8.921897427077718e-05,"delta_selection":0.0,"delta_spillover":-8.921897427077718e-05,"delta_target":-0.0002658814693841105,"different_control_local":-0.00022972197842718867,"image_id":"78172c05e91c2794","image_sha256":"6b7d0f49aa168305377d81ec9dccf7155c7149f8a810615c0e8a8c6925bed21c","random_control_local":1.006478561604851e-07,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.5792478469389692e-07,"delta_image_rematched":-1.5792478469389692e-07,"delta_local":-9.546449840757646e-05,"delta_matching":0.0,"delta_native":-1.5792478469389692e-07,"delta_selection":0.0,"delta_spillover":-1.5792478469389692e-07,"delta_target":-1.5792478469389692e-07,"different_control_local":1.1794959320883883e-06,"image_id":"789090a5d590b51e","image_sha256":"13b901ae1bc6effc41a8d68c6910148fd8dc748c28d975a47ab4f02c24019e68","random_control_local":4.983756474521983e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.025921954142753e-06,"delta_image_rematched":4.025921954142753e-06,"delta_local":0.21594074673516436,"delta_matching":0.0,"delta_native":4.025921954142753e-06,"delta_selection":0.0,"delta_spillover":4.025921954142753e-06,"delta_target":4.025921954142753e-06,"different_control_local":-4.770105587274679e-06,"image_id":"78b0dee58ed63f3e","image_sha256":"e36791bad6215c62cbb6ccd882041c634d90e8727148e933346692ca1b34c076","random_control_local":2.493825348743456e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.103614691550959e-06,"delta_image_rematched":2.103614691550959e-06,"delta_local":1.570730689423583e-05,"delta_matching":0.0,"delta_native":2.103614691550959e-06,"delta_selection":0.0,"delta_spillover":2.103614691550959e-06,"delta_target":2.71553127004524e-07,"different_control_local":-2.0307285751580825e-07,"image_id":"78eea1e033883b25","image_sha256":"7be1ea8e760ae340f29972665a6c580d7db74a610fb36adf358e313024512aea","random_control_local":-2.7904105321958222e-09,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0041673048764504506,"delta_image_rematched":0.0041673048764504506,"delta_local":0.0074395603057815715,"delta_matching":0.0,"delta_native":0.0041673048764504506,"delta_selection":0.0,"delta_spillover":0.0041673048764504506,"delta_target":0.00830627073564133,"different_control_local":0.00023674037605683068,"image_id":"79266540d328ba1d","image_sha256":"f13d01469fdc49f45c5647fd05be3d04430152a9a82969391c7cbb713d200b86","random_control_local":-1.3727096742077727e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.90022181895322e-06,"delta_image_rematched":-3.90022181895322e-06,"delta_local":2.8198109711703593e-06,"delta_matching":0.0,"delta_native":-3.90022181895322e-06,"delta_selection":0.0,"delta_spillover":-3.90022181895322e-06,"delta_target":-1.222392894267843e-07,"different_control_local":1.4572905799724745e-07,"image_id":"7aa46347c2dcd10f","image_sha256":"8124317a0fb036d57da398a2c69de7eab1769af3a6807653dc06cb2e2ee4d92e","random_control_local":-1.2435178536841437e-09,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":6.074259237087709e-05,"delta_image_rematched":6.074259237087709e-05,"delta_local":0.0008083232490540997,"delta_matching":0.0,"delta_native":6.074259237087709e-05,"delta_selection":0.0,"delta_spillover":6.074259237087709e-05,"delta_target":6.074259237087709e-05,"different_control_local":6.967994188849386e-08,"image_id":"7b02fb303dd328b1","image_sha256":"7bdcf9f11c2673c33d6df05693002fe4a9da467a199a2ae749469c5a24deabfd","random_control_local":1.7904039413801226e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.04628081956633623,"delta_image_rematched":-0.006934455687623409,"delta_local":0.9462862835329715,"delta_matching":0.03934636387871282,"delta_native":-0.006934455687623409,"delta_selection":0.0,"delta_spillover":-0.04628081956633623,"delta_target":-0.013181646637191902,"different_control_local":-2.124780230349302e-05,"image_id":"7b2ad4fcf16f1b07","image_sha256":"6507a4ebf961befa8acac5e4913d1501d07ae99cfee416d6f798b24a54384901","random_control_local":3.371558383175044e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.2258351164140535e-06,"delta_image_rematched":1.2258351164140535e-06,"delta_local":0.003253311735065042,"delta_matching":0.0,"delta_native":1.2258351164140535e-06,"delta_selection":0.0,"delta_spillover":1.2258351164140535e-06,"delta_target":1.2258351164140535e-06,"different_control_local":-1.1532445620677373e-05,"image_id":"7b570759dc07f499","image_sha256":"48a7f5daf46632b64dc6551660f612426201afe0e773b2319b72ddace59fba9e","random_control_local":-2.887912338173787e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.2082869730534185e-05,"delta_image_rematched":-1.2082869730534185e-05,"delta_local":0.009636947326902786,"delta_matching":0.0,"delta_native":-1.2082869730534185e-05,"delta_selection":0.0,"delta_spillover":-1.2082869730534185e-05,"delta_target":0.00012111157689298491,"different_control_local":1.7364220846072947e-05,"image_id":"7bd363054ded8fcf","image_sha256":"a6a15766b6dc171bcb74f28cad400d6cc1e103262f3f00e55070384dc501c91a","random_control_local":-8.947068827480642e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.4067626023204234e-05,"delta_image_rematched":3.4067626023204234e-05,"delta_local":-0.0025757030153887583,"delta_matching":0.0,"delta_native":3.4067626023204234e-05,"delta_selection":0.0,"delta_spillover":3.4067626023204234e-05,"delta_target":7.267315475323333e-05,"different_control_local":1.225304454485765e-05,"image_id":"7c0353b336cd0545","image_sha256":"5499eb07c49860cfe773707ddc6660eb46de961d2f34504860c0f09d3d181c9d","random_control_local":8.801399243862917e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.017765955775186e-05,"delta_image_rematched":2.0177659557640837e-05,"delta_local":0.001473899993258615,"delta_matching":-1.1102230246251565e-16,"delta_native":2.0177659557640837e-05,"delta_selection":0.0,"delta_spillover":2.017765955775186e-05,"delta_target":5.571703061413302e-05,"different_control_local":-2.142943114386009e-05,"image_id":"7cae57aa3c1e1c4c","image_sha256":"68981e1903d20c6474786c662fc9971fbcac57e04ee3c474268732f5530c9e20","random_control_local":7.440535740310672e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00564619045005732,"delta_image_rematched":-0.00564619045005732,"delta_local":0.02177783822351792,"delta_matching":0.0,"delta_native":-0.00564619045005732,"delta_selection":0.0,"delta_spillover":-0.00564619045005732,"delta_target":-0.00564619045005732,"different_control_local":2.4041519551432078e-05,"image_id":"7cf856f5398d8138","image_sha256":"75d84eea58f7099b57a86a61276e83f448979aa9dfce352267a616524f2cd18b","random_control_local":6.448667014824494e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0021959524126303753,"delta_image_rematched":0.0021959524126303753,"delta_local":0.49009507181138456,"delta_matching":0.0,"delta_native":0.0021959524126303753,"delta_selection":0.0,"delta_spillover":0.0021959524126303753,"delta_target":0.0021959524126303753,"different_control_local":-5.355476120910349e-06,"image_id":"7d3ed25abc40bbd4","image_sha256":"c6b9cf6f834f959c4b3006a6b3143e976ecbc3ce293ea1d156b7d792f39a4a1c","random_control_local":1.6951500284587487e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.624278691020331e-06,"delta_image_rematched":-1.624278691020331e-06,"delta_local":-2.6445491487924085e-07,"delta_matching":0.0,"delta_native":-1.624278691020331e-06,"delta_selection":0.0,"delta_spillover":-1.624278691020331e-06,"delta_target":-1.624278691020331e-06,"different_control_local":1.9171781004108726e-09,"image_id":"7dfa29440cef9bbb","image_sha256":"5b4401aae72f73838c985b1e4819b631bd66eb9da195f829a096355946cfeea2","random_control_local":1.5038846443984552e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":5.7965544388638435e-05,"delta_image_rematched":5.7965544388638435e-05,"delta_local":0.029761408903886344,"delta_matching":0.0,"delta_native":5.7965544388638435e-05,"delta_selection":0.0,"delta_spillover":5.796554438852741e-05,"delta_target":0.00023046487629230228,"different_control_local":0.0005037881424432289,"image_id":"7e03960e3a8de1b7","image_sha256":"48d9635f4bd1ce972a0b2c9a92a12e4f7d749ede0f12a43aebde9a5c59896fca","random_control_local":-7.52189601715969e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.4837554279889531e-05,"delta_image_rematched":1.4837554279889531e-05,"delta_local":0.0014307813360299841,"delta_matching":0.0,"delta_native":1.4837554279889531e-05,"delta_selection":0.0,"delta_spillover":1.4837554279889531e-05,"delta_target":4.79464486283776e-05,"different_control_local":9.561665704010958e-06,"image_id":"7e50247c78fa1213","image_sha256":"c524a59c397f2dbd624f9ac5df688b636d4ac252e296a59bbe2a27c0a0c8066d","random_control_local":3.5777645251144907e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.7814903336607095e-05,"delta_image_rematched":4.7814903336607095e-05,"delta_local":-0.0018810420753904433,"delta_matching":0.0,"delta_native":4.7814903336607095e-05,"delta_selection":0.0,"delta_spillover":4.7814903336607095e-05,"delta_target":4.7814903336607095e-05,"different_control_local":0.0010286168006213292,"image_id":"7e818203cd456ce6","image_sha256":"51d6a0ab16af2523a76dbbb0dd7510cbddc5315baf77e1fff839f13d9513f007","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0002695294879917487,"delta_image_rematched":0.0002695294879917487,"delta_local":0.01762151651217192,"delta_matching":0.0,"delta_native":0.0002695294879917487,"delta_selection":0.0,"delta_spillover":0.0002695294879917487,"delta_target":0.0002695294879917487,"different_control_local":0.0009105640697278372,"image_id":"7ee89666681456a1","image_sha256":"ba6bc69c215f28e5196672534ac2ff8b0aaaa1532f8e43f5555bc1fa07ca15b7","random_control_local":-1.3305103441274557e-05,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.1288184772473286e-06,"delta_image_rematched":-1.128818477025284e-06,"delta_local":0.0022389627111485937,"delta_matching":2.220446049250313e-16,"delta_native":-1.128818477025284e-06,"delta_selection":0.0,"delta_spillover":-1.1288184772473286e-06,"delta_target":-0.00015791196512715544,"different_control_local":2.1535854587660663e-06,"image_id":"7f23e1de7320aebd","image_sha256":"f7c9a170ab8b40da6d5f6cadf00f49ddc9b2719215a4791ee97299ea0ece1ed3","random_control_local":-1.2739059250879703e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.1865644843900292e-05,"delta_image_rematched":1.1865644843900292e-05,"delta_local":-4.186418303024819e-05,"delta_matching":0.0,"delta_native":1.1865644843900292e-05,"delta_selection":0.0,"delta_spillover":1.1865644843900292e-05,"delta_target":1.1865644843900292e-05,"different_control_local":8.462830335367508e-08,"image_id":"7f27492e450462f2","image_sha256":"47d02e687498bf541ffa139e68799223d7f1c3bf213861d485c82cb0d16ab9b0","random_control_local":-1.2896706002392053e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00693561846289692,"delta_image_rematched":-0.00693561846289692,"delta_local":0.27667719683725894,"delta_matching":0.0,"delta_native":-0.00693561846289692,"delta_selection":0.0,"delta_spillover":-0.00693561846289692,"delta_target":-0.00693561846289692,"different_control_local":-7.5309011746248905e-06,"image_id":"7f456b12978c4a88","image_sha256":"6dde3811f255fc3ec63f7ab28629c7f4c114c553adc98320c03f32dac0bf3f9f","random_control_local":-1.3451008987197532e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00011091685366593218,"delta_image_rematched":-0.00011091685366593218,"delta_local":0.004460351979109212,"delta_matching":0.0,"delta_native":-0.00011091685366593218,"delta_selection":0.0,"delta_spillover":-0.00011091685366593218,"delta_target":-0.00024617650733638197,"different_control_local":0.00028189748782114776,"image_id":"7fc29bf61fed5a91","image_sha256":"dcce78836c627bf129cb49dccee7534639856a60897bf9a39414f6b86306060c","random_control_local":1.473937780716028e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.919853877889292e-05,"delta_image_rematched":-5.919853877889292e-05,"delta_local":0.03071253169090621,"delta_matching":0.0,"delta_native":-5.919853877889292e-05,"delta_selection":0.0,"delta_spillover":-5.919853877889292e-05,"delta_target":1.2478353389133723e-05,"different_control_local":-9.822833050632251e-05,"image_id":"80031602b701835d","image_sha256":"dee89eeb1494b0ea35cc1101bec3517394f99f94ed76bb4eef8f4faf72817f51","random_control_local":1.3078163829671752e-08,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0001289672488493654,"delta_image_rematched":0.0001289672488493654,"delta_local":-0.00047001876773894447,"delta_matching":0.0,"delta_native":0.0001289672488493654,"delta_selection":0.0,"delta_spillover":0.0001289672488493654,"delta_target":0.0002573975827856456,"different_control_local":-3.0094233512800717e-05,"image_id":"80561ee7028278a9","image_sha256":"b868ab2c3ddbf31338096853659c8ef6b2c1718bc01a7007a062042f75031c14","random_control_local":-2.7674997205573426e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.382351852818875e-05,"delta_image_rematched":1.382351852818875e-05,"delta_local":0.011389833045698718,"delta_matching":0.0,"delta_native":1.382351852818875e-05,"delta_selection":0.0,"delta_spillover":1.382351852818875e-05,"delta_target":1.696133003414868e-05,"different_control_local":2.8763264788445736e-07,"image_id":"809a9c3af507dbfc","image_sha256":"2aa47d314dbe85ad65ad58da00ea339f905c01aa07eeee544f25ab33f6033f77","random_control_local":-1.0849353132471456e-10,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.6759448039446205e-05,"delta_image_rematched":-4.6759448039446205e-05,"delta_local":0.00045561732297630386,"delta_matching":0.0,"delta_native":-4.6759448039446205e-05,"delta_selection":0.0,"delta_spillover":-4.6759448039446205e-05,"delta_target":-2.3161837396923346e-05,"different_control_local":2.1793712068618465e-06,"image_id":"81eb3a8a9e740b6b","image_sha256":"3c3eefb8344be250695a65704755176aaa2464053f5e7ae86a022eda75d8e3cc","random_control_local":-4.119443774985854e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008975661441909533,"delta_image_rematched":-0.008975661441909533,"delta_local":0.34795530273671527,"delta_matching":0.0,"delta_native":-0.008975661441909533,"delta_selection":0.0,"delta_spillover":-0.008975661441909533,"delta_target":-0.008975661441909533,"different_control_local":-1.002558267373466e-07,"image_id":"822d56e5fca1ea1b","image_sha256":"1a70fa5dbec1cc383d425c0f50d731b2de7195658526dc05eb1c32a15c3e2cd0","random_control_local":-8.773439193784753e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.009312625418964271,"delta_image_rematched":-0.009312625418964271,"delta_local":0.4654367221892831,"delta_matching":0.0,"delta_native":-0.009312625418964271,"delta_selection":0.0,"delta_spillover":-0.009312625418964271,"delta_target":-0.009312625418964271,"different_control_local":2.1396275636971496e-06,"image_id":"82ee220e87203f3a","image_sha256":"a23a4659f94a8a553ad93c3adf36ecbde9aed0cec15ef86ec3c92c292f2c14ff","random_control_local":6.391655793004658e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02841708128553988,"delta_image_rematched":-0.02841708128553988,"delta_local":0.11237575937816291,"delta_matching":0.0,"delta_native":-0.02841708128553988,"delta_selection":0.0,"delta_spillover":-0.02841708128553988,"delta_target":-0.02841708128553988,"different_control_local":0.0007774834864199553,"image_id":"837b3d11ff02f116","image_sha256":"59dd4fc109f4c15ad5a20147db43f57dfef13d04554af9a6c33686ae7f1fc44e","random_control_local":2.0852014315231315e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":7.814251273829953e-07,"delta_image_rematched":7.814251273829953e-07,"delta_local":-0.0005174904821173554,"delta_matching":0.0,"delta_native":7.814251273829953e-07,"delta_selection":0.0,"delta_spillover":7.814251273829953e-07,"delta_target":1.1560352070616453e-06,"different_control_local":-3.913357549123475e-07,"image_id":"83ab987502a09a6b","image_sha256":"f933e4180313de817c42bc9d613d9af45adeee736f6de712c1e5cfc3ee5d7520","random_control_local":1.7591185150211963e-07,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.90875783552913e-05,"delta_image_rematched":2.90875783552913e-05,"delta_local":0.0011534539066171655,"delta_matching":0.0,"delta_native":2.90875783552913e-05,"delta_selection":0.0,"delta_spillover":2.90875783552913e-05,"delta_target":5.7895183490974667e-05,"different_control_local":9.992091742565268e-06,"image_id":"83dbc7a718837841","image_sha256":"7b10c582d415480a1963df554a9831c5ca65dcccea218cfcc02ab5e2b6579453","random_control_local":8.77716788850319e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00181828764407721,"delta_image_rematched":-0.00181828764407721,"delta_local":0.05836489205060795,"delta_matching":0.0,"delta_native":-0.00181828764407721,"delta_selection":0.0,"delta_spillover":-0.00181828764407721,"delta_target":-0.00181828764407721,"different_control_local":-5.2005421115539074e-05,"image_id":"83e734d9c556c49a","image_sha256":"db87e64103b4898fd4482bcbe395473f719c6fb08d359e7ebd29d7dc5a89a70d","random_control_local":-1.2591616749269008e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.07425658108928723,"delta_image_rematched":-0.07425658108928723,"delta_local":0.0975463453014331,"delta_matching":0.0,"delta_native":-0.07425658108928723,"delta_selection":0.0,"delta_spillover":-0.07425658108928723,"delta_target":-0.07425658108928723,"different_control_local":0.00012140951448219844,"image_id":"84af10bd3659e63e","image_sha256":"a3792d3d3463ba037233190240068650c667263b463b0011edf0955c78c8cafb","random_control_local":1.074210947136535e-05,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0024811953679002574,"delta_image_rematched":-0.0024811953679002574,"delta_local":0.7955248386725337,"delta_matching":0.0,"delta_native":-0.0024811953679002574,"delta_selection":0.0,"delta_spillover":-0.0024811953679002574,"delta_target":-0.0024811953679002574,"different_control_local":0.00612696442006494,"image_id":"8563075fa2c954ef","image_sha256":"8e4de2582ff8be88829a98c57efcbfab2bb896ffc39bef388feca6e6b5a907cb","random_control_local":9.367642228308437e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":5.551115123125783e-17,"delta_image_fixed":1.963085129630393e-05,"delta_image_rematched":1.963085129630393e-05,"delta_local":-0.003596005482865306,"delta_matching":0.0,"delta_native":1.963085129630393e-05,"delta_selection":0.0,"delta_spillover":1.963085129624842e-05,"delta_target":3.080541857186647e-06,"different_control_local":-1.3103321114503463e-06,"image_id":"861c2b1e80db0d48","image_sha256":"49d513bc2dcc23d15fdcd3033cce43b1d9697eb86996a0efd375e9674f2537b4","random_control_local":1.3999181381500747e-05,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0009494158475336079,"delta_image_rematched":0.0009494158475336079,"delta_local":0.05157293206779756,"delta_matching":0.0,"delta_native":0.0009494158475336079,"delta_selection":0.0,"delta_spillover":0.0009494158475336079,"delta_target":0.0009494158475336079,"different_control_local":0.00102791695609461,"image_id":"869197f411ca73c3","image_sha256":"356868f11a9dc6610b2bda8a375e1c17bd079d3a9c92f3cf1da5c077ffcbc1cc","random_control_local":-1.3947067747932529e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-0.0002013834835725703,"delta_image_rematched":-0.0002013834835725703,"delta_local":0.018117999203801027,"delta_matching":0.0,"delta_native":-0.0002013834835725703,"delta_selection":0.0,"delta_spillover":-0.00020138348357268132,"delta_target":-0.0005145186752069097,"different_control_local":0.0004782761660848678,"image_id":"86b4c5e790b1122c","image_sha256":"10c6a55e8443a3df9b627646ce5b33e1b0e62b077ce804f0e901b78a0149f158","random_control_local":4.2026033170161625e-07,"stratum":"n2_4|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":7.097949186185559e-07,"delta_image_rematched":7.097949186185559e-07,"delta_local":-5.29912960583199e-06,"delta_matching":0.0,"delta_native":7.097949186185559e-07,"delta_selection":0.0,"delta_spillover":7.097949186185559e-07,"delta_target":7.097949186185559e-07,"different_control_local":-1.091826958149941e-08,"image_id":"86e8c6b4a3da6306","image_sha256":"81ffc42ac9a2a6240516d40a12acc23bafb8b13102d89e2a47d18e471c7f79e0","random_control_local":6.192081409893229e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.8335127621191845e-06,"delta_image_rematched":-3.8335127621191845e-06,"delta_local":-3.061986470547992e-07,"delta_matching":0.0,"delta_native":-3.8335127621191845e-06,"delta_selection":0.0,"delta_spillover":-3.8335127621191845e-06,"delta_target":-1.0435702024746973e-07,"different_control_local":6.469754776079577e-09,"image_id":"878c40e51215560e","image_sha256":"929f89fbd997b71e07fc81a363b7045c519c7b8f96db5dff9e7343f300cb8307","random_control_local":-1.2825146594253392e-08,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00035249007070869975,"delta_image_rematched":0.00035249007070869975,"delta_local":0.029711257841087968,"delta_matching":0.0,"delta_native":0.00035249007070869975,"delta_selection":0.0,"delta_spillover":0.00035249007070869975,"delta_target":0.00035249007070869975,"different_control_local":-1.7529720316322717e-05,"image_id":"883d84d577156fa4","image_sha256":"5eba5e23b9d92a5295e37bd126d746501ecdbcfbf2bc31ddcac9789996f2c5a9","random_control_local":9.272103065616211e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.9347321401095314e-08,"delta_image_rematched":-3.9347321401095314e-08,"delta_local":-6.676269196093099e-06,"delta_matching":0.0,"delta_native":-3.9347321401095314e-08,"delta_selection":0.0,"delta_spillover":-3.9347321401095314e-08,"delta_target":-3.9347321401095314e-08,"different_control_local":0.0,"image_id":"886c56cd857bee29","image_sha256":"e4e98c7fd961c8c025746116a690bf47ee9e42b5465201b23b95659abccbae9c","random_control_local":0.0,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.828358798067647e-05,"delta_image_rematched":-7.828358798067647e-05,"delta_local":0.03367346015919276,"delta_matching":0.0,"delta_native":-7.828358798067647e-05,"delta_selection":0.0,"delta_spillover":-7.828358798067647e-05,"delta_target":-7.828358798067647e-05,"different_control_local":0.00019661075647359194,"image_id":"8884452330e7b58a","image_sha256":"4ff4e9d66773d57a5d1ec56b13c61c4b7269dd544455d9289f28f2ba800b5220","random_control_local":-1.5909164720329105e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007691597934829653,"delta_image_rematched":-0.0007691597934829653,"delta_local":0.0024422121812749074,"delta_matching":0.0,"delta_native":-0.0007691597934829653,"delta_selection":0.0,"delta_spillover":-0.0007691597934829653,"delta_target":-0.0006258539669879853,"different_control_local":1.5580854478692077e-05,"image_id":"88d2508b4fba0184","image_sha256":"5f42362bf1bb13407aaf4b027f85deccf6b8370b46e092d6fa1226c8d6b6172b","random_control_local":6.266403864210734e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004321780912255768,"delta_image_rematched":-0.004321780912255768,"delta_local":0.24101915772351096,"delta_matching":0.0,"delta_native":-0.004321780912255768,"delta_selection":0.0,"delta_spillover":-0.004321780912255768,"delta_target":-0.004321780912255768,"different_control_local":-3.251198433283035e-05,"image_id":"88e5a3fe3fb0b71e","image_sha256":"4b6f230271d7565712113eb0115081873159bc61b1fcf2caed2355d50f3ac537","random_control_local":-1.7149473993671727e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0023560488938604296,"delta_image_rematched":-0.0023560488938604296,"delta_local":0.23185025906389767,"delta_matching":0.0,"delta_native":-0.0023560488938604296,"delta_selection":0.0,"delta_spillover":-0.0023560488938604296,"delta_target":-0.006579906448629491,"different_control_local":-4.0225222373683773e-07,"image_id":"89cea1955da08c9b","image_sha256":"72a653a4a73a694ae77f41165046b1bb41852e7cba2e02acdbfdf92b9a6cc468","random_control_local":7.982409577084182e-10,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005722641179811694,"delta_image_rematched":-0.0005722641179811694,"delta_local":0.0025321158521380838,"delta_matching":0.0,"delta_native":-0.0005722641179811694,"delta_selection":0.0,"delta_spillover":-0.0005722641179811694,"delta_target":-0.0005722641179811694,"different_control_local":2.7176663727757067e-07,"image_id":"89f4750b99400608","image_sha256":"661b052d350d630946b8e9c555d4c28df3481f49e5e61e5d17bf9bba685c41ed","random_control_local":-1.9747135038272745e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00012658566836531993,"delta_image_rematched":0.00012658566836531993,"delta_local":0.0002776791019826958,"delta_matching":0.0,"delta_native":0.00012658566836531993,"delta_selection":0.0,"delta_spillover":0.00012658566836531993,"delta_target":0.00012658566836531993,"different_control_local":-5.278121462877787e-07,"image_id":"8a7c172790f00b16","image_sha256":"dc59bef2df397de0f79cfb9cf1635889d727262a543c6462c07763df5101da30","random_control_local":-7.015752500434333e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00086205689028096,"delta_image_rematched":-0.00086205689028096,"delta_local":0.007441812272509778,"delta_matching":0.0,"delta_native":-0.00086205689028096,"delta_selection":0.0,"delta_spillover":-0.00086205689028096,"delta_target":-0.001726055216580008,"different_control_local":6.470167695973861e-05,"image_id":"8b031007bf62947a","image_sha256":"1c2377e184d40ff0839da9316eb68603429518570c26b97e03b09dce662426c5","random_control_local":3.0378853159915287e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.07152741008521e-06,"delta_image_rematched":-7.07152741008521e-06,"delta_local":0.003800903198637609,"delta_matching":0.0,"delta_native":-7.07152741008521e-06,"delta_selection":0.0,"delta_spillover":-7.07152741008521e-06,"delta_target":-2.4712290369710566e-05,"different_control_local":4.056962538974852e-06,"image_id":"8b09742b62d60334","image_sha256":"ea66384a55e2b3852d7a9781f12e44c5489a40be22272db933c21200a5162ff3","random_control_local":4.608279096426221e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.744587907523634e-05,"delta_image_rematched":-4.744587907523634e-05,"delta_local":0.004404143743847511,"delta_matching":0.0,"delta_native":-4.744587907523634e-05,"delta_selection":0.0,"delta_spillover":-4.744587907523634e-05,"delta_target":-9.548392833391706e-05,"different_control_local":2.1192569409633766e-05,"image_id":"8b26e854cf7bb04f","image_sha256":"f31eebfb84652f9b748f7e28090f959ef805e92339f11bab59e738748cd08549","random_control_local":-1.0903180883148345e-06,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.720458666289232e-08,"delta_image_rematched":-8.720458666289232e-08,"delta_local":0.0092957518913135,"delta_matching":0.0,"delta_native":-8.720458666289232e-08,"delta_selection":0.0,"delta_spillover":-8.720458666289232e-08,"delta_target":7.590245247146576e-05,"different_control_local":6.385710215603413e-05,"image_id":"8b29fc01c8cbcb1a","image_sha256":"dac78bae5af3f1dbb1f4fe61b6fdac41ddbb949746a8c77ad58ec4b6869a2498","random_control_local":-5.633937169707837e-07,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0028224284594625115,"delta_image_rematched":0.0028224284594625115,"delta_local":-0.0022098390297512482,"delta_matching":0.0,"delta_native":-0.0009391363312050149,"delta_selection":-0.0037615647906675265,"delta_spillover":0.0028224284594625115,"delta_target":0.005658747643226492,"different_control_local":0.00048174907528597544,"image_id":"8b539a829ff81f3d","image_sha256":"83b4f6be67be52cbf6898f9b2e21f2b17b513ff4fc456f10d88eb06e65517899","random_control_local":1.554346648280358e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.976933292326734e-05,"delta_image_rematched":3.976933292326734e-05,"delta_local":-5.397098513778545e-06,"delta_matching":0.0,"delta_native":3.976933292326734e-05,"delta_selection":0.0,"delta_spillover":3.976933292326734e-05,"delta_target":3.976933292326734e-05,"different_control_local":-1.1720999555510196e-06,"image_id":"8b5d958c661e38ed","image_sha256":"e97cfabe19d2171fcb61e5a3a204c152d5c72ddc7ba7dc5e5fe139eae86121e7","random_control_local":-4.9545514710402135e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.02935705709384e-06,"delta_image_rematched":3.02935705709384e-06,"delta_local":7.200330725482158e-05,"delta_matching":0.0,"delta_native":3.02935705709384e-06,"delta_selection":0.0,"delta_spillover":3.02935705709384e-06,"delta_target":3.02935705709384e-06,"different_control_local":-7.233699436542257e-06,"image_id":"8b95b205b2294c49","image_sha256":"85518ae2eae61b986e14e969b4371ab6c59fbc4b810e77e6cf74990729102679","random_control_local":2.8307962848632406e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007326021718983833,"delta_image_rematched":-0.0007326021718983833,"delta_local":0.0035361670040507456,"delta_matching":0.0,"delta_native":-0.11779097531437509,"delta_selection":-0.1170583731424767,"delta_spillover":-0.0007326021718983833,"delta_target":-0.0007326021718983833,"different_control_local":-1.2085991065124285e-05,"image_id":"8d128d898cd3f387","image_sha256":"1abb99aefc174c46ae80364adac86309f2ee5929de31f4b73ae3d0d78e1e6c81","random_control_local":-2.39917931750544e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.945350222551603e-06,"delta_image_rematched":4.945350222551603e-06,"delta_local":0.001204697772130453,"delta_matching":0.0,"delta_native":4.945350222551603e-06,"delta_selection":0.0,"delta_spillover":4.945350222551603e-06,"delta_target":4.945350222551603e-06,"different_control_local":4.3163867231498995e-06,"image_id":"8d1e53413cd9c13f","image_sha256":"043e9710709ddabc88099c2dd9f416c2be228b25b2e16f2b091df3d4561fa769","random_control_local":-1.1113351684548765e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.5113844658021236e-05,"delta_image_rematched":-1.5113844658132258e-05,"delta_local":0.009853198718042272,"delta_matching":-1.1102230246251565e-16,"delta_native":-1.5113844658132258e-05,"delta_selection":0.0,"delta_spillover":-1.5113844658021236e-05,"delta_target":1.713625596910795e-05,"different_control_local":0.00022666073068693116,"image_id":"8d5223fadd883d69","image_sha256":"44806b8cfea739fb7f746c6ba151753f74f14f3ecdc0488497da0ac8599852cf","random_control_local":-0.00032439184840615115,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.006328174275441967,"delta_image_rematched":0.006328174275441967,"delta_local":0.004196233723875231,"delta_matching":0.0,"delta_native":0.006328174275441967,"delta_selection":0.0,"delta_spillover":0.006328174275441967,"delta_target":0.006328174275441967,"different_control_local":-0.0011487444193809537,"image_id":"8d67f792bb6201da","image_sha256":"9bdc70826406744e5b9b23127782fde73b799d4ddf97b4ee6f13a2c3c2f9ed20","random_control_local":-1.3082276983933383e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00010179348417782563,"delta_image_rematched":-0.00010179348417782563,"delta_local":-0.00035963882965447675,"delta_matching":0.0,"delta_native":-0.00010179348417782563,"delta_selection":0.0,"delta_spillover":-0.00010179348417782563,"delta_target":-0.00010179348417782563,"different_control_local":2.5005461906928324e-07,"image_id":"8d7824439e1a8a84","image_sha256":"76976ea699fd13a0085f9af53c1b6c8c24439e9e3bf4190cf0752845e6d3e5d8","random_control_local":1.7067869637153038e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.149076853231278e-09,"delta_image_rematched":3.149076853231278e-09,"delta_local":-1.0578524986786918e-07,"delta_matching":0.0,"delta_native":-5.719226166748307e-05,"delta_selection":-5.71954107443363e-05,"delta_spillover":3.149076853231278e-09,"delta_target":3.149076853231278e-09,"different_control_local":1.6002495629606137e-09,"image_id":"8d8a4c7f721a53c6","image_sha256":"1bb4847d6fdd0c2f6bf87e22ee8de11f9e90040e339d7e3add207612b6367f5d","random_control_local":-1.4637990500575076e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0023824445299508445,"delta_image_fixed":0.002424345966716701,"delta_image_rematched":0.002424345966716701,"delta_local":0.004764889059901578,"delta_matching":0.0,"delta_native":0.002424345966716701,"delta_selection":0.0,"delta_spillover":4.190143676585656e-05,"delta_target":4.977310469650442e-05,"different_control_local":9.588291084883238e-06,"image_id":"8dbac5ddec00b03d","image_sha256":"092c8884d2eaba5dbc5fba327aca379fc5e50fd5312761066d8ec2ab8bee53cc","random_control_local":-1.150734115218377e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003946068768875266,"delta_image_rematched":-0.0003946068768875266,"delta_local":0.008810428767349958,"delta_matching":0.0,"delta_native":-0.0003946068768875266,"delta_selection":0.0,"delta_spillover":-0.0003946068768875266,"delta_target":-0.0007876456388244968,"different_control_local":-4.29411073761066e-06,"image_id":"8df826e27ad174b6","image_sha256":"728d07ec610506918c35c68065ef0b2a7e7b441092cf73735157e44be5e22e1d","random_control_local":-3.1251451858629875e-08,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.102420758908767e-05,"delta_image_rematched":-7.102420758908767e-05,"delta_local":0.005694191438339024,"delta_matching":0.0,"delta_native":-7.102420758908767e-05,"delta_selection":0.0,"delta_spillover":-7.102420758908767e-05,"delta_target":-7.102420758908767e-05,"different_control_local":8.640662790885406e-06,"image_id":"8fa33d4ac35d624f","image_sha256":"d1a779dcc298d03d85b60892bcb9623c659cae348fd51b98def8c3a0cca34bfc","random_control_local":-1.4407047260744932e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.255154665122607e-05,"delta_image_rematched":-4.255154665122607e-05,"delta_local":0.0009940954795983194,"delta_matching":0.0,"delta_native":-4.255154665122607e-05,"delta_selection":0.0,"delta_spillover":-4.255154665122607e-05,"delta_target":-8.959180701650915e-05,"different_control_local":4.792458318278502e-06,"image_id":"8fa5ad9fc2178522","image_sha256":"962292c42276ec363317e4cea651dfb5ac6f0e33f55fae682ec86bfe5d9bfdd4","random_control_local":3.342920307431753e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.2584671247040102e-05,"delta_image_rematched":1.2584671247040102e-05,"delta_local":2.8491792725896924e-06,"delta_matching":0.0,"delta_native":1.2584671247040102e-05,"delta_selection":0.0,"delta_spillover":1.2584671247040102e-05,"delta_target":4.060287966123344e-07,"different_control_local":-2.4677922455908826e-08,"image_id":"8fe8eaaa4e665758","image_sha256":"239d1c53cc81f4c662fa005c0fc3d12d986558e0af9e93e41c9948e5a0dac48b","random_control_local":1.3736300725347705e-11,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.4112329069781993e-06,"delta_image_rematched":-1.4112329069781993e-06,"delta_local":0.01675764591451875,"delta_matching":0.0,"delta_native":-1.4112329069781993e-06,"delta_selection":0.0,"delta_spillover":-1.4112329069781993e-06,"delta_target":-1.4112329069781993e-06,"different_control_local":-1.0823269914371318e-05,"image_id":"8ffd88cc86165f99","image_sha256":"8184695d2088afa4ab0fb3abf3f8066a2b4ac97c63b97b9bb2b8b28363b19e7c","random_control_local":-9.618944025319154e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.03692425315611503,"delta_image_rematched":-0.03692425315611503,"delta_local":0.6746375237142531,"delta_matching":0.0,"delta_native":-0.03692425315611503,"delta_selection":0.0,"delta_spillover":-0.03692425315611503,"delta_target":-0.03692425315611503,"different_control_local":2.2906057818034703e-06,"image_id":"908a3ac555a1a509","image_sha256":"2d07b32cc4b5e68c882a4335581203ed55dc71a0fd5f0d532496ea7ed62e4942","random_control_local":-2.828223204264825e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.913549166999318e-11,"delta_image_rematched":3.913549166999318e-11,"delta_local":-5.105503232331519e-10,"delta_matching":0.0,"delta_native":-9.881618656218433e-07,"delta_selection":-9.882010011135133e-07,"delta_spillover":3.913549166999318e-11,"delta_target":4.626811394458461e-11,"different_control_local":-1.3867528702199562e-11,"image_id":"917ae3b768ea3a0d","image_sha256":"c2589cf20f2b5586ff3441cd1b791930937e012b042908e49757a6aa473175e1","random_control_local":-4.099140583798342e-12,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00018910511141922992,"delta_image_rematched":-0.00018910511141934094,"delta_local":0.0753166669506164,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.00018910511141934094,"delta_selection":0.0,"delta_spillover":-0.00018910511141922992,"delta_target":-0.001962635547913316,"different_control_local":0.00036599436884671155,"image_id":"91ab1702c6023449","image_sha256":"39b985a262c8a796f3eb06a53ce5af6d3ea7bc5c12e127166931cb73773ac2a9","random_control_local":-8.539572758037295e-06,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.957527319046415e-06,"delta_image_rematched":-1.957527319046415e-06,"delta_local":3.5135962299189574e-06,"delta_matching":0.0,"delta_native":-1.957527319046415e-06,"delta_selection":0.0,"delta_spillover":-1.957527319046415e-06,"delta_target":-1.957527319046415e-06,"different_control_local":7.926970217146808e-09,"image_id":"92482b815a4d8438","image_sha256":"e4195a0020a5b47206d5093cbcc5042ccffd629c34e89c44bd745c172a2e4795","random_control_local":6.316264600201584e-09,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.021068712809750312,"delta_image_rematched":-0.021068712809750312,"delta_local":0.023704325431788967,"delta_matching":0.0,"delta_native":-0.021068712809750312,"delta_selection":0.0,"delta_spillover":-0.021068712809750312,"delta_target":-0.021068712809750312,"different_control_local":3.587778617247274e-06,"image_id":"932eef14e5ee78b2","image_sha256":"82f0a9f00e997d28ed38171a278442dc37d551daf5d5018782150b48c62580bc","random_control_local":-4.569207905265327e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0002442628338556879,"delta_image_rematched":0.0002442628338556879,"delta_local":0.0010918748316312288,"delta_matching":0.0,"delta_native":0.0002442628338556879,"delta_selection":0.0,"delta_spillover":0.0002442628338556879,"delta_target":0.0004974909650589943,"different_control_local":2.443950008911011e-05,"image_id":"935acc24545d071a","image_sha256":"2f91b86109658eb354ff9b335ebfbdc939d53aa09e110f5cb7d71c3a04f4504b","random_control_local":-3.315844483153807e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.98089242530375e-05,"delta_image_rematched":-3.98089242530375e-05,"delta_local":0.031560214787065013,"delta_matching":0.0,"delta_native":-3.98089242530375e-05,"delta_selection":0.0,"delta_spillover":-3.98089242530375e-05,"delta_target":-3.98089242530375e-05,"different_control_local":5.368696903257364e-05,"image_id":"9383fc70f2f94771","image_sha256":"b4a06ac41117ce8dc9832ca88239bdcce2138396ad8446d8c3fbad81f7658abd","random_control_local":-8.636706041176279e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008007217174038517,"delta_image_rematched":-0.008007217174038517,"delta_local":0.28432560520175243,"delta_matching":0.0,"delta_native":-0.008007217174038517,"delta_selection":0.0,"delta_spillover":-0.008007217174038517,"delta_target":-0.02309970172278286,"different_control_local":2.812948812822187e-06,"image_id":"9412e89784f52557","image_sha256":"46ad0b25408f0c37b44e2a88be63405c14e4373c91f4bb2d527480356af4e899","random_control_local":-2.7128832075077637e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.05524445778988263,"delta_image_rematched":-0.05524445778988263,"delta_local":0.5456521203536349,"delta_matching":0.0,"delta_native":-0.05524445778988263,"delta_selection":0.0,"delta_spillover":-0.05524445778988263,"delta_target":-0.05524445778988263,"different_control_local":0.0001150759069656615,"image_id":"943bfd369d990229","image_sha256":"edcdd6d11fa40507efbf00557a3115768d3034995b47230aba47c10110a3ee4f","random_control_local":-3.469332475469766e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006122182785698316,"delta_image_rematched":-0.0006122182785698316,"delta_local":0.004656361670495157,"delta_matching":0.0,"delta_native":-0.0006122182785698316,"delta_selection":0.0,"delta_spillover":-0.0006122182785698316,"delta_target":-0.001834569200125813,"different_control_local":3.906445317680696e-05,"image_id":"948829364fa2be92","image_sha256":"d5bd3866c9fb0803112f2756964389f6b3cb74f9f492dbe1bb72c1bed4b38f28","random_control_local":5.6900411604665635e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.0006031673929361991,"delta_image_rematched":-0.0006031673929361991,"delta_local":0.3241964454905628,"delta_matching":0.0,"delta_native":-0.0006031673929361991,"delta_selection":0.0,"delta_spillover":-0.0006031673929360881,"delta_target":-0.0022717784147823217,"different_control_local":-8.998625099621016e-06,"image_id":"948830ffee9f0dea","image_sha256":"c8fac7997781541fa282bc62e64c29cba13cee24726c6575933efa97b3d3384d","random_control_local":-7.368658531958783e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004865141586885002,"delta_image_rematched":-0.004865141586885113,"delta_local":0.08000919235768979,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.05481406556514912,"delta_selection":-0.049948923978264004,"delta_spillover":-0.004865141586885002,"delta_target":-0.01869109985865791,"different_control_local":-1.0724294701610487e-05,"image_id":"94de58da0f25a821","image_sha256":"653eafb869794c2e89887c3d5b82e51b3c33a8d07a243c3d753579b38ae161e0","random_control_local":2.1888512682435857e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.9495574640204794e-06,"delta_image_rematched":-1.9495574640204794e-06,"delta_local":3.854133400773287e-05,"delta_matching":0.0,"delta_native":-1.9495574640204794e-06,"delta_selection":0.0,"delta_spillover":-1.9495574640204794e-06,"delta_target":-1.9495574640204794e-06,"different_control_local":9.349117296289836e-09,"image_id":"94f919757bdab97d","image_sha256":"a61a806e82ffaeb6c7fd0776aca9a3e7af627af912fc80eaf917082478a02b90","random_control_local":3.378303636456751e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.54298344792592e-05,"delta_image_rematched":-5.54298344792592e-05,"delta_local":0.36363006973875667,"delta_matching":0.0,"delta_native":-0.00025976695314089415,"delta_selection":-0.00020433711866163495,"delta_spillover":-5.54298344792592e-05,"delta_target":-0.0009166145875109111,"different_control_local":-1.0484856896524931e-05,"image_id":"95a1ed5eeda072ae","image_sha256":"c051fc8c36ac1f99a6abd3527fd0b907240a9349673fa7f0f90811659e1491c2","random_control_local":-2.647895979476095e-07,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.659271260534607e-06,"delta_image_rematched":4.659271260534607e-06,"delta_local":-4.8189962836210415e-05,"delta_matching":0.0,"delta_native":-0.0032565590741061843,"delta_selection":-0.003261218345366719,"delta_spillover":4.659271260534607e-06,"delta_target":4.659271260534607e-06,"different_control_local":1.8127292740282262e-07,"image_id":"9627e4edac0fc0f0","image_sha256":"08f80d060c2590047227d07f5cc408ee5ef0a5ca09a83a6ee3c8a3cdea6ec640","random_control_local":6.1191050786503845e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.612120942682624e-05,"delta_image_rematched":4.612120942682624e-05,"delta_local":0.0018160432079195946,"delta_matching":0.0,"delta_native":4.612120942682624e-05,"delta_selection":0.0,"delta_spillover":4.612120942682624e-05,"delta_target":4.612120942682624e-05,"different_control_local":7.696915167967194e-06,"image_id":"96710408b7411dc9","image_sha256":"e81003678dbdfaf4d52b8ec739f92860d2ca09fbb20055a6247154ce4304c0f9","random_control_local":7.12584780696024e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.016311805249120237,"delta_image_rematched":-0.016311805249120237,"delta_local":0.34018347044890707,"delta_matching":0.0,"delta_native":-0.016311805249120237,"delta_selection":0.0,"delta_spillover":-0.016311805249120237,"delta_target":-0.016311805249120237,"different_control_local":-2.7859205115075836e-05,"image_id":"97c5878b405da3f7","image_sha256":"9c69f4b664fd62d75ddd2c6e0cd4dac077f4004d1f37aa89db70f17f64a15bb0","random_control_local":-7.051473433633548e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0014075840720869648,"delta_image_rematched":-0.0014075840720869648,"delta_local":0.13733898562603136,"delta_matching":0.0,"delta_native":-0.0014075840720869648,"delta_selection":0.0,"delta_spillover":-0.0014075840720869648,"delta_target":-0.0027797962912761154,"different_control_local":0.00033238109150010575,"image_id":"98022a707cfd2874","image_sha256":"1432daf180064cab47ee21487d401b99948fe0afc64e0bbd4168fc62a0058f22","random_control_local":-6.373871045683988e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.3851100107284929e-05,"delta_image_rematched":1.3851100107284929e-05,"delta_local":9.571674287552588e-05,"delta_matching":0.0,"delta_native":-0.005810783935107448,"delta_selection":-0.005824635035214733,"delta_spillover":1.3851100107284929e-05,"delta_target":1.3851100107284929e-05,"different_control_local":-1.1958692392349032e-05,"image_id":"9864b21f8c09959f","image_sha256":"773e926b392c03c0a0df3da014a6e7739f7fbe378a17c7c2dde8987be9c782e3","random_control_local":5.4012815921267165e-11,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.0210461843306327e-05,"delta_image_rematched":-2.0210461843306327e-05,"delta_local":0.0029279181217343603,"delta_matching":0.0,"delta_native":-2.0210461843306327e-05,"delta_selection":0.0,"delta_spillover":-2.0210461843306327e-05,"delta_target":-3.937265794939915e-05,"different_control_local":2.1359487043487446e-05,"image_id":"98b8134b38bb0fd6","image_sha256":"e5ff69f8cd27eac41e2a82d911faa77bc04a761efe8cfd774fe99c8492dff2b7","random_control_local":-1.821385215566851e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.367556620066271e-05,"delta_image_rematched":-4.367556620066271e-05,"delta_local":0.00606795631758184,"delta_matching":0.0,"delta_native":-4.367556620066271e-05,"delta_selection":0.0,"delta_spillover":-4.367556620066271e-05,"delta_target":-4.367556620066271e-05,"different_control_local":-1.0199752468505272e-05,"image_id":"994b85699caf797b","image_sha256":"5107e69d3151421616651985466ebf8593c81493017bc50629aa219a8d09f696","random_control_local":-1.4672745334183557e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-0.0019037833168089602,"delta_image_fixed":0.004688567506271335,"delta_image_rematched":0.004688567506271335,"delta_local":0.0015771716828573948,"delta_matching":0.0,"delta_native":0.004688567506271335,"delta_selection":0.0,"delta_spillover":0.006592350823080295,"delta_target":0.018587246456031825,"different_control_local":4.697279550882564e-08,"image_id":"997c98431fcf08b3","image_sha256":"381f56c0f729ad5fcd49c9a852e2635fc65740f961f94879bbef1216651fb85a","random_control_local":8.71561813713985e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.5216286654684552e-05,"delta_image_rematched":-1.5216286654684552e-05,"delta_local":0.0030739376702934307,"delta_matching":0.0,"delta_native":-1.5216286654684552e-05,"delta_selection":0.0,"delta_spillover":-1.5216286654684552e-05,"delta_target":1.9587064493231665e-05,"different_control_local":-5.699508731546281e-05,"image_id":"9a6f045922850e04","image_sha256":"692d90e6d4f0554c521e796f2b0017f895ff9537be81aa42e2769a503872f5b4","random_control_local":-2.714887458246662e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00012677346056771954,"delta_image_rematched":-0.00012677346056771954,"delta_local":0.000670590517655098,"delta_matching":0.0,"delta_native":-0.00012677346056771954,"delta_selection":0.0,"delta_spillover":-0.00012677346056771954,"delta_target":-0.00012677346056771954,"different_control_local":2.798531236632845e-06,"image_id":"9aee80c1dd0fc2a1","image_sha256":"7fd901ece03bc5624476483c512277973ff04388a7b98c7afe7edb1b10d1a693","random_control_local":-3.979297172936741e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.612146216323218e-05,"delta_image_rematched":1.612146216323218e-05,"delta_local":0.00045781904611805375,"delta_matching":0.0,"delta_native":1.612146216323218e-05,"delta_selection":0.0,"delta_spillover":1.612146216323218e-05,"delta_target":5.873188179073008e-06,"different_control_local":6.353016086214566e-06,"image_id":"9b06c0eeccd3eb15","image_sha256":"1ef1c6b992d256b8f8131c841d8b7d419a9149a24c0adc9dca908d55beb181c1","random_control_local":2.1962103941008948e-08,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004083354350712609,"delta_image_rematched":-0.004083354350712609,"delta_local":0.002728460761275864,"delta_matching":0.0,"delta_native":-0.004083354350712609,"delta_selection":0.0,"delta_spillover":-0.004083354350712609,"delta_target":-0.004083354350712609,"different_control_local":-8.227285552497854e-06,"image_id":"9b0d0e29cba7b004","image_sha256":"2c540900c75633cf7c68f49d8a2003290d0ea37dd35e92956abd5ffa3fff4ad5","random_control_local":-2.7751376852069853e-07,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004842126318740092,"delta_image_rematched":-0.004842126318740092,"delta_local":0.24227682029547218,"delta_matching":0.0,"delta_native":-0.004842126318740092,"delta_selection":0.0,"delta_spillover":-0.004842126318740092,"delta_target":-0.004842126318740092,"different_control_local":4.800851686901676e-06,"image_id":"9b54cf10f503e0b3","image_sha256":"7a40f9e2143091e517f5702997d4c7a2755f0c2db0ec52b572a0aa8a513b8bff","random_control_local":-5.019979170128863e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00012878928928428124,"delta_image_rematched":0.00012878928928428124,"delta_local":0.0008352189366536284,"delta_matching":0.0,"delta_native":0.00012878928928428124,"delta_selection":0.0,"delta_spillover":0.00012878928928428124,"delta_target":0.00012878928928428124,"different_control_local":7.887808552165258e-07,"image_id":"9b94a2e364786610","image_sha256":"6819afba0925f1922fa6fde8d508da8c5e98b7c942c98a897408ca819b1c4609","random_control_local":-6.491012452959199e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.81425832185878e-06,"delta_image_rematched":-7.81425832185878e-06,"delta_local":0.02085862316963926,"delta_matching":0.0,"delta_native":-7.81425832185878e-06,"delta_selection":0.0,"delta_spillover":-7.81425832185878e-06,"delta_target":-7.81425832185878e-06,"different_control_local":4.037975679564362e-05,"image_id":"9be398e55afdf163","image_sha256":"54a3353ab0b43072c07ab84499d3b5f9d72504fd9f97098dae59081449ee66e3","random_control_local":1.4100567762020955e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006031870684176655,"delta_image_rematched":-0.0006031870684176655,"delta_local":0.18428754674007033,"delta_matching":0.0,"delta_native":-0.0006031870684176655,"delta_selection":0.0,"delta_spillover":-0.0006031870684176655,"delta_target":-0.0006031870684176655,"different_control_local":-3.525964134257209e-05,"image_id":"9c4244b2f55178e6","image_sha256":"192e285def2546298e670a861d16db877c2cc9c67caac992e7b542f274f975ca","random_control_local":5.470484016889543e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005175192533265371,"delta_image_rematched":-0.005175192533265371,"delta_local":0.3822081091200617,"delta_matching":0.0,"delta_native":-0.005175192533265371,"delta_selection":0.0,"delta_spillover":-0.005175192533265371,"delta_target":-0.005175192533265371,"different_control_local":-1.3167121815299727e-05,"image_id":"9c431efa2a5b0643","image_sha256":"0a7af8aaa066e882e44192ce17d59eb7c9edbdd108bab50a092978991927b85f","random_control_local":1.4440490070551093e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.011238847343932323,"delta_image_rematched":-0.011238847343932323,"delta_local":0.5191425959511328,"delta_matching":0.0,"delta_native":-0.011238847343932323,"delta_selection":0.0,"delta_spillover":-0.011238847343932323,"delta_target":-0.011238847343932323,"different_control_local":-0.00018274366364003786,"image_id":"9cd1d3f6e4795eb3","image_sha256":"3f25fa8afa7f18d409c316497a36a0a1406fa50e9d778b327fd5ddd54f0c7ac5","random_control_local":9.922458291816705e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003448747831712451,"delta_image_rematched":-0.0003448747831712451,"delta_local":0.00988169760490042,"delta_matching":0.0,"delta_native":-0.0003448747831712451,"delta_selection":0.0,"delta_spillover":-0.0003448747831712451,"delta_target":-0.0003448747831712451,"different_control_local":1.9561074255487147e-07,"image_id":"9d87a23507705eb9","image_sha256":"23868e61e9bd92b10b85c24295efaf0da9282bf0679e4f45ef8a15e5ff0f7804","random_control_local":2.6903091583099174e-10,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":7.515157798154704e-05,"delta_image_rematched":7.515157798154704e-05,"delta_local":0.00017283636551497766,"delta_matching":0.0,"delta_native":7.515157798154704e-05,"delta_selection":0.0,"delta_spillover":7.515157798154704e-05,"delta_target":7.515157798154704e-05,"different_control_local":1.1879551297419837e-05,"image_id":"9dad9af11a34591f","image_sha256":"9ae5f4eb801c44cf41659e22ca3dee56ce88d4b18ec26f430337ba4ee04ee3b4","random_control_local":1.2518203982084253e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.7106419880906785e-07,"delta_image_rematched":-2.7106419880906785e-07,"delta_local":0.00021698300168326856,"delta_matching":0.0,"delta_native":-2.7106419880906785e-07,"delta_selection":0.0,"delta_spillover":-2.7106419880906785e-07,"delta_target":-2.7106419880906785e-07,"different_control_local":1.3635405559375702e-06,"image_id":"9de6fe07dbc8ecaa","image_sha256":"55260b490b8527abd8b4dc4db186deb370e7ab348fa291c028d17e4fa6c9729b","random_control_local":2.188895036198124e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0004061115037098384,"delta_image_rematched":-0.0004061115037099494,"delta_local":0.2261296295613784,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.0004061115037099494,"delta_selection":0.0,"delta_spillover":-0.0004061115037098384,"delta_target":-0.0009574009099512781,"different_control_local":-2.9370084203044627e-05,"image_id":"9e3b268c8f585dbc","image_sha256":"5d25bba764c6fd65c549242dfb1fc16d0776dff9870aa9ac586dca798f457bf4","random_control_local":3.6065738828403027e-07,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007666439822184845,"delta_image_rematched":-0.0007666439822184845,"delta_local":0.04079151987589036,"delta_matching":0.0,"delta_native":-0.0007666439822184845,"delta_selection":0.0,"delta_spillover":-0.0007666439822184845,"delta_target":-0.0007666439822184845,"different_control_local":-2.423024190185215e-06,"image_id":"9e7cdcf4f8265a8e","image_sha256":"7e8fc904b35a41904a48608490413503125de888675289df45d86d8f5f96d363","random_control_local":1.0272052409891503e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002492223420254569,"delta_image_rematched":-0.002492223420254569,"delta_local":0.24524455801293438,"delta_matching":0.0,"delta_native":-0.002492223420254569,"delta_selection":0.0,"delta_spillover":-0.002492223420254569,"delta_target":-0.002492223420254569,"different_control_local":-0.0008290441819622241,"image_id":"9ec8d039ae01d728","image_sha256":"3b4bdd3e8922e0e4d2f53d9e2ad2ce7479ff0c442b067ef77d9e8b79b499eee9","random_control_local":1.021756783931016e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0005943333868779765,"delta_image_fixed":-0.0006838958991540744,"delta_image_rematched":-0.0006838958991539634,"delta_local":0.0028580591439759107,"delta_matching":1.1102230246251565e-16,"delta_native":-0.0006838958991539634,"delta_selection":0.0,"delta_spillover":-0.001278229286032051,"delta_target":-0.0051166528747055295,"different_control_local":-0.0004104762280540686,"image_id":"9ee9a5038aa1670a","image_sha256":"3080fcd84f4faa5fdb3ea1d0571a8bc89fe57ee72958367fbfec360119d52530","random_control_local":-3.479947417450724e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.626955029290002e-05,"delta_image_rematched":3.626955029290002e-05,"delta_local":0.001535416301442738,"delta_matching":0.0,"delta_native":3.626955029290002e-05,"delta_selection":0.0,"delta_spillover":3.626955029290002e-05,"delta_target":3.626955029290002e-05,"different_control_local":-2.1839693575996175e-06,"image_id":"9fc6b9554a142b1a","image_sha256":"09f236cd81d78c3e541960c72f1593071cfa572fe39c19d86f5a9262faf2ffb7","random_control_local":-1.8454231421206196e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000751441913541484,"delta_image_rematched":-0.000751441913541484,"delta_local":0.13783965615021854,"delta_matching":0.0,"delta_native":-0.000751441913541484,"delta_selection":0.0,"delta_spillover":-0.000751441913541484,"delta_target":-0.000751441913541484,"different_control_local":0.000508218683024711,"image_id":"a1b616760f3a3dcc","image_sha256":"fbcb49640e21384f55b1c9b6d57d95f67b2bb3013e31a0f95af43575faa7268b","random_control_local":-4.4455467686221883e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008518668612705699,"delta_image_rematched":0.03044019942781824,"delta_local":0.0304907482375871,"delta_matching":0.03895886804052394,"delta_native":0.03044019942781824,"delta_selection":0.0,"delta_spillover":-0.008518668612705699,"delta_target":0.03044019942781824,"different_control_local":3.0751047312461977e-05,"image_id":"a1c2674ccaa452d3","image_sha256":"3b7858b1e3cff2c5c0bfe769b16eec11ea59a4069621fdd891f77baba06543bd","random_control_local":-7.383431175414512e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02389732257609367,"delta_image_rematched":-0.02389732257609367,"delta_local":0.754454291847527,"delta_matching":0.0,"delta_native":-0.02389732257609367,"delta_selection":0.0,"delta_spillover":-0.02389732257609367,"delta_target":-0.07023358644715161,"different_control_local":-1.8338154310910525e-05,"image_id":"a240b2980230d9af","image_sha256":"5ef038699b3d961d9eabfe1352e45eb77ae8b994615fc348ee0fc2d7bfe79a98","random_control_local":-7.092640337668515e-07,"stratum":"n2_4|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.03545083145208605,"delta_image_rematched":-0.03545083145208605,"delta_local":0.3395033320539328,"delta_matching":0.0,"delta_native":-0.03545083145208605,"delta_selection":0.0,"delta_spillover":-0.03545083145208605,"delta_target":-0.07116594543677962,"different_control_local":-0.0003590057489618395,"image_id":"a24e87155910653c","image_sha256":"ae9d557b29d16a49e83bbf52be838f22653f1a040f0089785451913330fc2481","random_control_local":1.2456878051986253e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.001192728084799144,"delta_image_rematched":0.001192728084799144,"delta_local":0.0021449805534325983,"delta_matching":0.0,"delta_native":0.001192728084799144,"delta_selection":0.0,"delta_spillover":0.001192728084799144,"delta_target":0.001192728084799144,"different_control_local":-1.603492310570543e-06,"image_id":"a2d3809ba0c0273e","image_sha256":"d6e6b6a9a476c18929435f145175efc3a80b9edb7d158bf2beadc7e98a0c1dfd","random_control_local":3.5734937947097534e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.5311293846475014e-05,"delta_image_rematched":2.5311293846475014e-05,"delta_local":0.009977750634658722,"delta_matching":0.0,"delta_native":2.5311293846475014e-05,"delta_selection":0.0,"delta_spillover":2.5311293846475014e-05,"delta_target":6.343447844869843e-05,"different_control_local":-2.5836751728723108e-05,"image_id":"a2fb5a1cc3e96db0","image_sha256":"68dfe809280eb954f7b77391bffc5d9e12265602a7fcdac8dee34512fcb44f2b","random_control_local":2.392194451248872e-06,"stratum":"n2_4|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0007697382071032433,"delta_image_rematched":0.0007697382071032433,"delta_local":0.0969619504310651,"delta_matching":0.0,"delta_native":0.0007697382071032433,"delta_selection":0.0,"delta_spillover":0.0007697382071032433,"delta_target":0.0007697382071032433,"different_control_local":0.0001339637768435955,"image_id":"a352ad2085795d5d","image_sha256":"d3c63494252fcb684556936ca6325460a9f15d6ebe2237ae0b107686f33c9dc2","random_control_local":1.6156469033815068e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.09127152219672041,"delta_image_rematched":-0.062052480168808044,"delta_local":0.925631753344209,"delta_matching":0.029219042027912367,"delta_native":-0.062052480168808044,"delta_selection":0.0,"delta_spillover":-0.09127152219672041,"delta_target":-0.062052480168808044,"different_control_local":5.4082997204076585e-08,"image_id":"a398b7010917bde7","image_sha256":"3dc5d990bc2d77db8be67b214a850d23e43055b9f1de813f166f7eb5bf882af3","random_control_local":-1.24138927110241e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008655549117384531,"delta_image_rematched":-0.0008655549117384531,"delta_local":0.04656792939057719,"delta_matching":0.0,"delta_native":-0.0008655549117384531,"delta_selection":0.0,"delta_spillover":-0.0008655549117384531,"delta_target":-0.0008655549117384531,"different_control_local":0.00010260103546899657,"image_id":"a3cdf705d7d49a18","image_sha256":"6d5f3018fd31e720b12e46e171ae32ed512b4ada004551b139069a65eab61613","random_control_local":1.2346551421238416e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.9806800170284475e-06,"delta_image_rematched":2.9806800170284475e-06,"delta_local":0.0002592459243542528,"delta_matching":0.0,"delta_native":2.9806800170284475e-06,"delta_selection":0.0,"delta_spillover":2.9806800170284475e-06,"delta_target":1.5440095842866874e-05,"different_control_local":5.40278119630349e-05,"image_id":"a3e78c405ccc16f6","image_sha256":"0b3c91583b479c95450d4f421308b52b14953ced6d7d94095228c5166d595fca","random_control_local":2.1291290139974217e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002258480869619439,"delta_image_rematched":-0.002258480869619439,"delta_local":0.0004048556416675897,"delta_matching":0.0,"delta_native":-0.002258480869619439,"delta_selection":0.0,"delta_spillover":-0.002258480869619439,"delta_target":-0.002258480869619439,"different_control_local":7.242220031900004e-06,"image_id":"a51c84ba00a6c36b","image_sha256":"0cf888d95e01e2bdc28c8f5ea7a54cc3d3526393c8e010a8073b3fa4436ff84e","random_control_local":4.2638594510702177e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.271017481420451e-05,"delta_image_rematched":-8.271017481420451e-05,"delta_local":0.003127888921812241,"delta_matching":0.0,"delta_native":-8.271017481420451e-05,"delta_selection":0.0,"delta_spillover":-8.271017481420451e-05,"delta_target":-8.271017481420451e-05,"different_control_local":-1.4946587700207133e-05,"image_id":"a534a66dbc1710c1","image_sha256":"d68e6aac9b7a9b294794b78a2ae4b59ef41d358be51ef20a7bca92345464a414","random_control_local":1.603411519260703e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.976869436929988e-06,"delta_image_rematched":5.976869436929988e-06,"delta_local":-3.5979101240164746e-06,"delta_matching":0.0,"delta_native":5.976869436929988e-06,"delta_selection":0.0,"delta_spillover":5.976869436929988e-06,"delta_target":1.2776553959481518e-05,"different_control_local":2.1237970878525158e-07,"image_id":"a54e7bb80448f3b0","image_sha256":"4a786ac41c82d71b63200364f8b2d2d6c4b80985d2fb91693de00d7892a65e75","random_control_local":-9.971504202584743e-10,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0001318083823986793,"delta_image_rematched":0.0001318083823986793,"delta_local":-0.0026069084348069177,"delta_matching":0.0,"delta_native":0.0001318083823986793,"delta_selection":0.0,"delta_spillover":0.0001318083823986793,"delta_target":0.0001318083823986793,"different_control_local":-1.760674452330746e-05,"image_id":"a55f15c92666bf7f","image_sha256":"270adac23c1e320fd0fda75dc24597eff74408654f72b01236bbdcec01f3265a","random_control_local":3.338402114055894e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00039173351723431615,"delta_image_rematched":0.00039173351723431615,"delta_local":0.02442567241989737,"delta_matching":0.0,"delta_native":0.00039173351723431615,"delta_selection":0.0,"delta_spillover":0.00039173351723431615,"delta_target":0.00039173351723431615,"different_control_local":-2.33563068956482e-06,"image_id":"a56973cf50a58c34","image_sha256":"c4d309f9c19b95b113bb1e5d801be903b9b027a417e209ce6e1c95e0feb19cf6","random_control_local":-1.869116278419014e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.13455575324263475,"delta_image_rematched":0.011059810417661908,"delta_local":0.6213594878960083,"delta_matching":0.14561556366029665,"delta_native":0.011059810417661908,"delta_selection":0.0,"delta_spillover":-0.13455575324263475,"delta_target":0.027091399336031996,"different_control_local":0.0024407435693439283,"image_id":"a5cd3858e29bafe3","image_sha256":"6630349c8fc66e77f06ffdc155979f17210b73aa7bdee9f887bb793d561ed1d8","random_control_local":1.373923548286804e-05,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":9.759663143094066e-05,"delta_image_rematched":9.759663143094066e-05,"delta_local":0.004685821314702551,"delta_matching":0.0,"delta_native":9.759663143094066e-05,"delta_selection":0.0,"delta_spillover":9.759663143094066e-05,"delta_target":0.0002027629939208575,"different_control_local":-2.0280295593853338e-05,"image_id":"a5e60ca036df4641","image_sha256":"6c3c17911c5682d094739a2411dea5335757620cb9e3226dc0b51d0f99b929ea","random_control_local":-2.416004698298918e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0003560352675711087,"delta_image_rematched":0.0003560352675711087,"delta_local":0.001410001089906222,"delta_matching":0.0,"delta_native":0.0003560352675711087,"delta_selection":0.0,"delta_spillover":0.0003560352675711087,"delta_target":0.0003560352675711087,"different_control_local":4.0981247160070127e-07,"image_id":"a662d2c04a1f616f","image_sha256":"bc311d20db54dbffda6ba064e90384322e785f8d56f3fc1703a29ee6019adfe1","random_control_local":5.4275359602181696e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.679208330220618e-06,"delta_image_rematched":-3.679208330220618e-06,"delta_local":0.000780150090970412,"delta_matching":0.0,"delta_native":-3.679208330220618e-06,"delta_selection":0.0,"delta_spillover":-3.679208330220618e-06,"delta_target":-3.679208330220618e-06,"different_control_local":-3.729306806053278e-06,"image_id":"a68cb9282a900389","image_sha256":"d2f5212edfb62d4a1914eb4f2127171287deabbd8b3365b57ce36b330e9a0c5f","random_control_local":-1.9555520936517107e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.063206630625869e-06,"delta_image_rematched":2.063206630625869e-06,"delta_local":9.463849568735333e-05,"delta_matching":0.0,"delta_native":2.063206630625869e-06,"delta_selection":0.0,"delta_spillover":2.063206630625869e-06,"delta_target":2.063206630625869e-06,"different_control_local":-7.977728183547472e-07,"image_id":"a69d0921f6aaa2bb","image_sha256":"ed05c7e7bcaea6d5bcbb305b5705430c99b1ddf7a79b06c167f5d7641253d1cd","random_control_local":-6.56965274750676e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0017111408859520338,"delta_image_rematched":-0.0017111408859520338,"delta_local":0.02388447373639523,"delta_matching":0.0,"delta_native":-0.0017111408859520338,"delta_selection":0.0,"delta_spillover":-0.0017111408859520338,"delta_target":-0.0017111408859520338,"different_control_local":1.4416116888509023e-05,"image_id":"a6c34c3add62f6ee","image_sha256":"59ecf1a892317010fd0ed435aec60437661050304492f96d72303d117305a389","random_control_local":-1.9271684036786807e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00016994797169689324,"delta_image_rematched":-0.00016994797169689324,"delta_local":0.05345249109881334,"delta_matching":0.0,"delta_native":-0.00016994797169689324,"delta_selection":0.0,"delta_spillover":-0.00016994797169689324,"delta_target":-0.00016994797169689324,"different_control_local":0.0002340244074678921,"image_id":"a6ca5d724c2c31f4","image_sha256":"518d8d9487eca437220c634ebdf301910e94534a9e90bc0d5a4f4d841becc8df","random_control_local":6.091680355424511e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.09345096587701374,"delta_image_rematched":0.09345096587701374,"delta_local":0.0012469477057750968,"delta_matching":0.0,"delta_native":0.09345096587701374,"delta_selection":0.0,"delta_spillover":0.09345096587701374,"delta_target":0.09345096587701374,"different_control_local":-8.066125553408748e-07,"image_id":"a6e24f5f38b6aa2e","image_sha256":"2819f93824c9886665283b083b9605ad0d49a1bebc023ffd6b897a3937636d4d","random_control_local":2.7345207137064245e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0066381740337351225,"delta_image_rematched":-0.0066381740337351225,"delta_local":0.8462040984164141,"delta_matching":0.0,"delta_native":-0.0066381740337351225,"delta_selection":0.0,"delta_spillover":-0.0066381740337351225,"delta_target":-0.0066381740337351225,"different_control_local":6.336885439849928e-06,"image_id":"a786939cd9a477a2","image_sha256":"423d28f81837b17d520a3c5e17d9d4d827496fb3d8dee54d66f9463d6097a0af","random_control_local":7.964631716129988e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02935002010180332,"delta_image_rematched":-0.02935002010180332,"delta_local":0.7202146377319864,"delta_matching":0.0,"delta_native":-0.02935002010180332,"delta_selection":0.0,"delta_spillover":-0.02935002010180332,"delta_target":-0.02935002010180332,"different_control_local":1.0685333674846512e-05,"image_id":"a7925288525b0ab6","image_sha256":"972ca64e4d4e0a97bfe58380c50436f040d3d16a673389952ac162cb8eaa10c6","random_control_local":-1.1017078833421012e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0033926515830303705,"delta_image_rematched":-0.0033926515830303705,"delta_local":0.01640819807670494,"delta_matching":0.0,"delta_native":-0.0033926515830303705,"delta_selection":0.0,"delta_spillover":-0.0033926515830303705,"delta_target":-0.0033926515830303705,"different_control_local":-1.8023155075241534e-05,"image_id":"a79331b20534c202","image_sha256":"cc15c7bcba64d9e26ad3f7c6a658b94ac1951ca25a9e00e665533d537204d266","random_control_local":-1.9037868770159505e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.574168850148385e-05,"delta_image_rematched":-3.574168850148385e-05,"delta_local":-0.0010811184728979559,"delta_matching":0.0,"delta_native":-3.574168850148385e-05,"delta_selection":0.0,"delta_spillover":-3.574168850148385e-05,"delta_target":-3.574168850148385e-05,"different_control_local":0.00025586689615197944,"image_id":"a7d44634028bf578","image_sha256":"89c4afa86a24ad2f35705bb5f2efd4be2279f3fda061b06f9418ca39494968f2","random_control_local":-1.464896802472193e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":4.935073024958658e-06,"delta_image_fixed":0.00021885599115128995,"delta_image_rematched":0.00021885599115128995,"delta_local":0.00024181857822208608,"delta_matching":0.0,"delta_native":-0.00035510167315828955,"delta_selection":-0.0005739576643095795,"delta_spillover":0.0002139209181263313,"delta_target":2.8170866793908456e-05,"different_control_local":2.0663141579224664e-05,"image_id":"a7fb288ac83d3c7b","image_sha256":"8e5ad4d5c0f7ee8422a05db9a7844f225866ecf1599467f6fdfdb56f82157010","random_control_local":-1.7000565605274076e-07,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002849052492022497,"delta_image_rematched":-0.002849052492022497,"delta_local":0.018733148879112628,"delta_matching":0.0,"delta_native":-0.002849052492022497,"delta_selection":0.0,"delta_spillover":-0.002849052492022497,"delta_target":-0.006324235559604485,"different_control_local":-0.00019265731616321252,"image_id":"a7ff7aea6320c693","image_sha256":"34384af3d3eb8447e539ef7d06b8fed17857fa448f6080b9b3f4808c2cbbfc7c","random_control_local":-5.371942543574981e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00017619629100207312,"delta_image_rematched":-0.00017619629100207312,"delta_local":0.0003182971231611609,"delta_matching":0.0,"delta_native":-0.00017619629100207312,"delta_selection":0.0,"delta_spillover":-0.00017619629100207312,"delta_target":-0.00017619629100207312,"different_control_local":4.952997139122048e-07,"image_id":"a8d43b4e9cb90702","image_sha256":"03f8d21c142146de3db258e0c44bbbbf390733a564edb251fc43049873047088","random_control_local":-5.351140206291682e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02999897794600015,"delta_image_rematched":-0.02999897794600015,"delta_local":0.886874147095141,"delta_matching":0.0,"delta_native":-0.02999897794600015,"delta_selection":0.0,"delta_spillover":-0.02999897794600015,"delta_target":-0.05976221720316166,"different_control_local":-3.454525665932723e-06,"image_id":"a94c4223d45aaf34","image_sha256":"e1f43edda03dcb2c52610717fc9be5f0c0e17d2907a1a5b1905c61404459cc07","random_control_local":-2.576981454399316e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.4275873701704604e-05,"delta_image_rematched":0.015112840504230785,"delta_local":0.017537198506353935,"delta_matching":0.015157116377932489,"delta_native":0.015112840504230785,"delta_selection":0.0,"delta_spillover":-4.4275873701704604e-05,"delta_target":0.015112840504230785,"different_control_local":2.9987535948072797e-05,"image_id":"a94ca67bfdbf88df","image_sha256":"8b221d4a95536f3ba4247c62ae39686d8f9272ae83b057caa94e4cb28d348507","random_control_local":2.609299812883492e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.824498530994534e-05,"delta_image_rematched":1.824498530994534e-05,"delta_local":0.0005589627114584335,"delta_matching":0.0,"delta_native":1.824498530994534e-05,"delta_selection":0.0,"delta_spillover":1.824498530994534e-05,"delta_target":1.824498530994534e-05,"different_control_local":-1.47723897644704e-05,"image_id":"a95900f324769cc3","image_sha256":"f158349e4f556ef89cb465acd0b950a87ba272ed5c9fd83284423c5d29a023dd","random_control_local":7.674935162925445e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008032739996471916,"delta_image_rematched":-0.0008032739996470806,"delta_local":0.09209911472794322,"delta_matching":1.1102230246251565e-16,"delta_native":-0.0008032739996470806,"delta_selection":0.0,"delta_spillover":-0.0008032739996471916,"delta_target":-0.0013414065063058755,"different_control_local":0.0023023075403766358,"image_id":"aa2e7a6fe6517be6","image_sha256":"0f9aed8c09f99038f4f3a528bd2656a0a86d1018700e79412253ab6e124f35a7","random_control_local":-2.0297001590008357e-06,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":-5.551115123125783e-17,"delta_image_fixed":-4.6510663928356344e-05,"delta_image_rematched":-4.6510663928356344e-05,"delta_local":0.00035380849533150904,"delta_matching":0.0,"delta_native":-4.6510663928356344e-05,"delta_selection":0.0,"delta_spillover":-4.651066392830083e-05,"delta_target":1.3552395225935321e-05,"different_control_local":4.559589525665597e-07,"image_id":"aa6c7c9bf1188b05","image_sha256":"3ce3a4a9e55e9665b1062f2ef1211faa6780654895dcff199f435159192c30f4","random_control_local":-1.8354934805259182e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0254941845678075,"delta_image_rematched":-0.0254941845678075,"delta_local":0.8297239369800067,"delta_matching":0.0,"delta_native":-0.0254941845678075,"delta_selection":0.0,"delta_spillover":-0.0254941845678075,"delta_target":-0.0254941845678075,"different_control_local":0.0002723130031537027,"image_id":"aaa12411c2d6378d","image_sha256":"5e9e45f2bab0aed787e584749d1cf479580a97727a2d50fa081d5a5d622cebaa","random_control_local":1.1563984268769811e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":8.624537035539781e-06,"delta_image_rematched":8.624537035539781e-06,"delta_local":-8.794866224022893e-05,"delta_matching":0.0,"delta_native":8.624537035539781e-06,"delta_selection":0.0,"delta_spillover":8.624537035539781e-06,"delta_target":8.624537035539781e-06,"different_control_local":-5.713491733861601e-08,"image_id":"aad2063d7bd3e2e2","image_sha256":"c1b22a1169ad6621a679da49e307785f749875b479f4428d34138b6eea160ba5","random_control_local":1.2759298792432844e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.2223382246379089e-05,"delta_image_rematched":1.2223382246379089e-05,"delta_local":-0.003546221632770793,"delta_matching":0.0,"delta_native":1.2223382246379089e-05,"delta_selection":0.0,"delta_spillover":1.2223382246379089e-05,"delta_target":1.2223382246379089e-05,"different_control_local":5.475872116126462e-05,"image_id":"aaf5b5b51d27d3a2","image_sha256":"24952869de2cc392df745b750013f1fe7079e89cd40951e06d457c0185ee21e1","random_control_local":-7.4499123904198106e-06,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008944478157280056,"delta_image_rematched":-0.0008944478157280056,"delta_local":0.14158957956319684,"delta_matching":0.0,"delta_native":-0.0008944478157280056,"delta_selection":0.0,"delta_spillover":-0.0008944478157280056,"delta_target":-0.0008944478157280056,"different_control_local":-0.00010527389741882276,"image_id":"ab2fcf562be3d51d","image_sha256":"968f3dd50e1dd85cdbb49ed42b2bbd1c5365f117cfc4ee4ba58fbca85b479dd8","random_control_local":-1.5941128103824642e-05,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0012329654455303651,"delta_image_rematched":-0.0012329654455303651,"delta_local":0.500553973030407,"delta_matching":0.0,"delta_native":-0.0012329654455303651,"delta_selection":0.0,"delta_spillover":-0.0012329654455303651,"delta_target":-0.006657881889739592,"different_control_local":1.2666685808928463e-05,"image_id":"abc04060db4bf30e","image_sha256":"dd5a7c3fca713d2874da336b1e205d2faec5a044db2c02695b7e8b4ef9f37fb5","random_control_local":-1.4081410130810379e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0015394703596908754,"delta_image_rematched":-0.0015394703596908754,"delta_local":0.002980846732433276,"delta_matching":0.0,"delta_native":-0.012198182669564184,"delta_selection":-0.010658712309873308,"delta_spillover":-0.0015394703596908754,"delta_target":-0.002383672664739267,"different_control_local":-5.351653907144371e-06,"image_id":"ac08533aa9ebadbb","image_sha256":"569d2a3148c93d8495480ae7ba002b682c93eb4aacb85fb0a753a3aeecafa431","random_control_local":-6.14290957719199e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0001325734458781369,"delta_image_rematched":0.0001325734458781369,"delta_local":0.0043591179917772905,"delta_matching":0.0,"delta_native":0.0001325734458781369,"delta_selection":0.0,"delta_spillover":0.0001325734458781369,"delta_target":0.0001325734458781369,"different_control_local":3.539767850363473e-08,"image_id":"acb3fdf00204e389","image_sha256":"68af87e1db17b318736482f2818b28f7a3fe896bcd22abd50e173b0e880fa326","random_control_local":1.5634147262390263e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.786292938427586e-05,"delta_image_rematched":-7.786292938427586e-05,"delta_local":-0.0008461001261395665,"delta_matching":0.0,"delta_native":-7.786292938427586e-05,"delta_selection":0.0,"delta_spillover":-7.786292938427586e-05,"delta_target":-7.786292938427586e-05,"different_control_local":1.4119480057805944e-05,"image_id":"acd8371d50566145","image_sha256":"db6de74bb4821b5f01b51a4e01b434b1b4f1e63bc03cc96e3ee5e3c7b7010364","random_control_local":1.8400691256803547e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0007055105508462778,"delta_image_rematched":0.0007055105508462778,"delta_local":0.001523880301026791,"delta_matching":0.0,"delta_native":0.0007055105508462778,"delta_selection":0.0,"delta_spillover":0.0007055105508462778,"delta_target":0.001411224146667056,"different_control_local":-4.868875987595715e-06,"image_id":"ad73e2347ffd4af6","image_sha256":"39cb0837d154357945dc8cbf021d25e5a3e3dc58352deef42a4aa503cda18e97","random_control_local":-3.5547006468992365e-09,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.011498907364581923,"delta_image_rematched":-0.011498907364581923,"delta_local":0.8769033227013701,"delta_matching":0.0,"delta_native":-0.011498907364581923,"delta_selection":0.0,"delta_spillover":-0.011498907364581923,"delta_target":-0.011498907364581923,"different_control_local":2.811790694027096e-06,"image_id":"ad8872dc3eebf99b","image_sha256":"72b14f90f50a5a29f131a3b4f1e8855322febe22b79a04e9ccddf76cceef85d9","random_control_local":7.131092869851197e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0014681120521815583,"delta_image_rematched":-0.0014681120521815583,"delta_local":0.09754377264463304,"delta_matching":0.0,"delta_native":-0.0014681120521815583,"delta_selection":0.0,"delta_spillover":-0.0014681120521815583,"delta_target":-0.0012661282598001034,"different_control_local":0.0008836049963426573,"image_id":"ada6444710b9b1c4","image_sha256":"6ad3f3ec22e880247804dc37bf5bcc38473d88e9a28c8049f4f35fc7c567b3f1","random_control_local":9.027149787677047e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-9.12899950467061e-06,"delta_image_rematched":-9.12899950467061e-06,"delta_local":4.3179428303010043e-05,"delta_matching":0.0,"delta_native":-9.12899950467061e-06,"delta_selection":0.0,"delta_spillover":-9.12899950467061e-06,"delta_target":-3.402017640152799e-06,"different_control_local":6.166669685578525e-07,"image_id":"aef0a8bc66d5205d","image_sha256":"83de3f09d671f4f4dc1429b7a5ef6ab8d0d840f8bbe684bea8cbea1fb0a2bf68","random_control_local":-3.564697890275255e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":5.551115123125783e-17,"delta_image_fixed":0.00038532075402231136,"delta_image_rematched":0.0003853207540223669,"delta_local":0.0022476568248224194,"delta_matching":5.551115123125783e-17,"delta_native":-0.0019896088866251938,"delta_selection":-0.0023749296406475606,"delta_spillover":0.00038532075402225585,"delta_target":0.002980403055114156,"different_control_local":0.00018484062020440728,"image_id":"aef199d66371e318","image_sha256":"7ac513652536eacc83a4cd2185571134e01cb0bb540f677d9becd01ee9f160fc","random_control_local":3.4208593667761633e-06,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.004360434524271262,"delta_image_rematched":0.004360434524271262,"delta_local":0.009644986426293634,"delta_matching":0.0,"delta_native":0.004360434524271262,"delta_selection":0.0,"delta_spillover":0.004360434524271262,"delta_target":0.004360434524271262,"different_control_local":1.4833521332469068e-05,"image_id":"af1290c41c9d0673","image_sha256":"00bc8f5cbaa72086bb9b9b3113ca75530b5e6e346ea92ecfdf81b4c454906f8f","random_control_local":-3.6637789024851486e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-3.876444262018719e-05,"delta_image_rematched":-3.876444262018719e-05,"delta_local":0.0015166416204889024,"delta_matching":0.0,"delta_native":-3.876444262018719e-05,"delta_selection":0.0,"delta_spillover":-3.876444262007617e-05,"delta_target":-5.3909029775089934e-05,"different_control_local":7.930289453537617e-05,"image_id":"af164c23e3b1379c","image_sha256":"58837ac1648cf453d4e44039c991a98628d435a827f0fe316dae28ee9f2be448","random_control_local":1.318038791442433e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00013073752598369293,"delta_image_rematched":0.00013073752598369293,"delta_local":0.008180280771288934,"delta_matching":0.0,"delta_native":0.00013073752598369293,"delta_selection":0.0,"delta_spillover":0.00013073752598369293,"delta_target":0.00013073752598369293,"different_control_local":-1.7185010488083782e-05,"image_id":"af2115d66f372a98","image_sha256":"d05f188b863b3ca60f5674f9c10f6cc1e2d1589e5f6b18ac357fb794e0cf50b5","random_control_local":3.63586196185095e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-9.395438094494946e-05,"delta_image_rematched":-9.395438094494946e-05,"delta_local":0.033487956760379245,"delta_matching":0.0,"delta_native":-9.395438094494946e-05,"delta_selection":0.0,"delta_spillover":-9.395438094506048e-05,"delta_target":-4.606919262739595e-05,"different_control_local":0.0007822271958705662,"image_id":"af2c66a081355766","image_sha256":"86dbfcf20de554658d132797bceaeae7c8e4f266c8799163cff142dd885477c3","random_control_local":-2.8909060728610214e-07,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.3678209516143625e-06,"delta_image_rematched":-1.3678209516143625e-06,"delta_local":3.372865745920081e-05,"delta_matching":0.0,"delta_native":-1.3678209516143625e-06,"delta_selection":0.0,"delta_spillover":-1.3678209516143625e-06,"delta_target":-9.389066764398102e-06,"different_control_local":1.4792863132129155e-06,"image_id":"afa043bff608b4d8","image_sha256":"3aa690afc56b3fe860f8cd08b66831fa2a0442dc2f0cde4ef27d919be362e656","random_control_local":2.512245973343777e-07,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.022695285897047e-05,"delta_image_rematched":-2.022695285897047e-05,"delta_local":0.0015740410271266158,"delta_matching":0.0,"delta_native":-2.022695285897047e-05,"delta_selection":0.0,"delta_spillover":-2.022695285897047e-05,"delta_target":-2.022695285897047e-05,"different_control_local":-2.584522981068961e-08,"image_id":"aff53ea5a15022ba","image_sha256":"5e9b296228d8ac9e5e7b93d95861ad1417aff8df172632044f2cb5943fa0020b","random_control_local":1.502531158737233e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0003757514302024645,"delta_image_rematched":0.0003757514302024645,"delta_local":0.0010894658758616223,"delta_matching":0.0,"delta_native":0.0003757514302024645,"delta_selection":0.0,"delta_spillover":0.0003757514302024645,"delta_target":0.0003757514302024645,"different_control_local":1.1475018563614561e-05,"image_id":"b0538e53f43ab2bf","image_sha256":"a7b8cddd6741058ee15f7a6fae5efcf24f27a264ba4f9285ee9c07a3f4e43c2a","random_control_local":2.39268848534549e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.73818989762853e-05,"delta_image_rematched":-3.73818989762853e-05,"delta_local":0.004651909667551658,"delta_matching":0.0,"delta_native":-3.73818989762853e-05,"delta_selection":0.0,"delta_spillover":-3.73818989762853e-05,"delta_target":-3.73818989762853e-05,"different_control_local":-3.584527430899702e-05,"image_id":"b08ef1d3ee348c92","image_sha256":"f83920f37879ceb5ca9b0e2153a01c33c4be92b40c72fd26c88a28dcbf6f92f7","random_control_local":-4.842336423218838e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008849561140930051,"delta_image_rematched":-0.0008849561140930051,"delta_local":0.0003238103103264272,"delta_matching":0.0,"delta_native":-0.0008849561140930051,"delta_selection":0.0,"delta_spillover":-0.0008849561140930051,"delta_target":-0.0008849561140930051,"different_control_local":-1.967510129615921e-06,"image_id":"b09c4cb11ce2bd7e","image_sha256":"937ba68c86f9a175ef68dd610dd97c9f9a77ccee4981b126cb33c1c4b302911d","random_control_local":-4.295030887153592e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.2153261281541177e-07,"delta_image_rematched":-4.2153261281541177e-07,"delta_local":4.2169720658069565e-05,"delta_matching":0.0,"delta_native":-4.2153261281541177e-07,"delta_selection":0.0,"delta_spillover":-4.2153261281541177e-07,"delta_target":-4.2153261281541177e-07,"different_control_local":6.047790343521875e-07,"image_id":"b0b49e0e127c68d9","image_sha256":"64777a9b48d6a92ba7b60e6bda7c2e63eaa5ce691a436fa454726cb2b88f8d1a","random_control_local":-5.7487619220530917e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.6185363646226136e-05,"delta_image_rematched":-1.6185363646226136e-05,"delta_local":0.00020721767870084674,"delta_matching":0.0,"delta_native":-1.6185363646226136e-05,"delta_selection":0.0,"delta_spillover":-1.6185363646226136e-05,"delta_target":-1.0170383808461025e-05,"different_control_local":1.3094912965774873e-07,"image_id":"b0ccd81cd1aa504a","image_sha256":"03bfc681be1b6fb29bdb6fc8165d75ae37d29606ca9423cdb3b7ff4df0c1e8d4","random_control_local":-5.692099198614017e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.992954665856587e-08,"delta_image_rematched":5.992954665856587e-08,"delta_local":0.007078539079993951,"delta_matching":0.0,"delta_native":5.992954665856587e-08,"delta_selection":0.0,"delta_spillover":5.992954665856587e-08,"delta_target":5.992954665856587e-08,"different_control_local":2.0270297585708863e-05,"image_id":"b175fc0d52f4e9af","image_sha256":"35e29408899dd177b488e1ff14cab5333a40a6533ed932c679d62d4e51118af4","random_control_local":2.280717817354505e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00016960529847787065,"delta_image_rematched":-0.00016960529847787065,"delta_local":0.003488427852966703,"delta_matching":0.0,"delta_native":-0.00016960529847787065,"delta_selection":0.0,"delta_spillover":-0.00016960529847787065,"delta_target":-0.0004826216289868235,"different_control_local":-2.2636518148162754e-06,"image_id":"b1a50a3824887ee2","image_sha256":"d83f61b8e576e44a62bcf7b3e5f188c2dad4379b547822f3f5ed3b71f9dc0743","random_control_local":2.594888479610924e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005332854716738944,"delta_image_rematched":-0.005332854716738944,"delta_local":0.7639190120136004,"delta_matching":0.0,"delta_native":-0.005332854716738944,"delta_selection":0.0,"delta_spillover":-0.005332854716738944,"delta_target":-0.015476929341642798,"different_control_local":8.463224328693428e-07,"image_id":"b1cc07fedf3c169a","image_sha256":"a7f79968e6e1f2fa54691052eac1cb655d5045b173f8fab34b3db548d2fa8e6c","random_control_local":-9.53676953597063e-10,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.394106793312538e-05,"delta_image_rematched":-7.394106793312538e-05,"delta_local":0.00846497319478685,"delta_matching":0.0,"delta_native":-7.394106793312538e-05,"delta_selection":0.0,"delta_spillover":-7.394106793312538e-05,"delta_target":-7.394106793312538e-05,"different_control_local":-4.8555233046303214e-06,"image_id":"b24bf4d161061372","image_sha256":"43ad31e242cc34d39d2473460a506e46b3ff19e1a1053ca6ca39a2f5f7a28c50","random_control_local":1.1920722417166352e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0024338589954616685,"delta_image_rematched":-0.0024338589954616685,"delta_local":0.045569620258191806,"delta_matching":0.0,"delta_native":-0.0024338589954616685,"delta_selection":0.0,"delta_spillover":-0.0024338589954616685,"delta_target":-0.0024338589954616685,"different_control_local":2.8956032839685952e-05,"image_id":"b281c4652d262f5f","image_sha256":"b87ac1421d25fbe1c6f6c2663a4c69ca9bfcc1b50ac80aa39c7f7e999292fdbb","random_control_local":1.297819870058059e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003703716340520691,"delta_image_rematched":-0.0003703716340520691,"delta_local":0.023945908803994442,"delta_matching":0.0,"delta_native":-0.0003703716340520691,"delta_selection":0.0,"delta_spillover":-0.0003703716340520691,"delta_target":-0.0003703716340520691,"different_control_local":-0.0005947590532395797,"image_id":"b2d8a6b079990337","image_sha256":"e9320ccd2ab29aec479a96faa1ce9c8bebbca28969852a632b4aeffd9bd43551","random_control_local":-4.1210120982348997e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.1474264312916205e-05,"delta_image_rematched":-1.1474264312916205e-05,"delta_local":0.004445875360838763,"delta_matching":0.0,"delta_native":-1.1474264312916205e-05,"delta_selection":0.0,"delta_spillover":-1.1474264312916205e-05,"delta_target":-1.1474264312916205e-05,"different_control_local":-1.0001600849387105e-06,"image_id":"b2faf04ae8d5ffae","image_sha256":"304601ece7a77fca2434247e06848285860b33f6879ef7dd18d1916fde1e83bb","random_control_local":1.4922999556996747e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.9866305956517394e-05,"delta_image_rematched":-1.9866305956517394e-05,"delta_local":0.000640359044981929,"delta_matching":0.0,"delta_native":-1.9866305956517394e-05,"delta_selection":0.0,"delta_spillover":-1.9866305956517394e-05,"delta_target":-1.9866305956517394e-05,"different_control_local":-5.879382281788774e-07,"image_id":"b32c6db57efbee78","image_sha256":"a849f381c4943d9ec6df712d95da1473e8453fd72381e19b3a014fb18f2e7b32","random_control_local":1.4987390315889144e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000185759796917484,"delta_image_rematched":-0.000185759796917484,"delta_local":0.2693058278052436,"delta_matching":0.0,"delta_native":-0.000185759796917484,"delta_selection":0.0,"delta_spillover":-0.000185759796917484,"delta_target":0.0003406149845701645,"different_control_local":-5.057542494060069e-05,"image_id":"b40cd864078e1b42","image_sha256":"50646e645f9c3d5bb8306bf2a5e5de145f0a639e2acf3a1bee6013f8958d08d9","random_control_local":1.8147620040737111e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.3046210367573252e-07,"delta_image_rematched":1.3046210367573252e-07,"delta_local":0.00016468366153158068,"delta_matching":0.0,"delta_native":1.3046210367573252e-07,"delta_selection":0.0,"delta_spillover":1.3046210367573252e-07,"delta_target":-0.0001184438671039123,"different_control_local":1.4305757193786017e-07,"image_id":"b46e47f8bc4712b8","image_sha256":"bbe82d10d87ffaefb788650d879eddae1571171fd756a8c2aede0329af626445","random_control_local":-2.676816048956558e-10,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":-1.3877787807814457e-17,"delta_focal":0.0,"delta_image_fixed":-0.03896966332845747,"delta_image_rematched":0.10524824481130612,"delta_local":0.17440991284147683,"delta_matching":0.1442179081397636,"delta_native":-0.06988444936526837,"delta_selection":-0.17513269417657448,"delta_spillover":-0.03896966332845747,"delta_target":0.10524824481130612,"different_control_local":-3.143703220247814e-06,"image_id":"b609d65b898eb765","image_sha256":"bbee0b369ec4cf7e4ca0657e864d7dc6fa7c7782b43daf841192868aff5c0a0b","random_control_local":-1.987881254061647e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0003298960308111276,"delta_image_rematched":0.0003298960308111276,"delta_local":-0.01323313505150811,"delta_matching":0.0,"delta_native":0.0003298960308111276,"delta_selection":0.0,"delta_spillover":0.0003298960308111276,"delta_target":0.0009530436058480252,"different_control_local":-0.0005097645917884197,"image_id":"b62643d55901573f","image_sha256":"42c0957684c7f68939be19d486469b914384331720038c29c6976b0bf5e59d32","random_control_local":3.6978092371464655e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00035710810776323765,"delta_image_rematched":0.00035710810776323765,"delta_local":0.008790761866129246,"delta_matching":0.0,"delta_native":0.00035710810776323765,"delta_selection":0.0,"delta_spillover":0.00035710810776323765,"delta_target":0.00035710810776323765,"different_control_local":-0.000335726652039528,"image_id":"b68e0a5152581da0","image_sha256":"799a089cb48c45e67e2a56ef35261a781cfa5efafdc32a475d8b26d1386dc71d","random_control_local":-4.958165217006094e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0031797778607662863,"delta_image_rematched":-0.0031797778607662863,"delta_local":0.5430210974006968,"delta_matching":0.0,"delta_native":-0.0031797778607662863,"delta_selection":0.0,"delta_spillover":-0.0031797778607662863,"delta_target":-0.018962428208990745,"different_control_local":2.5408935465544638e-05,"image_id":"b6ca5dcae42b416d","image_sha256":"a826ec418efabe2e55045b1fcf7563df7e4c257ec6790686f094cff1a6a98d85","random_control_local":-5.1978227993444703e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.5970920520080867e-05,"delta_image_rematched":1.5970920520080867e-05,"delta_local":-0.002479695249838043,"delta_matching":0.0,"delta_native":1.5970920520080867e-05,"delta_selection":0.0,"delta_spillover":1.5970920520080867e-05,"delta_target":5.7780582819133564e-05,"different_control_local":6.611477019399792e-07,"image_id":"b72489395b0b4a60","image_sha256":"7ab7c0368b17aaca8f700d9b112da87682e9ca9adbf150b0695abc1554f116d7","random_control_local":1.324221353508903e-07,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005112991665336408,"delta_image_rematched":-0.005112991665336408,"delta_local":0.0004714505591385393,"delta_matching":0.0,"delta_native":-0.005112991665336408,"delta_selection":0.0,"delta_spillover":-0.005112991665336408,"delta_target":-0.005112991665336408,"different_control_local":2.0751337246271984e-05,"image_id":"b7283790624b1150","image_sha256":"45b4bbf82517305e51f702705a7ea7d1a74e96f1c9831cbca432dbeb4d6ab343","random_control_local":-1.4571918589362243e-05,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.4749979400097146e-06,"delta_image_rematched":-1.4749979400097146e-06,"delta_local":0.0006852259837948349,"delta_matching":0.0,"delta_native":-1.4749979400097146e-06,"delta_selection":0.0,"delta_spillover":-1.4749979400097146e-06,"delta_target":-1.4749979400097146e-06,"different_control_local":6.93665961670753e-06,"image_id":"b76711dd9a34497e","image_sha256":"08ca85ae1f113c0a535072c40059ee2f8eabc119781c520b25108d2bb390e165","random_control_local":4.248033954046271e-07,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.9470781594431728e-05,"delta_image_rematched":-2.9470781594431728e-05,"delta_local":0.002882864901168779,"delta_matching":0.0,"delta_native":-2.9470781594431728e-05,"delta_selection":0.0,"delta_spillover":-2.9470781594431728e-05,"delta_target":5.712268041302426e-05,"different_control_local":-5.841914761130912e-06,"image_id":"b7d21354e4fe5e55","image_sha256":"2d29041960a7aba33116cb13f4cffadcef7494bc542892092cc0b0e27193b14e","random_control_local":-2.2110024932436856e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.484002273457243e-06,"delta_image_rematched":3.484002273457243e-06,"delta_local":0.0003389067646241001,"delta_matching":0.0,"delta_native":3.484002273457243e-06,"delta_selection":0.0,"delta_spillover":3.484002273457243e-06,"delta_target":3.484002273457243e-06,"different_control_local":-2.4593224720037554e-05,"image_id":"b85f067d64dda3ee","image_sha256":"9c5e0634a659a7b9de657b53c861112e8d65ad9526bafa4f3d725400d7720d4f","random_control_local":1.8180945619838962e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004357605143588739,"delta_image_rematched":-0.004357605143588739,"delta_local":0.3666716434793786,"delta_matching":0.0,"delta_native":-0.004357605143588739,"delta_selection":0.0,"delta_spillover":-0.004357605143588739,"delta_target":-0.004357605143588739,"different_control_local":8.478465273177582e-05,"image_id":"b86e8a8cdd9f9418","image_sha256":"eb46ad41fb4e4df09d9e4861ca230f0897661cd0f4f9218a223192393e57fa34","random_control_local":-2.4555676519932845e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.960826883846579e-05,"delta_image_rematched":2.960826883846579e-05,"delta_local":0.0002526663583560718,"delta_matching":0.0,"delta_native":2.960826883846579e-05,"delta_selection":0.0,"delta_spillover":2.960826883846579e-05,"delta_target":2.960826883846579e-05,"different_control_local":9.425813757061273e-07,"image_id":"b9664f7532e5fa65","image_sha256":"f08069ebded0f7aae3cd3026e2b23091c165c3ab9bee54692bbe7d58825c0c32","random_control_local":2.5765570534552404e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005077241719556591,"delta_image_rematched":-0.0005077241719556591,"delta_local":0.027204605007835836,"delta_matching":0.0,"delta_native":-0.0005077241719556591,"delta_selection":0.0,"delta_spillover":-0.0005077241719556591,"delta_target":-0.001015053582611447,"different_control_local":-0.0002798412216328261,"image_id":"b9908053bb59bdb2","image_sha256":"62f6ad85d867d64001595b0b8c1928d008bcb65536121a9416dab87cc190c049","random_control_local":-1.431421804420907e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.510296632287414e-07,"delta_image_rematched":-4.510296632287414e-07,"delta_local":-0.0013178099752263195,"delta_matching":0.0,"delta_native":-4.510296632287414e-07,"delta_selection":0.0,"delta_spillover":-4.510296632287414e-07,"delta_target":2.465240683258152e-07,"different_control_local":3.1058238905007363e-06,"image_id":"b9a015b7691b67e7","image_sha256":"84dd8f9752ab9431c80cfa4b0a99cc5859182c5cf46906a2ff5359b29fa2daff","random_control_local":4.251992741094446e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005612739486406282,"delta_image_rematched":-0.005612739486406282,"delta_local":0.8882036611768928,"delta_matching":0.0,"delta_native":-0.005612739486406282,"delta_selection":0.0,"delta_spillover":-0.005612739486406282,"delta_target":-0.005612739486406282,"different_control_local":6.612900210419903e-05,"image_id":"bb62a0ef986d9698","image_sha256":"fbf8ea20759f71923cb0e2a66de4f9b425a2de0cd3986e15a70060e8ed0ab3f7","random_control_local":3.34757984359578e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0002617119988763683,"delta_image_rematched":0.0002617119988763683,"delta_local":0.010498048735960025,"delta_matching":0.0,"delta_native":0.0002617119988763683,"delta_selection":0.0,"delta_spillover":0.0002617119988763683,"delta_target":0.0001793506571190484,"different_control_local":0.0005920787751635959,"image_id":"bbd38ab4736f1d19","image_sha256":"ad569df9945dd07ee9660e50cb0434eefa35559e950e7ce4770cee8bb57ee1d1","random_control_local":-1.8242108663635292e-06,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.8238093722922066e-05,"delta_image_rematched":-1.8238093722922066e-05,"delta_local":0.001640423842708353,"delta_matching":0.0,"delta_native":-1.8238093722922066e-05,"delta_selection":0.0,"delta_spillover":-1.8238093722922066e-05,"delta_target":-1.8238093722922066e-05,"different_control_local":-3.244747089466908e-07,"image_id":"bbf6a05d2985d6cf","image_sha256":"b454b6839a0676f076eb91c3d76132664741d0eef146d785986786cd1092bacc","random_control_local":-1.4503130586133832e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.671093334696839e-06,"delta_image_rematched":2.671093334696839e-06,"delta_local":3.716657890435429e-05,"delta_matching":0.0,"delta_native":-0.001149198898623189,"delta_selection":-0.0011518699919578859,"delta_spillover":2.671093334696839e-06,"delta_target":2.671093334696839e-06,"different_control_local":-1.2373666636253128e-06,"image_id":"bc236ff57dc6142a","image_sha256":"c763a8e0ee16af33ffecd590d6690ea4b245b9d3e733c6e40a2db6c32fe45026","random_control_local":-2.4110411624665706e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":9.0033296683667e-05,"delta_image_fixed":-0.0004889237910582489,"delta_image_rematched":-0.0004889237910582489,"delta_local":0.0002412500880127899,"delta_matching":0.0,"delta_native":-0.0004889237910582489,"delta_selection":0.0,"delta_spillover":-0.0005789570877419159,"delta_target":7.582849391085666e-05,"different_control_local":1.9857571130210694e-06,"image_id":"bc971726f3327631","image_sha256":"959d88ef948dda5c132fda8ca17159a64998a69c68f70505c22b32441250816d","random_control_local":2.808606908155653e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.013121708209932192,"delta_image_rematched":0.013121708209932192,"delta_local":0.6603473704482665,"delta_matching":0.0,"delta_native":0.013121708209932192,"delta_selection":0.0,"delta_spillover":0.013121708209932192,"delta_target":0.013121708209932192,"different_control_local":1.0005228220993315e-05,"image_id":"bca63fad35443892","image_sha256":"c3336045de6cd43b04294678d78ebfb880beb163124d57aa5ce707d7f5ef5af1","random_control_local":-1.1367723484390427e-05,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.9197106208053185e-05,"delta_image_rematched":5.9197106208053185e-05,"delta_local":0.00416403304646705,"delta_matching":0.0,"delta_native":5.9197106208053185e-05,"delta_selection":0.0,"delta_spillover":5.9197106208053185e-05,"delta_target":5.9197106208053185e-05,"different_control_local":-3.385303655566857e-05,"image_id":"bcfa0ffba7c4a475","image_sha256":"fc6e41a8e6319971cb4fafed8bde8d4fcbb0e6fa88169b24c41e4e2ddaca347a","random_control_local":-4.859328890313708e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.0016213852556743458,"delta_image_rematched":-0.0016213852556743458,"delta_local":0.3783483620588674,"delta_matching":0.0,"delta_native":-0.0016213852556743458,"delta_selection":0.0,"delta_spillover":-0.0016213852556742347,"delta_target":-0.005852527431567944,"different_control_local":3.3907844050509294e-08,"image_id":"bd754fbcde15fd31","image_sha256":"9f52e38230ab538acd3eaa883a60ee81a4275844c44d39f5f48c7c6bc034621b","random_control_local":-6.057390130795575e-08,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.321222096126398e-05,"delta_image_rematched":4.321222096126398e-05,"delta_local":1.0051044552917198e-05,"delta_matching":0.0,"delta_native":4.321222096126398e-05,"delta_selection":0.0,"delta_spillover":4.321222096126398e-05,"delta_target":4.321222096126398e-05,"different_control_local":7.23320291376537e-07,"image_id":"bdc6102ba0dc5087","image_sha256":"048190bee42ddbbbc8ca752de7264696996b5b9dfe9a54ec11c3f8eca8448429","random_control_local":-1.5370233671322536e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.928034318712026e-05,"delta_image_rematched":3.928034318712026e-05,"delta_local":0.00043296770440534593,"delta_matching":0.0,"delta_native":3.928034318712026e-05,"delta_selection":0.0,"delta_spillover":3.928034318712026e-05,"delta_target":0.00011837788554847073,"different_control_local":0.0005524740509771919,"image_id":"bde0112066be318e","image_sha256":"d2dbfc49026f28387a1a010a0d5e02483971a1679e37df85db70a0bcd412d4b6","random_control_local":-2.8359038609093723e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.006966267311008023,"delta_image_rematched":-0.006966267311008023,"delta_local":0.13474573424275535,"delta_matching":0.0,"delta_native":-0.006966267311008023,"delta_selection":0.0,"delta_spillover":-0.006966267311008023,"delta_target":-0.01616574522398051,"different_control_local":9.788715122179513e-06,"image_id":"be4d8e5d35e03eb4","image_sha256":"21ad09e4b839ec9354cad940379dd02d80512afc628ed9a5ac9367a201ccb8d4","random_control_local":1.5868022127394146e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":8.852239082868252e-07,"delta_image_rematched":8.852239082868252e-07,"delta_local":0.0016824309592286465,"delta_matching":0.0,"delta_native":8.852239082868252e-07,"delta_selection":0.0,"delta_spillover":8.852239082868252e-07,"delta_target":8.852239082868252e-07,"different_control_local":-2.14275932194051e-06,"image_id":"be7e1e5adf46a446","image_sha256":"23cfb2b43744a68b53ee0887f3ccf3a0c5bfb6bd738b1d7f82c55e98542b3347","random_control_local":4.766445454475188e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.619076437590742e-06,"delta_image_rematched":-5.619076437590742e-06,"delta_local":1.1796994033079448e-05,"delta_matching":0.0,"delta_native":-5.619076437590742e-06,"delta_selection":0.0,"delta_spillover":-5.619076437590742e-06,"delta_target":-5.619076437590742e-06,"different_control_local":5.7328689104996146e-08,"image_id":"bf4215b8996791fb","image_sha256":"b47bd179403af61b60da3dd259d7f9b3da2901771bd756e4cc1d50355defc563","random_control_local":-1.0110195468630238e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.81796770560139e-05,"delta_image_rematched":5.81796770560139e-05,"delta_local":0.008522377279268203,"delta_matching":0.0,"delta_native":5.81796770560139e-05,"delta_selection":0.0,"delta_spillover":5.81796770560139e-05,"delta_target":5.81796770560139e-05,"different_control_local":4.7891869829265465e-05,"image_id":"bf4555522aefee3b","image_sha256":"38f6f5e1a63e37b5d26f6580525cf8fe9e8fe3924553240781ae11f9430ddda5","random_control_local":-2.1587941226308693e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.964545742389362e-05,"delta_image_rematched":-7.964545742389362e-05,"delta_local":0.010688651905488325,"delta_matching":0.0,"delta_native":-7.964545742389362e-05,"delta_selection":0.0,"delta_spillover":-7.964545742389362e-05,"delta_target":-7.964545742389362e-05,"different_control_local":-2.2320489860925413e-05,"image_id":"bf5ff63466f323a6","image_sha256":"2a34780b2d4d6ee36ffb937ed89bf9b75b1040e6f4d891b320d240040589bdf4","random_control_local":-4.29300428539392e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.312373362749586e-05,"delta_image_rematched":1.312373362749586e-05,"delta_local":0.005206808462024345,"delta_matching":0.0,"delta_native":1.312373362749586e-05,"delta_selection":0.0,"delta_spillover":1.312373362749586e-05,"delta_target":0.0001597267517491341,"different_control_local":-5.365687164737669e-06,"image_id":"bfedd89139de8483","image_sha256":"30fd05c92642e29fbca3bbb76e11df2b530eae6ebb46e16e77f886977a5969dc","random_control_local":-2.22229230989468e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02420005873971709,"delta_image_rematched":-0.02420005873971709,"delta_local":0.01500303695847718,"delta_matching":0.0,"delta_native":-0.02420005873971709,"delta_selection":0.0,"delta_spillover":-0.02420005873971709,"delta_target":-0.02420005873971709,"different_control_local":3.2915815049061777e-07,"image_id":"c0b8219c0215c7c2","image_sha256":"b0a9ce651b816c2ed47db628022ad920bc50b082a049012b7ae41a72c265aa94","random_control_local":-1.6445503690028403e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.5636273065066106e-05,"delta_image_rematched":2.5636273065066106e-05,"delta_local":0.005192710133166627,"delta_matching":0.0,"delta_native":2.5636273065066106e-05,"delta_selection":0.0,"delta_spillover":2.5636273065066106e-05,"delta_target":4.68184735712418e-05,"different_control_local":4.006470120637706e-06,"image_id":"c0f1af4dc7953f5b","image_sha256":"cbd7c6a9b79fd2b5ccddb1139fb4d45dc21066d85ecdfc66fd389ed0858ee84d","random_control_local":-2.2192150637978525e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":7.922624623213359e-05,"delta_image_rematched":7.922624623213359e-05,"delta_local":0.0029735761243068056,"delta_matching":0.0,"delta_native":7.922624623213359e-05,"delta_selection":0.0,"delta_spillover":7.922624623213359e-05,"delta_target":7.922624623213359e-05,"different_control_local":2.3596576676290781e-07,"image_id":"c194b3696ab2b1b1","image_sha256":"5940694244dc3fa72b12a7fc0b63df0442719f2b7620a39c1873d28ed8621101","random_control_local":-3.7611142727610875e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00013004112735437445,"delta_image_rematched":0.00013004112735437445,"delta_local":0.0014318744812381761,"delta_matching":0.0,"delta_native":0.00013004112735437445,"delta_selection":0.0,"delta_spillover":0.00013004112735437445,"delta_target":0.0002722573036977316,"different_control_local":-2.5513785616382506e-07,"image_id":"c1c05b097eebe3a4","image_sha256":"527d0dccdfc52226e17c23fad12d4ebfc4fa7b95d94cdeefb49c4311b48dbe19","random_control_local":-1.008840077448836e-10,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00028671261929003045,"delta_image_rematched":0.00028671261929003045,"delta_local":0.01582188806377921,"delta_matching":0.0,"delta_native":0.00028671261929003045,"delta_selection":0.0,"delta_spillover":0.00028671261929003045,"delta_target":0.00028671261929003045,"different_control_local":-2.2996059807545155e-05,"image_id":"c2222bf03ac66a11","image_sha256":"dcdb00238a8f982bae5dfba27b9f0a2ed0307bd434a622c6169f007882fb3b8d","random_control_local":0.0003077427225128826,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0027397554158626325,"delta_image_rematched":0.027279873229272278,"delta_local":0.06007320743747694,"delta_matching":0.024540117813409645,"delta_native":-0.006764208500789293,"delta_selection":-0.03404408173006157,"delta_spillover":0.0027397554158626325,"delta_target":0.05463157621284143,"different_control_local":7.669267487117604e-07,"image_id":"c22e29581c0e797e","image_sha256":"7170d69a4b4a63e18c19ac2b7dc1d981d037a21eb3d15574b7ed8f6ecbbf14e1","random_control_local":-4.623234435389978e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.363757232703989e-05,"delta_image_rematched":-2.363757232703989e-05,"delta_local":-3.4848953055565554e-05,"delta_matching":0.0,"delta_native":-2.363757232703989e-05,"delta_selection":0.0,"delta_spillover":-2.363757232703989e-05,"delta_target":-1.1917773367287054e-05,"different_control_local":-6.623898603832492e-08,"image_id":"c3660228523f4c17","image_sha256":"19361a788cc60a1dc33f6a759e5da6a74db06b165f796b5f603d753b6dfd430f","random_control_local":4.503775774902536e-10,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.5904462780476116e-05,"delta_image_rematched":-5.5904462780476116e-05,"delta_local":0.01698543726917254,"delta_matching":0.0,"delta_native":-5.5904462780476116e-05,"delta_selection":0.0,"delta_spillover":-5.5904462780476116e-05,"delta_target":-5.5904462780476116e-05,"different_control_local":5.831573207685289e-06,"image_id":"c46c7e421c71455a","image_sha256":"3e681dcf589bdc364a8e30c3f792038993b165a2fcd41a55a8b1b3f1e6d882a8","random_control_local":3.7956224371729977e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0001620951878751331,"delta_image_rematched":-0.0001620951878751331,"delta_local":0.0012181741997308593,"delta_matching":0.0,"delta_native":-0.0001620951878751331,"delta_selection":0.0,"delta_spillover":-0.0001620951878751331,"delta_target":-0.0003255058457033999,"different_control_local":-3.108799616732827e-05,"image_id":"c4c3afa74852de14","image_sha256":"331626448893ea214179973f146205303bc10a8a34e187b1c14e0c47cbf68fb9","random_control_local":-1.397758950846817e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00011773332805298242,"delta_image_rematched":0.00011773332805298242,"delta_local":0.09828180543513973,"delta_matching":0.0,"delta_native":0.00011773332805298242,"delta_selection":0.0,"delta_spillover":0.00011773332805298242,"delta_target":0.00011773332805298242,"different_control_local":-0.001594406872374693,"image_id":"c508797245ca5106","image_sha256":"a48bbb0fd3e5715c830c0e7fea23902eec0978964f889e78d083bc930a5919dd","random_control_local":2.085402739937514e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.08165432915936727,"delta_image_rematched":-0.08165432915936727,"delta_local":0.26969590981790387,"delta_matching":0.0,"delta_native":-0.08165432915936727,"delta_selection":0.0,"delta_spillover":-0.08165432915936727,"delta_target":-0.08165432915936727,"different_control_local":8.451341193166373e-05,"image_id":"c5398214bb3f6dda","image_sha256":"fb228e42d4ca3ca006255d046aca963eb94910e6e48f2610631e406fb7ab2674","random_control_local":2.1658485974095087e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00033270921323727554,"delta_image_rematched":-0.00033270921323727554,"delta_local":0.005432387613192063,"delta_matching":0.0,"delta_native":-0.00033270921323727554,"delta_selection":0.0,"delta_spillover":-0.00033270921323727554,"delta_target":-0.00033270921323727554,"different_control_local":1.3253846545824288e-05,"image_id":"c75611295449a7b5","image_sha256":"9597a04d8b3f25c07c060c61cad512c0fafdb4ba13a3edf12c739cfe878b6519","random_control_local":1.8503243814915749e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":2.220446049250313e-16,"delta_image_fixed":-0.009469426834994632,"delta_image_rematched":-0.009469426834994632,"delta_local":0.8482887193945532,"delta_matching":0.0,"delta_native":-0.009469426834994632,"delta_selection":0.0,"delta_spillover":-0.009469426834994854,"delta_target":-0.02627772681663565,"different_control_local":5.6627718300799115e-06,"image_id":"c75aee8a19c7ffac","image_sha256":"c590788248f78a055d43762f9f4342411dcd56a01e2f41608aa503e0cbb7fb85","random_control_local":5.134112208982078e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.9552869703741713e-05,"delta_image_rematched":2.9552869703741713e-05,"delta_local":-0.0063897864917653,"delta_matching":0.0,"delta_native":2.9552869703741713e-05,"delta_selection":0.0,"delta_spillover":2.9552869703741713e-05,"delta_target":2.9552869703741713e-05,"different_control_local":-8.886744936698748e-06,"image_id":"c75f9d866d2af713","image_sha256":"aa175b61038c6a62a4a4fef8ec0a3b71ef3dacdbc675e766186c01b0b55fab98","random_control_local":1.4684937597528314e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00034815452503178523,"delta_image_rematched":-0.00034815452503178523,"delta_local":0.06577995581040949,"delta_matching":0.0,"delta_native":-0.00034815452503178523,"delta_selection":0.0,"delta_spillover":-0.00034815452503178523,"delta_target":-0.00034815452503178523,"different_control_local":-0.000765814796114539,"image_id":"c7a492276e637254","image_sha256":"c84a60a56c6dd5351b44e27ca4389db473afc2853097dc93653e10674a118376","random_control_local":-1.9021749358416606e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.2573955354699962e-06,"delta_image_rematched":-1.2573955354699962e-06,"delta_local":-4.7066014258190236e-07,"delta_matching":0.0,"delta_native":-1.2573955354699962e-06,"delta_selection":0.0,"delta_spillover":-1.2573955354699962e-06,"delta_target":-1.2573955354699962e-06,"different_control_local":-3.752345241747612e-07,"image_id":"c7bf670efd79ca62","image_sha256":"29278e922ea40f2cd50b8c8952cf8837afce11b29092b51e54335f51cd33bb5c","random_control_local":6.475182029452853e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001077914261858992,"delta_image_rematched":-0.001077914261858992,"delta_local":0.012000856179802288,"delta_matching":0.0,"delta_native":-0.001077914261858992,"delta_selection":0.0,"delta_spillover":-0.001077914261858992,"delta_target":-0.001077914261858992,"different_control_local":6.111867685842931e-05,"image_id":"c8524ad27fddebe7","image_sha256":"365f288c23c1561cd7ca4f4d2cc721141981fd9c7c38b0f1928cf8f7d91a614b","random_control_local":-7.324514018636208e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00032417178461452423,"delta_image_rematched":-0.00032417178461452423,"delta_local":0.04695617989560247,"delta_matching":0.0,"delta_native":-0.00032417178461452423,"delta_selection":0.0,"delta_spillover":-0.00032417178461452423,"delta_target":-0.0006314752355759401,"different_control_local":-0.0006140742102548336,"image_id":"c8c75ad0e35c547a","image_sha256":"9b59a65c42ca1049c59944a461b203604b5fd1c7438afa9d574ba856ffdc954b","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.1047863484557894e-05,"delta_image_rematched":2.1047863484557894e-05,"delta_local":0.0008355083288187987,"delta_matching":0.0,"delta_native":2.1047863484557894e-05,"delta_selection":0.0,"delta_spillover":2.1047863484557894e-05,"delta_target":2.1047863484557894e-05,"different_control_local":-2.354041930827393e-06,"image_id":"c8d6a4af2c44370c","image_sha256":"b2196bb2517b3d38085d76d67b98912fe1b40d36f0e31c2a327eeadd0fc3e477","random_control_local":1.215248191216e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":9.777822190915053e-06,"delta_image_rematched":9.777822190915053e-06,"delta_local":0.0012514015947854094,"delta_matching":0.0,"delta_native":9.777822190915053e-06,"delta_selection":0.0,"delta_spillover":9.777822190915053e-06,"delta_target":2.0995049959116052e-05,"different_control_local":1.5602602490030065e-05,"image_id":"ca34805ab3e6327e","image_sha256":"9f14212b915677259cd22aff376c912a2167912d3ff137ab6c1a601c08be10b4","random_control_local":-2.121047094297973e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006523793862636129,"delta_image_rematched":-0.0006523793862636129,"delta_local":0.02531015927822433,"delta_matching":0.0,"delta_native":-0.0006523793862636129,"delta_selection":0.0,"delta_spillover":-0.0006523793862636129,"delta_target":-0.0006523793862636129,"different_control_local":0.0008625291175353711,"image_id":"caede041e92b55c7","image_sha256":"3af21a63cf18930b84db251534fe34ced91f026cb78ce1e91e3890555e3f4b73","random_control_local":-6.448590613716831e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0001800943864875837,"delta_image_rematched":0.0001800943864875837,"delta_local":0.026858657014296516,"delta_matching":0.0,"delta_native":0.0001800943864875837,"delta_selection":0.0,"delta_spillover":0.0001800943864875837,"delta_target":0.0001800943864875837,"different_control_local":0.001355807600187664,"image_id":"cb90806146c37edf","image_sha256":"bb66d8205a1310bc3269013b07cbb0fd2f58f87fd4e140feaa196dff41eae867","random_control_local":-1.7596353298898748e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.003172980504748013,"delta_image_rematched":-0.003172980504748013,"delta_local":0.3415940275179271,"delta_matching":0.0,"delta_native":-0.003172980504748013,"delta_selection":0.0,"delta_spillover":-0.003172980504748013,"delta_target":-0.004880287353505763,"different_control_local":-2.1980578943097892e-05,"image_id":"cc5431959a3c9997","image_sha256":"2cc76cacaa11c4f9b9fd743f7595b4b70573aad8b03ba56275585e8194f2d294","random_control_local":2.0791759985580582e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.6706761389317926e-05,"delta_image_rematched":-1.6706761389317926e-05,"delta_local":0.0005224266363579445,"delta_matching":0.0,"delta_native":-1.6706761389317926e-05,"delta_selection":0.0,"delta_spillover":-1.6706761389317926e-05,"delta_target":-9.082484012545855e-06,"different_control_local":-9.418119849930948e-08,"image_id":"ccdde26daf772b7f","image_sha256":"8943771d0f816902145a7ceb46c220cef5a29ac5fb189a005b2be9eea381f62b","random_control_local":-2.6257049306078334e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.393809633152946e-05,"delta_image_rematched":5.393809633152946e-05,"delta_local":-0.001788000416546448,"delta_matching":0.0,"delta_native":5.393809633152946e-05,"delta_selection":0.0,"delta_spillover":5.393809633152946e-05,"delta_target":3.3251851038473834e-06,"different_control_local":9.699607093405227e-06,"image_id":"cd9c681ab1473a13","image_sha256":"422e6813e4b9115ca974c933f42fbdcddfa569e04385ed50d9b8a22aac28c802","random_control_local":2.0909772247001968e-09,"stratum":"n5plus|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0006268993069157847,"delta_image_fixed":0.0005572628606733132,"delta_image_rematched":0.0005572628606733687,"delta_local":0.0034946656207894278,"delta_matching":5.551115123125783e-17,"delta_native":0.0005572628606733687,"delta_selection":0.0,"delta_spillover":-6.963644624247145e-05,"delta_target":-0.0001316812895096886,"different_control_local":-7.303196116525967e-06,"image_id":"cde3d99eaa9f7079","image_sha256":"1edcc41cf1d17e4400f9a685ed9989ee2f7ed024f37bcd88a868a10a0d5eb4ef","random_control_local":-5.2097435713216456e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.927103038922855e-05,"delta_image_rematched":-6.927103038922855e-05,"delta_local":0.007127181705325669,"delta_matching":0.0,"delta_native":-6.927103038922855e-05,"delta_selection":0.0,"delta_spillover":-6.927103038922855e-05,"delta_target":-6.927103038922855e-05,"different_control_local":2.2529528259596088e-05,"image_id":"ce14b6c6ba6f206d","image_sha256":"294c31f098abb962bf4049227f32b63ea5deadd6466181d76445b89ca5b3d3ff","random_control_local":-1.558386236383269e-05,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.00194291098990651,"delta_image_rematched":-0.00194291098990651,"delta_local":0.45727740595975436,"delta_matching":0.0,"delta_native":-0.00194291098990651,"delta_selection":0.0,"delta_spillover":-0.001942910989906399,"delta_target":-0.007574830686221001,"different_control_local":-6.0935454955914764e-05,"image_id":"ce55b47f035f85a5","image_sha256":"553e300b5efb19d86688ec68fd7833d1dae76e404606adec832720eb13c25746","random_control_local":1.3058991615681748e-07,"stratum":"n2_4|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.0380856912073355e-05,"delta_image_rematched":1.0380856912073355e-05,"delta_local":0.0011627143419083623,"delta_matching":0.0,"delta_native":1.0380856912073355e-05,"delta_selection":0.0,"delta_spillover":1.0380856912073355e-05,"delta_target":1.6638278172664833e-05,"different_control_local":3.3743174664511294e-06,"image_id":"ce83958e97337334","image_sha256":"e7a15935674a27d28e0fd63816c68f6463fe0f18dd9d510ed505da6467a52adc","random_control_local":2.45819053827645e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.001671654434156733,"delta_image_rematched":0.001671654434156733,"delta_local":-0.009682221813009678,"delta_matching":0.0,"delta_native":0.001671654434156733,"delta_selection":0.0,"delta_spillover":0.001671654434156733,"delta_target":0.001671654434156733,"different_control_local":0.00020911899711766047,"image_id":"ce98b699b887a615","image_sha256":"5236801c6a55f5316175c754bfa4d2e05590f77e157b234c463a5f290c162dee","random_control_local":-3.6374761096247266e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00020725173780278272,"delta_image_rematched":0.00020725173780278272,"delta_local":0.0013586389463630015,"delta_matching":0.0,"delta_native":0.00020725173780278272,"delta_selection":0.0,"delta_spillover":0.00020725173780278272,"delta_target":0.00020725173780278272,"different_control_local":-1.6510131432148113e-05,"image_id":"cf7e9e78c8718b68","image_sha256":"3216ee344582136f3a639fbe67cfb41a6a14c76cdcc1c5afceb787cd3ed29d05","random_control_local":-3.2388535245279904e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00010653032728702438,"delta_image_rematched":0.00010653032728702438,"delta_local":0.0058105952793343005,"delta_matching":0.0,"delta_native":0.00010653032728702438,"delta_selection":0.0,"delta_spillover":0.00010653032728702438,"delta_target":0.00010653032728702438,"different_control_local":1.5117421923878903e-06,"image_id":"d027c6e32db60e3c","image_sha256":"333ca66ebbdab2d7ec1028e18eb6afd560b6fb959aa908a5314d19a9d7507ba7","random_control_local":1.5117421923878903e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00010773150729892489,"delta_image_rematched":0.00010773150729892489,"delta_local":0.003648994746281951,"delta_matching":0.0,"delta_native":0.00010773150729892489,"delta_selection":0.0,"delta_spillover":0.00010773150729892489,"delta_target":0.00010773150729892489,"different_control_local":-3.3608552915614194e-06,"image_id":"d02bee6224ca943a","image_sha256":"fa25094a97de450b5c97125208ca51450b0787215b41a93c425a95a25c1aed7a","random_control_local":-1.6626779002280705e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.01144933455093089,"delta_image_rematched":-0.01144933455093089,"delta_local":0.8007203434994465,"delta_matching":0.0,"delta_native":-0.01144933455093089,"delta_selection":0.0,"delta_spillover":-0.01144933455093089,"delta_target":-0.04510389183131758,"different_control_local":-1.179249265819901e-05,"image_id":"d0426855b69b1699","image_sha256":"3c84f3cf68805bd7fe4d1d5fa34d409ded3aa2d2c60b02ea023cf2fa80488b9a","random_control_local":6.156533021751953e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":-6.43606885064596e-05,"delta_image_fixed":-0.00016698356209465803,"delta_image_rematched":-0.00016698356209465803,"delta_local":-0.0006557858361802282,"delta_matching":0.0,"delta_native":-0.012745342933496356,"delta_selection":-0.012578359371401698,"delta_spillover":-0.00010262287358819844,"delta_target":-0.00020524574717639688,"different_control_local":1.1719462279236037e-06,"image_id":"d14ee79aa68f07a3","image_sha256":"abf413e2c7618aba76a8c24567a63a17f83ac9c718bcafbe89d630022edf7605","random_control_local":-6.66373999591574e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.036037964559220925,"delta_image_fixed":0.03598699737217159,"delta_image_rematched":0.03598699737217159,"delta_local":0.07207592911844189,"delta_matching":0.0,"delta_native":0.03598699737217159,"delta_selection":0.0,"delta_spillover":-5.096718704933334e-05,"delta_target":-0.0001139142313780761,"different_control_local":-8.776558555571856e-05,"image_id":"d17d490ed8423eb6","image_sha256":"0b79ef39745f20ddb01c43411b737497fbfeb5f36fab93b8a94c9c2d35ec8841","random_control_local":-2.133730097539366e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005508290114968339,"delta_image_rematched":-0.0005508290114968339,"delta_local":0.09570141282595154,"delta_matching":0.0,"delta_native":-0.0005508290114968339,"delta_selection":0.0,"delta_spillover":-0.0005508290114968339,"delta_target":-0.0005508290114968339,"different_control_local":-5.836900608058304e-05,"image_id":"d2047da8e714a5e5","image_sha256":"82aa4ae1c6052a4955941ed284d35cd213f4f9a602b5ef2d74cb5dff421950c7","random_control_local":-2.0420923515229727e-06,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.4766255207548113e-05,"delta_image_rematched":3.4766255207548113e-05,"delta_local":-0.0006054963916316929,"delta_matching":0.0,"delta_native":-0.042339480914896775,"delta_selection":-0.04237424717010432,"delta_spillover":3.4766255207548113e-05,"delta_target":3.4766255207548113e-05,"different_control_local":6.463203376412888e-06,"image_id":"d217e75b819739b8","image_sha256":"de6d3dd46b1b8f6ff1282ff6f3c1e610c1464a042c48a2aa76b7f553b0022338","random_control_local":5.272326158789996e-05,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.024552438406997612,"delta_image_fixed":0.023804376697395324,"delta_image_rematched":0.023804376697395324,"delta_local":0.0749186511005242,"delta_matching":0.0,"delta_native":0.023804376697395324,"delta_selection":0.0,"delta_spillover":-0.0007480617096022879,"delta_target":-0.0014961234192044648,"different_control_local":-7.224516809090087e-05,"image_id":"d22e6e31732a9f59","image_sha256":"31df7ebe8c84efc442df8df59c79c6fe9a488e008e784119f8b8cda829276cbd","random_control_local":1.0704942561279296e-06,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.3856765661887649e-05,"delta_image_rematched":1.3856765661873771e-05,"delta_local":0.00016375682742189764,"delta_matching":-1.3877787807814457e-17,"delta_native":-0.0010245596212426905,"delta_selection":-0.0010384163869045643,"delta_spillover":1.3856765661887649e-05,"delta_target":4.5060765250348744e-05,"different_control_local":1.0458121212763433e-06,"image_id":"d25fcc7d51a21dc2","image_sha256":"b4060fc84ccbc832b0ef114648ab96ccd5856bb0d1ad39252e553d412fc8c96b","random_control_local":2.3387067882643664e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.020103456792157e-07,"delta_image_rematched":-4.020103456792157e-07,"delta_local":0.0006849409962318503,"delta_matching":0.0,"delta_native":-4.020103456792157e-07,"delta_selection":0.0,"delta_spillover":-4.020103456792157e-07,"delta_target":6.673408171065098e-06,"different_control_local":-7.14297233055626e-07,"image_id":"d2bcedd6c72a3404","image_sha256":"ae34e68a321557d822e6225d3f80a798e9066dacaf6e4bb835555dc870814000","random_control_local":2.096460305052797e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001107391427358384,"delta_image_rematched":-0.001107391427358384,"delta_local":0.1538828262220069,"delta_matching":0.0,"delta_native":-0.001107391427358384,"delta_selection":0.0,"delta_spillover":-0.001107391427358384,"delta_target":-0.001107391427358384,"different_control_local":-1.340769660465287e-05,"image_id":"d2f7e03433c3f000","image_sha256":"15a8acb3040bf4419568c859de524423564aa56b54aef7d2faa8eb992c082c5a","random_control_local":-4.649300598832083e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":-0.0004302073672680651,"delta_image_fixed":-0.00041253317889655694,"delta_image_rematched":-0.00041253317889655694,"delta_local":-0.0034416589381447427,"delta_matching":0.0,"delta_native":-0.00041253317889655694,"delta_selection":0.0,"delta_spillover":1.7674188371508137e-05,"delta_target":7.05937456859651e-05,"different_control_local":-0.00012675992761762567,"image_id":"d332f09da51a0970","image_sha256":"3b1742221cc135ffda65ccb6f0b92a8804c8de2b6aacc4b2fa1fa398b93c92f8","random_control_local":-1.3670806452981132e-06,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0004590741186246694,"delta_image_fixed":0.000290831683662951,"delta_image_rematched":0.000290831683662951,"delta_local":0.0004774482407208236,"delta_matching":0.0,"delta_native":0.000290831683662951,"delta_selection":0.0,"delta_spillover":-0.00016824243496171842,"delta_target":-0.0004883591474161841,"different_control_local":-9.57564245746001e-06,"image_id":"d3af439373e0b7cf","image_sha256":"6ecde3ea09156da024510aa5462424492d12ffb29d0d8de47fb46885fc5037e1","random_control_local":-3.682157787565643e-07,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.331662389802979e-07,"delta_image_rematched":-1.331662389802979e-07,"delta_local":1.8780809688500868e-08,"delta_matching":0.0,"delta_native":-1.331662389802979e-07,"delta_selection":0.0,"delta_spillover":-1.331662389802979e-07,"delta_target":-2.8013602174081775e-08,"different_control_local":-1.5195461086902857e-09,"image_id":"d4d97d6bcfe34f66","image_sha256":"e6ef3ed17813532b2939f1fae71860fb79c39eab13aea7ac21bcf5e97b3ff60c","random_control_local":-2.2857113192622906e-11,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-2.6418994475418955e-05,"delta_image_rematched":-2.6418994475418955e-05,"delta_local":0.0072650155362833785,"delta_matching":0.0,"delta_native":-2.6418994475418955e-05,"delta_selection":0.0,"delta_spillover":-2.6418994475529978e-05,"delta_target":6.338369469149896e-05,"different_control_local":-8.531952670236265e-05,"image_id":"d505165964a68cb4","image_sha256":"62bdd2fa604f246d351b25e39c3a1b8fb8f48fbb60daa15f058623734b9fb65e","random_control_local":-4.215252991796037e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.055128945777085e-05,"delta_image_rematched":-2.055128945777085e-05,"delta_local":0.0003828019419089834,"delta_matching":0.0,"delta_native":-2.055128945777085e-05,"delta_selection":0.0,"delta_spillover":-2.055128945777085e-05,"delta_target":-3.8480414816161046e-05,"different_control_local":-1.092700994165599e-05,"image_id":"d540c2a75cbb78ea","image_sha256":"3e77068218c494e372012c0bdf8095fdc1e10cd750a523109a6d843d727a9ede","random_control_local":3.5760270424341906e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.208255256592629e-05,"delta_image_rematched":-3.208255256592629e-05,"delta_local":-1.3661409303054303e-07,"delta_matching":0.0,"delta_native":-0.02416874733629623,"delta_selection":-0.024136664783730305,"delta_spillover":-3.208255256592629e-05,"delta_target":-3.208255256592629e-05,"different_control_local":2.5719220510547704e-08,"image_id":"d562ed18906bbb8b","image_sha256":"fb6bd9b8f0a867323153a399f627d401b398530b9dc84948b93a066457ad46cd","random_control_local":3.61682844034184e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02875795480054455,"delta_image_rematched":-0.02875795480054455,"delta_local":0.19471196518488015,"delta_matching":0.0,"delta_native":-0.02875795480054455,"delta_selection":0.0,"delta_spillover":-0.02875795480054455,"delta_target":-0.02875795480054455,"different_control_local":-3.776986800207993e-06,"image_id":"d5b49d2512986551","image_sha256":"8404ac646e61ea70fdd6af218800aef5165222fee3110b7e4cbe3c4717c545e0","random_control_local":-1.1926229539771516e-06,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.044551205322321e-05,"delta_image_rematched":3.044551205322321e-05,"delta_local":0.0037717536031801335,"delta_matching":0.0,"delta_native":3.044551205322321e-05,"delta_selection":0.0,"delta_spillover":3.044551205322321e-05,"delta_target":-5.665018759648532e-07,"different_control_local":2.8597830695475945e-06,"image_id":"d5e2d167dfa350f4","image_sha256":"78fa31f1443019e0404fb45456b1daf88036fd057ab1ea879370b7dbb58542ae","random_control_local":8.896538095104489e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.269079974989932e-05,"delta_image_rematched":5.269079974989932e-05,"delta_local":0.000779780886169307,"delta_matching":0.0,"delta_native":5.269079974989932e-05,"delta_selection":0.0,"delta_spillover":5.269079974989932e-05,"delta_target":5.269079974989932e-05,"different_control_local":2.237351283951891e-06,"image_id":"d62f69c3641002c0","image_sha256":"9029bc53000d61f335d10bea0e34a548c3320fac044ea36a02ce2d1eb5c38229","random_control_local":-8.542330518152615e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.5899686639508914e-06,"delta_image_rematched":-1.5899686639508914e-06,"delta_local":0.014578991109037528,"delta_matching":0.0,"delta_native":-1.5899686639508914e-06,"delta_selection":0.0,"delta_spillover":-1.5899686639508914e-06,"delta_target":9.056302118781723e-06,"different_control_local":-0.0006603476742048156,"image_id":"d64f22b4c5a41cdb","image_sha256":"560c9638946a2faa25995bf6cd399590b537cb93ccd664cb53e4ee0526de6f3d","random_control_local":-2.0293563988624252e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.05058882159443617,"delta_image_fixed":0.05035374706347856,"delta_image_rematched":0.05035374706347856,"delta_local":0.10117764318887235,"delta_matching":0.0,"delta_native":0.05035374706347856,"delta_selection":0.0,"delta_spillover":-0.000235074530957613,"delta_target":0.00108850310827735,"different_control_local":-0.00014748421572141623,"image_id":"d6942fe653a1cc15","image_sha256":"571ca625f83cfb4f3e35a5b2cab65517dde2b2aaf74b50944cbc077f6929c634","random_control_local":-5.358989449755214e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.0306942722602148e-05,"delta_image_rematched":3.0306942722602148e-05,"delta_local":0.0006624335803741329,"delta_matching":0.0,"delta_native":-0.00047899572286241865,"delta_selection":-0.0005093026655850208,"delta_spillover":3.0306942722602148e-05,"delta_target":3.094235930478639e-05,"different_control_local":1.743764220678702e-05,"image_id":"d6f44bb0803fed0f","image_sha256":"dfb8062d4550088763904b3e3af4e09a9fceeb4cd6f49b4d87ae78ff75d2ee0e","random_control_local":5.8463212812553955e-09,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0010671297577945493,"delta_image_rematched":-0.0010671297577944383,"delta_local":0.04829242210202582,"delta_matching":1.1102230246251565e-16,"delta_native":-0.0010671297577944383,"delta_selection":0.0,"delta_spillover":-0.0010671297577945493,"delta_target":7.583288892720752e-05,"different_control_local":-1.7619005572289126e-06,"image_id":"d71a9b975cb56f73","image_sha256":"879bf9272377fdd0ce03d69e41da9ad557cc7b6f7f00ef8b32866e317086e31f","random_control_local":-9.409154916317775e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.56092130546115e-06,"delta_image_rematched":-2.56092130546115e-06,"delta_local":-0.00013981474003743784,"delta_matching":0.0,"delta_native":-2.56092130546115e-06,"delta_selection":0.0,"delta_spillover":-2.56092130546115e-06,"delta_target":-2.618942965826321e-06,"different_control_local":-1.4612561256496792e-07,"image_id":"d75d2f60277ffc2c","image_sha256":"1b700ecdbd9fb7002f7e1d9028f969e34ac7fd5ea995f20d0c01d4ac817cf008","random_control_local":1.3406621466628688e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.515893116588174e-06,"delta_image_rematched":1.515893116588174e-06,"delta_local":-0.00040418771067636354,"delta_matching":0.0,"delta_native":1.515893116588174e-06,"delta_selection":0.0,"delta_spillover":1.515893116588174e-06,"delta_target":1.515893116588174e-06,"different_control_local":5.8309441208059115e-06,"image_id":"d7969a0ec44ea6f5","image_sha256":"6bdbef5381b377e2ad1d1c515399128aacc2b7138f8c7c705810c1c594bf43f6","random_control_local":-7.598446948378634e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.431971591998483e-05,"delta_image_rematched":-2.431971591998483e-05,"delta_local":-0.003337607181094139,"delta_matching":0.0,"delta_native":-2.431971591998483e-05,"delta_selection":0.0,"delta_spillover":-2.431971591998483e-05,"delta_target":-2.431971591998483e-05,"different_control_local":-6.671513208260371e-06,"image_id":"d81e6e5908ed7c9b","image_sha256":"ae94e58b9cb8e800658ad485b78ecd8285654a7c53f0e719f0ddbf577c058cdc","random_control_local":-6.494708021040352e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00016610608487466205,"delta_image_rematched":0.00016610608487477307,"delta_local":0.19174487706864046,"delta_matching":1.1102230246251565e-16,"delta_native":0.00016610608487477307,"delta_selection":0.0,"delta_spillover":0.00016610608487466205,"delta_target":0.0011918527963872272,"different_control_local":-0.0005845537944793033,"image_id":"d8ab7847dc1a0804","image_sha256":"a5fd55129083827fab4202ac1150154d10e2a38d1a8646462bd0a9383692c710","random_control_local":-5.173834433103153e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.012149101210365276,"delta_image_rematched":-0.012149101210365276,"delta_local":0.07116280491545188,"delta_matching":0.0,"delta_native":-0.012149101210365276,"delta_selection":0.0,"delta_spillover":-0.012149101210365276,"delta_target":-0.04738663856588532,"different_control_local":1.92577710386721e-05,"image_id":"d8cac8b54e9fa89c","image_sha256":"e3ee66724859bbc1d273eeb2236cac8b1adf8ccedda6ff01d222e8392d899faa","random_control_local":1.681588242870985e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.444672416573092e-08,"delta_image_rematched":4.444672416573092e-08,"delta_local":-1.8547664805340813e-07,"delta_matching":0.0,"delta_native":-0.0005061608342383636,"delta_selection":-0.0005062052809625293,"delta_spillover":4.444672416573092e-08,"delta_target":4.444672416573092e-08,"different_control_local":-2.9672098414109446e-10,"image_id":"d9032b832491e0f3","image_sha256":"30863c1dee6471229431ed4bd70509f63acbdda69d5e86510d5f910927e278a7","random_control_local":7.032492454041653e-12,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0001346089712979115,"delta_image_rematched":-0.0001346089712979115,"delta_local":-0.0007814088908921143,"delta_matching":0.0,"delta_native":-0.044709473356842944,"delta_selection":-0.04457486438554503,"delta_spillover":-0.0001346089712979115,"delta_target":-0.00027013342037804366,"different_control_local":1.1497539201613116e-05,"image_id":"d93f755cf12d6e3d","image_sha256":"e83288131324b692595da9610e6e8dd6cba761ccf5f118e8a899c8dee999b87b","random_control_local":3.560875796101981e-07,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0012637790508643887,"delta_image_rematched":-0.0012637790508643887,"delta_local":0.018221017938136075,"delta_matching":0.0,"delta_native":-0.0012637790508643887,"delta_selection":0.0,"delta_spillover":-0.0012637790508643887,"delta_target":-0.0025195384108959162,"different_control_local":0.000848494098012742,"image_id":"d9693518440b0b06","image_sha256":"d23858bcb324a5cc379351c017852fe4b4d14ef4a127d64f0bf7864fbb52b99b","random_control_local":-3.554623913110122e-05,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.01061440043789641,"delta_image_rematched":0.01061440043789641,"delta_local":0.19118216501127192,"delta_matching":0.0,"delta_native":0.01061440043789641,"delta_selection":0.0,"delta_spillover":0.01061440043789641,"delta_target":0.01061440043789641,"different_control_local":-7.782789529163416e-06,"image_id":"d9e93a2678327874","image_sha256":"03663e2894c8354a8acab6da9d0a4a642bc3d146f82c6e84b4b4c7dca2066bb0","random_control_local":-2.7878108440986503e-09,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.3461112505885886e-05,"delta_image_rematched":1.3461112505885886e-05,"delta_local":0.008757898537314138,"delta_matching":0.0,"delta_native":1.3461112505885886e-05,"delta_selection":0.0,"delta_spillover":1.3461112505885886e-05,"delta_target":1.3461112505885886e-05,"different_control_local":-3.643215603286315e-06,"image_id":"db9141ef7f802d96","image_sha256":"02f13043081b95cfb5bb1f126b272b730a2604f189d806b70c5a836df704d0bc","random_control_local":9.609654821537972e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.142312818757656e-05,"delta_image_rematched":-6.142312818757656e-05,"delta_local":0.01672601758169897,"delta_matching":0.0,"delta_native":-6.142312818757656e-05,"delta_selection":0.0,"delta_spillover":-6.142312818757656e-05,"delta_target":-0.00015600432178408674,"different_control_local":0.00021442149352102896,"image_id":"dbcf1866b9c54b9c","image_sha256":"b27ea499dee163841ee5c011ec00223d3daa9b5fc229e75f25ae0d0f080d1e7f","random_control_local":8.377942365550561e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.830079467803671e-05,"delta_image_rematched":-3.830079467803671e-05,"delta_local":0.06229280601577378,"delta_matching":0.0,"delta_native":-3.830079467803671e-05,"delta_selection":0.0,"delta_spillover":-3.830079467803671e-05,"delta_target":-3.830079467803671e-05,"different_control_local":0.0008118200591457347,"image_id":"dc518de65f8e9068","image_sha256":"5b1edb392e590ad403de675f38498f86d0ee389b88c20c4c2e4c16c5513655a7","random_control_local":1.2233101907288546e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.258606685010214e-05,"delta_image_rematched":5.258606685010214e-05,"delta_local":0.0004964004781450584,"delta_matching":0.0,"delta_native":5.258606685010214e-05,"delta_selection":0.0,"delta_spillover":5.258606685010214e-05,"delta_target":5.258606685010214e-05,"different_control_local":-4.553944238526366e-07,"image_id":"dcac95394c314c46","image_sha256":"57319f053f2dfa18b028fe99c94e1908fdb9378767f49cd3996a187160e4f4ab","random_control_local":4.7135454965801377e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006527536591279803,"delta_image_rematched":-0.0006527536591279803,"delta_local":0.03801425246103718,"delta_matching":0.0,"delta_native":-0.0006527536591279803,"delta_selection":0.0,"delta_spillover":-0.0006527536591279803,"delta_target":-0.0006527536591279803,"different_control_local":0.00028064740161848345,"image_id":"dcec9ac7a3f19b9a","image_sha256":"abe1bc23f9a2018e7513fb7e71cef3ae34e6d9480f10f93aad50c9a54c100213","random_control_local":-7.480978800822324e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007992053200344129,"delta_image_rematched":-0.0007992053200344129,"delta_local":0.062267200548333054,"delta_matching":0.0,"delta_native":-0.0007992053200344129,"delta_selection":0.0,"delta_spillover":-0.0007992053200344129,"delta_target":-0.0015944488124751688,"different_control_local":1.8844575940119013e-06,"image_id":"de046443b2e3ff24","image_sha256":"fa070234e392a0aee13f24a615f03f3deba7f20872d10d028acaa266ddd7006f","random_control_local":1.0276717778492928e-06,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00020846575848343374,"delta_image_rematched":0.00020846575848343374,"delta_local":0.0055674235876650695,"delta_matching":0.0,"delta_native":0.00020846575848343374,"delta_selection":0.0,"delta_spillover":0.00020846575848343374,"delta_target":0.00020846575848343374,"different_control_local":1.79654435005297e-05,"image_id":"de28cb110df155fc","image_sha256":"0160a99e7b003243d89dda496d6f3b4ba950954e9d450e28110ea95c98b43c90","random_control_local":2.5090119478571316e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-0.003280947495870823,"delta_image_rematched":-0.003280947495870823,"delta_local":0.4477900544244068,"delta_matching":0.0,"delta_native":-0.003280947495870823,"delta_selection":0.0,"delta_spillover":-0.003280947495870934,"delta_target":-0.012590381174285903,"different_control_local":-7.0113073890485e-05,"image_id":"de8db4e59aa87ae7","image_sha256":"5e9ac0fbb4c81709a0bec16a5086cecffc49c2ae4bc9524fce17ac9f54035571","random_control_local":1.3022764758924277e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-9.683818297034907e-05,"delta_image_rematched":-9.683818297023805e-05,"delta_local":0.06680380305539829,"delta_matching":1.1102230246251565e-16,"delta_native":-9.683818297023805e-05,"delta_selection":0.0,"delta_spillover":-9.68381829704601e-05,"delta_target":1.319571027980082e-05,"different_control_local":-0.0007199070240338779,"image_id":"defd8f4b30b3e1e1","image_sha256":"ad6e718b2c9658df8e308fd2e4d45f3518cf096c84f77e34cffdfa984f4f9b66","random_control_local":2.2888006188659382e-06,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.534764843491576e-05,"delta_image_rematched":1.534764843491576e-05,"delta_local":0.0016669763035716788,"delta_matching":0.0,"delta_native":1.534764843491576e-05,"delta_selection":0.0,"delta_spillover":1.534764843491576e-05,"delta_target":1.534764843491576e-05,"different_control_local":-4.520109563064395e-06,"image_id":"df3bb6c519d04bc0","image_sha256":"ca06775f3a70117a4c8ad6d22d0e401def3ce3b5022fc8c1c21b1ff9450f084b","random_control_local":3.490770147801525e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-0.000312223324615335,"delta_image_rematched":-0.000312223324615335,"delta_local":0.006457557248312096,"delta_matching":0.0,"delta_native":-0.000312223324615335,"delta_selection":0.0,"delta_spillover":-0.000312223324615446,"delta_target":-0.0011254283265680343,"different_control_local":0.00010843480593702992,"image_id":"dff6f60afdd03e92","image_sha256":"907ea044a6347ea71ce37d1ffdff959572a4016b0623f6989a518f5f6a4c4b81","random_control_local":-7.227474577709003e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-2.0223227411908518e-05,"delta_image_rematched":-2.0223227411797495e-05,"delta_local":0.001793143166058742,"delta_matching":1.1102230246251565e-16,"delta_native":-2.0223227411797495e-05,"delta_selection":0.0,"delta_spillover":-2.022322741201954e-05,"delta_target":-4.056831550469653e-06,"different_control_local":1.2733241215957813e-05,"image_id":"e03db3c78623522b","image_sha256":"62c227f21f4eb507f175588df80ba795a8ab17821727ed27e43e914c0037d1d0","random_control_local":-8.713886736830267e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003233587981388286,"delta_image_rematched":-0.0003233587981388286,"delta_local":0.01726189784749438,"delta_matching":0.0,"delta_native":-0.0003233587981388286,"delta_selection":0.0,"delta_spillover":-0.0003233587981388286,"delta_target":-0.0005065717273018411,"different_control_local":0.0005977163250741602,"image_id":"e10bfe5b28496d16","image_sha256":"e4d901a758e9b570ff047e0234a8a1a956be00cdc1c186214090ca4a5433b3d0","random_control_local":8.41075861512941e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00013371435920050967,"delta_image_rematched":0.00013371435920050967,"delta_local":-0.00025567397354930117,"delta_matching":0.0,"delta_native":0.00013371435920050967,"delta_selection":0.0,"delta_spillover":0.00013371435920050967,"delta_target":2.8647760466765648e-05,"different_control_local":-3.01956182414357e-07,"image_id":"e161540e37ccfe1b","image_sha256":"84f33079fa8272c8d0441d83e8fafcfe8d8c7ff0d6332664ad22394946a7eaae","random_control_local":3.1682809100656156e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007893598142167946,"delta_image_rematched":-0.0007893598142167946,"delta_local":0.004145107161160969,"delta_matching":0.0,"delta_native":-0.0007893598142167946,"delta_selection":0.0,"delta_spillover":-0.0007893598142167946,"delta_target":-1.5792065962361157e-05,"different_control_local":-2.1772145331142717e-07,"image_id":"e1b101465df68788","image_sha256":"f6762aaf774ec2cf40e6441244163b6b77cac38e05e8bcd6b358a761dccfe671","random_control_local":-9.828447632143078e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.010935692708784472,"delta_image_rematched":-0.010935692708784472,"delta_local":0.8576327419695863,"delta_matching":0.0,"delta_native":-0.010935692708784472,"delta_selection":0.0,"delta_spillover":-0.010935692708784472,"delta_target":-0.020464245436577877,"different_control_local":6.078728645484246e-08,"image_id":"e2427db217e5c3db","image_sha256":"c1d1035eee3d4041cb8c1b48d3a51c4abaa90410a1f4d697dfb993f292c49e61","random_control_local":4.1883312105800343e-10,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007419427659230982,"delta_image_rematched":-0.0007419427659230982,"delta_local":0.03405235094389891,"delta_matching":0.0,"delta_native":-0.0007419427659230982,"delta_selection":0.0,"delta_spillover":-0.0007419427659230982,"delta_target":-0.0007419427659230982,"different_control_local":4.4374848417294555e-05,"image_id":"e2bdba0ba0ba2128","image_sha256":"37586fcab29eb5443f4024e8abfdfc082d76352acc5c8470fdc52144826acb5d","random_control_local":7.537945173607952e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.493669226723895e-06,"delta_image_rematched":-4.493669226723895e-06,"delta_local":0.0006923423069765816,"delta_matching":0.0,"delta_native":-4.493669226723895e-06,"delta_selection":0.0,"delta_spillover":-4.493669226723895e-06,"delta_target":2.0605845874044348e-07,"different_control_local":1.577186328951402e-06,"image_id":"e306debdd4e9da9c","image_sha256":"741673714907aa494539d7ef7f9e03255210c161288d9a50533801f0aecc935c","random_control_local":-4.6053503691481645e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.001870709240122781,"delta_image_fixed":-0.002818663964816448,"delta_image_rematched":-0.002818663964816448,"delta_local":0.0029117241271143235,"delta_matching":0.0,"delta_native":-0.002818663964816448,"delta_selection":0.0,"delta_spillover":-0.004689373204939229,"delta_target":-0.009378746409878569,"different_control_local":4.170146751231174e-05,"image_id":"e315c02c37b9ce1b","image_sha256":"12737f34ede99934f3e614b13bba76b40c6e48cb4900cfeb9fe6260a5a718a07","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.325830557676106e-05,"delta_image_rematched":-8.325830557676106e-05,"delta_local":0.005207341159931613,"delta_matching":0.0,"delta_native":-8.325830557676106e-05,"delta_selection":0.0,"delta_spillover":-8.325830557676106e-05,"delta_target":3.069009377409948e-05,"different_control_local":6.575954055848196e-06,"image_id":"e3203c62165e8821","image_sha256":"1bfeee06dce6da863c1d78337d55af459501a85f9b515aaa5a4d2a1b0f97ab80","random_control_local":-9.338926405463854e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.8465463759674847e-05,"delta_image_rematched":-2.8465463759674847e-05,"delta_local":0.0035025677344212285,"delta_matching":0.0,"delta_native":-2.8465463759674847e-05,"delta_selection":0.0,"delta_spillover":-2.8465463759674847e-05,"delta_target":-4.2410307291240734e-05,"different_control_local":6.179551250790928e-06,"image_id":"e42cbafa2d6c8796","image_sha256":"8cc7b236c87ee0e103e9b3edf98dbeb643a0b83d454b362b8d0f211cbbb5ce76","random_control_local":5.03913966736283e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.5148770658224286e-05,"delta_image_rematched":-1.5148770658224286e-05,"delta_local":0.0009958917093922806,"delta_matching":0.0,"delta_native":-1.5148770658224286e-05,"delta_selection":0.0,"delta_spillover":-1.5148770658224286e-05,"delta_target":-1.5148770658224286e-05,"different_control_local":-1.4641568841591585e-06,"image_id":"e43b7c1a18c33783","image_sha256":"e4741b7b217bb90dd042be74ef8ed2f118f76d8aa7c665624aff68d98d996e5f","random_control_local":4.941819261722324e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.851644645089472e-05,"delta_image_rematched":-6.851644645089472e-05,"delta_local":0.0076737884801388045,"delta_matching":0.0,"delta_native":-6.851644645089472e-05,"delta_selection":0.0,"delta_spillover":-6.851644645089472e-05,"delta_target":0.00010966575137194567,"different_control_local":2.402736942882719e-05,"image_id":"e46753affa49196c","image_sha256":"7ca06c8f8171fd50221a9d0f979abf3537c0b2f8e8f58233b73f0d7791837c5d","random_control_local":-1.9513860693848306e-06,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002677819886387489,"delta_image_rematched":-0.0002677819886387489,"delta_local":0.007812941330822153,"delta_matching":0.0,"delta_native":-0.0002677819886387489,"delta_selection":0.0,"delta_spillover":-0.0002677819886387489,"delta_target":-0.0002677819886387489,"different_control_local":-2.2730151018935957e-06,"image_id":"e4908f2ca182fa99","image_sha256":"a12571e86bb3f23ab54ccb3cf8d672ebaf95ca8983fd6735e52b87b098c0adce","random_control_local":-2.064486540553044e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.7408170219335162e-05,"delta_image_rematched":1.7408170219335162e-05,"delta_local":2.319762061239649e-05,"delta_matching":0.0,"delta_native":1.7408170219335162e-05,"delta_selection":0.0,"delta_spillover":1.7408170219335162e-05,"delta_target":-8.58896000055509e-06,"different_control_local":-3.9933224385021006e-08,"image_id":"e49ad1437d6fdfa1","image_sha256":"2aafd2f0609f098dbabe3bbb3196fa2b55896642c671df360d3e54388b744b1e","random_control_local":8.592546429827793e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00019348893287640667,"delta_image_rematched":-0.00019348893287629565,"delta_local":0.006482612862837284,"delta_matching":1.1102230246251565e-16,"delta_native":-0.00019348893287629565,"delta_selection":0.0,"delta_spillover":-0.00019348893287640667,"delta_target":-0.0007337044563778816,"different_control_local":5.303392658939665e-07,"image_id":"e4ab7268a444fa3c","image_sha256":"69a4062a48ba23f0db0b925717091621b4584391f61ceb183cb38335caca29ed","random_control_local":-2.2940337185076024e-07,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.429332804155143e-05,"delta_image_rematched":-8.429332804155143e-05,"delta_local":0.002670769634500858,"delta_matching":0.0,"delta_native":-0.00040149210724654827,"delta_selection":-0.00031719877920499684,"delta_spillover":-8.429332804155143e-05,"delta_target":-0.0008131989821269503,"different_control_local":-0.0001561892629212691,"image_id":"e5332b716bccaa30","image_sha256":"09f7b76503c36b5844ff02321c73d06a516ee2b1b2012311d142fadd741448c8","random_control_local":-5.053080043282421e-08,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.15455809091403e-05,"delta_image_rematched":-5.15455809091403e-05,"delta_local":0.0005703609465449104,"delta_matching":0.0,"delta_native":-5.15455809091403e-05,"delta_selection":0.0,"delta_spillover":-5.15455809091403e-05,"delta_target":-5.15455809091403e-05,"different_control_local":4.516787980436525e-07,"image_id":"e54e7c27d0c3704f","image_sha256":"26bc768ce7929e3e64d2965575c0063361d2f50e507737031cb52bd0be681cef","random_control_local":6.33921404050164e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00028374380850593184,"delta_image_rematched":0.00936378642599539,"delta_local":0.029698995629439007,"delta_matching":0.009647530234501323,"delta_native":0.00936378642599539,"delta_selection":0.0,"delta_spillover":-0.00028374380850593184,"delta_target":0.00936378642599539,"different_control_local":6.173725141378483e-05,"image_id":"e585cf06a01e2c2c","image_sha256":"65ca6c5dd76c0f7dd6566b582e463db6532a77138418263deb35f6933c0cb484","random_control_local":1.3326562108284534e-06,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.542846625729904e-05,"delta_image_rematched":-7.542846625729904e-05,"delta_local":0.0762485192293436,"delta_matching":0.0,"delta_native":-7.542846625729904e-05,"delta_selection":0.0,"delta_spillover":-7.542846625729904e-05,"delta_target":-0.0001479955149633616,"different_control_local":-0.00012542349522766394,"image_id":"e6299b9e04680adb","image_sha256":"edb0e73d7f4f8df614c6325faeaf25b476989dd55d9215891b1ad84091f64356","random_control_local":1.0921228411342465e-06,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.835720069821917e-06,"delta_image_rematched":-8.835720069821917e-06,"delta_local":0.0009799309208026186,"delta_matching":0.0,"delta_native":-8.835720069821917e-06,"delta_selection":0.0,"delta_spillover":-8.835720069821917e-06,"delta_target":-2.4574983225056357e-05,"different_control_local":1.8302581388407457e-05,"image_id":"e62dd4afcb5947cb","image_sha256":"2315e48a2f53f917202272bc861185450d5e7b8868539b3daa5af61b7e2ecdfc","random_control_local":1.7963949390589762e-06,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0014285823423075827,"delta_image_rematched":-0.0014285823423075827,"delta_local":0.035901187292065595,"delta_matching":0.0,"delta_native":-0.0014285823423075827,"delta_selection":0.0,"delta_spillover":-0.0014285823423075827,"delta_target":-0.005208550734628448,"different_control_local":0.0005255294618093376,"image_id":"e653bcd0d994c49c","image_sha256":"834f9be5bb6b74872a43282f437fe7e252b87ec70e8ec5983981ebaf230a0b57","random_control_local":-2.84058266464271e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.656018760221034e-05,"delta_image_rematched":1.656018760221034e-05,"delta_local":-1.5098453615395527e-05,"delta_matching":0.0,"delta_native":1.656018760221034e-05,"delta_selection":0.0,"delta_spillover":1.656018760221034e-05,"delta_target":1.656018760221034e-05,"different_control_local":-1.358959077499191e-06,"image_id":"e780a9712fc54fd2","image_sha256":"d09743a45ebe7003b0244f06ac1cf3752c2041d4337733430b0d46bf98ba731a","random_control_local":2.669670474270136e-11,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.682812035065712e-05,"delta_image_rematched":-8.682812035065712e-05,"delta_local":0.00011190975227937756,"delta_matching":0.0,"delta_native":-8.682812035065712e-05,"delta_selection":0.0,"delta_spillover":-8.682812035065712e-05,"delta_target":-8.682812035065712e-05,"different_control_local":3.1120234689567517e-06,"image_id":"e7d343a509dcbba7","image_sha256":"f9375d75f1b2e3964baf733bd18b01fb0e017c0cfa007ca251323300ed78f552","random_control_local":4.4059128501616404e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-9.26314826499297e-06,"delta_image_rematched":-9.26314826499297e-06,"delta_local":0.0004436499376211723,"delta_matching":0.0,"delta_native":-9.26314826499297e-06,"delta_selection":0.0,"delta_spillover":-9.26314826499297e-06,"delta_target":-9.26314826499297e-06,"different_control_local":-1.4427760324951452e-07,"image_id":"e7f9fe12627d47b6","image_sha256":"f3967198e5541cf22d6771c8ef408fdc08b76e6e622bcd9c9c3e613ef1070a44","random_control_local":9.410901058003879e-10,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0054654267626743636,"delta_image_rematched":-0.0054654267626743636,"delta_local":0.34664957128521606,"delta_matching":0.0,"delta_native":-0.0054654267626743636,"delta_selection":0.0,"delta_spillover":-0.0054654267626743636,"delta_target":-0.0054654267626743636,"different_control_local":4.7194539121067636e-05,"image_id":"e7ffab5a52dd9820","image_sha256":"972a9dcaa739774454a96db9e2d19855a0d7220559f276c6404ef799995a59e8","random_control_local":2.0833731055602822e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-0.00023636417826278233,"delta_image_rematched":-0.00023636417826289335,"delta_local":0.12654252726503434,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.00023636417826289335,"delta_selection":0.0,"delta_spillover":-0.00023636417826289335,"delta_target":-0.0010455845396949437,"different_control_local":-7.056166760505134e-05,"image_id":"e835a6bbb488085e","image_sha256":"6703e505b0b4027dbce9da63c2497bcb7eefe8e6b7912b7c0b934a395f35e5b2","random_control_local":8.525427019345777e-07,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.8746353972254326e-05,"delta_image_rematched":1.8746353972254326e-05,"delta_local":0.004378543272339514,"delta_matching":0.0,"delta_native":1.8746353972254326e-05,"delta_selection":0.0,"delta_spillover":1.8746353972254326e-05,"delta_target":1.8746353972254326e-05,"different_control_local":8.39057714713265e-06,"image_id":"e89a0144d7ce4376","image_sha256":"a1a47c16bb60cc30e47a0599ad5a95c2c8bd55d1409f2ca5f0cb52716e95ee00","random_control_local":1.707488140635649e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-1.8686051234007017e-05,"delta_image_rematched":-1.8686051234007017e-05,"delta_local":0.0016838203165083505,"delta_matching":0.0,"delta_native":-1.8686051234007017e-05,"delta_selection":0.0,"delta_spillover":-1.868605123411804e-05,"delta_target":0.00013744023700379415,"different_control_local":1.2466054326133258e-06,"image_id":"e8bf667008e9f9da","image_sha256":"23d637be3128ebeb00f7d207033003f701acd656dbcc17f6fc4f9acfe6c4e857","random_control_local":-1.043386968460798e-07,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002912709733314811,"delta_image_rematched":-0.0002912709733314811,"delta_local":0.058848343861650075,"delta_matching":0.0,"delta_native":-0.0002912709733314811,"delta_selection":0.0,"delta_spillover":-0.0002912709733314811,"delta_target":-0.0002912709733314811,"different_control_local":7.134165717239543e-05,"image_id":"e988af41482a8fe7","image_sha256":"20689f61ecdaafd672d831c2887343a90b47ab70813464c31e9f438851fda864","random_control_local":3.896078609316733e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.538593158811885e-05,"delta_image_rematched":1.538593158811885e-05,"delta_local":0.00015737925081870958,"delta_matching":0.0,"delta_native":1.538593158811885e-05,"delta_selection":0.0,"delta_spillover":1.538593158811885e-05,"delta_target":1.538593158811885e-05,"different_control_local":-4.43983286409471e-07,"image_id":"e990dc4d8efe963c","image_sha256":"a75f89622d4282beed2edd3320cdca9782b6b7ca23f0960cc446dddcba9152e0","random_control_local":6.286534220707046e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0009510842497686411,"delta_image_rematched":0.0009510842497686411,"delta_local":0.0010942617858993309,"delta_matching":0.0,"delta_native":0.0009510842497686411,"delta_selection":0.0,"delta_spillover":0.0009510842497686411,"delta_target":0.0009510842497686411,"different_control_local":5.0587725437090114e-05,"image_id":"e9b1c0743d1d406d","image_sha256":"544fd237895f39005eb802a62f94b02401f0c2741a733e410fe3c3a9109269aa","random_control_local":-2.8623247159131893e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.2134756417037096e-05,"delta_image_rematched":-1.2134756417037096e-05,"delta_local":0.005296787280106877,"delta_matching":0.0,"delta_native":-1.2134756417037096e-05,"delta_selection":0.0,"delta_spillover":-1.2134756417037096e-05,"delta_target":-1.2134756417037096e-05,"different_control_local":-7.772914948599163e-07,"image_id":"e9fb6ff03616f294","image_sha256":"ec1bb243e9a27ce6a244ce71d4b996a75055016188cc686c12ba53d3e733e1cd","random_control_local":-9.158258108712784e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.000687189081545414,"delta_image_rematched":0.000687189081545414,"delta_local":0.008379873640057843,"delta_matching":0.0,"delta_native":0.000687189081545414,"delta_selection":0.0,"delta_spillover":0.000687189081545414,"delta_target":0.0019060839028192111,"different_control_local":-3.9947788214219834e-05,"image_id":"ea75d33f6bb70bf1","image_sha256":"10f2d08904c06dc0a1eae3e319fa11c91f5f586883a2c85fe97709a9e2520222","random_control_local":9.256378711974128e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00032925779239223463,"delta_image_rematched":-0.00032925779239223463,"delta_local":0.014426891497791977,"delta_matching":0.0,"delta_native":-0.00032925779239223463,"delta_selection":0.0,"delta_spillover":-0.00032925779239223463,"delta_target":-0.00032925779239223463,"different_control_local":-1.9701787633375845e-06,"image_id":"ea7bb8c2db2718fb","image_sha256":"917f56c23114a9a6bd289049ae5ca27ccb1d887f7ee449a6652daaf89e792646","random_control_local":-4.860445150360344e-09,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.907622361514317e-05,"delta_image_rematched":2.907622361514317e-05,"delta_local":0.0066221273359177955,"delta_matching":0.0,"delta_native":2.907622361514317e-05,"delta_selection":0.0,"delta_spillover":2.907622361514317e-05,"delta_target":2.907622361514317e-05,"different_control_local":6.081704412731065e-08,"image_id":"ea97b1dec1efeff6","image_sha256":"080344b17be03c494cef024558a4c7837fb97b5c77e72f283df79c1511fc5bae","random_control_local":5.1618024264621365e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0048912742665701,"delta_image_rematched":0.0048912742665701,"delta_local":0.002608074795946491,"delta_matching":0.0,"delta_native":0.0048912742665701,"delta_selection":0.0,"delta_spillover":0.0048912742665701,"delta_target":0.0048912742665701,"different_control_local":0.0004571726917539931,"image_id":"eac071b159ff60ed","image_sha256":"4b0820dcadcb022e43e9d3dab82158b65bab29ad9e1a8c82d738f2fdbc4b690d","random_control_local":-2.1534480948437462e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.006389748814627061,"delta_image_rematched":-0.006389748814627061,"delta_local":0.7262653435425522,"delta_matching":0.0,"delta_native":-0.006389748814627061,"delta_selection":0.0,"delta_spillover":-0.006389748814627061,"delta_target":-0.019227723734642654,"different_control_local":7.93910360474305e-06,"image_id":"eba5a8be1c18ebc4","image_sha256":"84b75419ba5f182ddf2595fd26dd78a731b665a1dbf1e7db8891c165af8100f4","random_control_local":-1.6011904566126667e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00028256181189290075,"delta_image_rematched":-0.00028256181189290075,"delta_local":0.06871086042641938,"delta_matching":0.0,"delta_native":-0.00028256181189290075,"delta_selection":0.0,"delta_spillover":-0.00028256181189290075,"delta_target":-0.00028256181189290075,"different_control_local":-5.053197295601386e-05,"image_id":"ec3268d9bb5ff731","image_sha256":"ebd1f4856b6f47906a1171ba8b4e49cf6070ffa125496a02bbd93773ae53ca91","random_control_local":-4.05581130313859e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.027006603087980308,"delta_image_rematched":0.027006603087980308,"delta_local":0.0016518999451162527,"delta_matching":0.0,"delta_native":0.027006603087980308,"delta_selection":0.0,"delta_spillover":0.027006603087980308,"delta_target":0.05262122733849062,"different_control_local":1.4677874274043184e-06,"image_id":"ecd716519d7f1f30","image_sha256":"7b701259c466bac59efd8c0721f456b455e7f82f150e91dd25184dd192d5984a","random_control_local":5.883833983401365e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.128607971301285e-06,"delta_image_rematched":-4.128607971301285e-06,"delta_local":1.2307254412415643e-05,"delta_matching":0.0,"delta_native":-4.128607971301285e-06,"delta_selection":0.0,"delta_spillover":-4.128607971301285e-06,"delta_target":-4.128607971301285e-06,"different_control_local":5.4317601665571655e-08,"image_id":"ed13e9ca89930f0e","image_sha256":"1bbdc5754cde9409a5316ef679865b203d647d644d4ab3befe44507ec6f64be2","random_control_local":4.4844126485116265e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004460276013891429,"delta_image_rematched":-0.004460276013891429,"delta_local":0.22158719536988403,"delta_matching":0.0,"delta_native":-0.004460276013891429,"delta_selection":0.0,"delta_spillover":-0.004460276013891429,"delta_target":-0.004460276013891429,"different_control_local":-5.345794276195783e-07,"image_id":"ed2fcee42f94162d","image_sha256":"f30809d2855c0be1afefd3ac4109ca1e7d58121c07ed287463988b032e19a366","random_control_local":1.2141215156185638e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-2.5061687709992952e-05,"delta_image_rematched":-2.5061687709992952e-05,"delta_local":0.015542586395261238,"delta_matching":0.0,"delta_native":-2.5061687709992952e-05,"delta_selection":0.0,"delta_spillover":-2.5061687710103975e-05,"delta_target":1.088078971356321e-05,"different_control_local":1.8575633651568557e-05,"image_id":"ed97a157a7ab645e","image_sha256":"9c426cc4533f4944bb919b6abb4fae105d93dbc0501f17bd1a91bc4445706f65","random_control_local":-3.506269372784143e-05,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.669537074932563e-05,"delta_image_rematched":-6.669537074932563e-05,"delta_local":0.0069863951119004015,"delta_matching":0.0,"delta_native":-6.669537074932563e-05,"delta_selection":0.0,"delta_spillover":-6.669537074932563e-05,"delta_target":-6.669537074932563e-05,"different_control_local":-2.29069133055107e-05,"image_id":"ee5c32d54c9c82c2","image_sha256":"3e615cd6df605d94c34a2388c7974040c2a305a86c6bd5a7f286cacc15cf4e6c","random_control_local":1.3265857818495208e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00010996420124520512,"delta_image_rematched":0.00010996420124520512,"delta_local":0.0013428529403760945,"delta_matching":0.0,"delta_native":0.00010996420124520512,"delta_selection":0.0,"delta_spillover":0.00010996420124520512,"delta_target":0.00010996420124520512,"different_control_local":-3.110705765622013e-06,"image_id":"ee690d781df875bd","image_sha256":"0129e219589e97cc440c844a14d0730ab5a56ac4d05e561e0ab6858fc298d37a","random_control_local":3.252425810791604e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.01770528805932914,"delta_image_rematched":-0.01770528805932914,"delta_local":0.020535312789188076,"delta_matching":0.0,"delta_native":-0.01770528805932914,"delta_selection":0.0,"delta_spillover":-0.01770528805932914,"delta_target":-0.01770528805932914,"different_control_local":-0.0001371296441280978,"image_id":"eea9b15b0199fd7e","image_sha256":"e1c71326c5894c168c51c43a1eaf240ce04135a7e4e8b189178a60b267e6b6fb","random_control_local":4.092617600304216e-05,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005297960502905319,"delta_image_rematched":-0.005297960502905541,"delta_local":0.055477161170719706,"delta_matching":-2.220446049250313e-16,"delta_native":-0.005297960502905541,"delta_selection":0.0,"delta_spillover":-0.005297960502905319,"delta_target":-0.016485796844123546,"different_control_local":-1.2457215398392271e-05,"image_id":"eeb2ffedc24e752b","image_sha256":"5a5ed7044a0b68a2691158238dcbc9b02883bfa92974536df87e7bf6d4e00d19","random_control_local":2.7037383931553804e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.006416036778862433,"delta_image_fixed":-0.01270846979472242,"delta_image_rematched":-0.01270846979472242,"delta_local":0.01283207355772486,"delta_matching":0.0,"delta_native":-0.01270846979472242,"delta_selection":0.0,"delta_spillover":-0.019124506573584853,"delta_target":-0.022518988166334436,"different_control_local":-0.0001702980794921049,"image_id":"eebecaf5f2eca0c3","image_sha256":"2967dd0301c02126d38af771c4af82a464e215fc8fc5c303bee9831b7ed1e45f","random_control_local":-5.303335649433499e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00010122241813759203,"delta_image_rematched":0.00010122241813759203,"delta_local":0.003627303416860527,"delta_matching":0.0,"delta_native":0.00010122241813759203,"delta_selection":0.0,"delta_spillover":0.00010122241813759203,"delta_target":0.00010122241813759203,"different_control_local":-7.368577903112356e-07,"image_id":"ef19b86262c37f07","image_sha256":"7662dfbe4a21026f29563725590d4945b8d0128a467b75b14f7fa6c525f4e788","random_control_local":1.879044214813546e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005034070435262494,"delta_image_rematched":-0.0005034070435262494,"delta_local":0.09684295325778915,"delta_matching":0.0,"delta_native":-0.0005034070435262494,"delta_selection":0.0,"delta_spillover":-0.0005034070435262494,"delta_target":-0.0009856136090966583,"different_control_local":3.174087497210317e-07,"image_id":"ef3c0a57d2f676e1","image_sha256":"d4884cb29120abb10f5e7754935b50415764e6dae7a8a8797e8e938c53b48d67","random_control_local":1.0700021373138057e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.2893990644968767e-05,"delta_image_rematched":-1.2893990644968767e-05,"delta_local":0.00017471783165653228,"delta_matching":0.0,"delta_native":-1.2893990644968767e-05,"delta_selection":0.0,"delta_spillover":-1.2893990644968767e-05,"delta_target":-1.2893990644968767e-05,"different_control_local":-4.136217972283956e-08,"image_id":"f0066ab0c5db60cc","image_sha256":"eb26bd89ccbc34bdcc6cc1eff43c5cf23991303801fe008530d8991b0ce640c6","random_control_local":-5.359102105877492e-09,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00030637642229991435,"delta_image_rematched":-0.0003063764223000254,"delta_local":0.050858152943839066,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.0003063764223000254,"delta_selection":0.0,"delta_spillover":-0.00030637642229991435,"delta_target":-0.0010090609426453012,"different_control_local":3.947691328904084e-06,"image_id":"f053b1ee92f34076","image_sha256":"9793084f84b198e0a79f829f6e41cb6ff01e8f00c227a97bf1ff1f76e72e867c","random_control_local":7.366880498205566e-09,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006158154392815751,"delta_image_rematched":-0.0006158154392815751,"delta_local":0.008139511794438122,"delta_matching":0.0,"delta_native":-0.0006158154392815751,"delta_selection":0.0,"delta_spillover":-0.0006158154392815751,"delta_target":-0.0006158154392815751,"different_control_local":-5.146108847831066e-06,"image_id":"f0f3cbd5ccd82bd8","image_sha256":"c2bb3a96c9b56b8d33eb96f828f332c2d4323a83fd8eb221a664ef219c3d81ee","random_control_local":7.408526351421196e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-1.3408640243350867e-05,"delta_image_rematched":-1.3408640243239844e-05,"delta_local":0.0366310313228548,"delta_matching":1.1102230246251565e-16,"delta_native":-1.3408640243239844e-05,"delta_selection":0.0,"delta_spillover":-1.3408640243461889e-05,"delta_target":-4.3347211969746446e-05,"different_control_local":-0.00023267797555834302,"image_id":"f17c790dab08f583","image_sha256":"b1eed56a52dc03aa7fb2a131a4e89191e062faa49351f0357a734a3423234ff4","random_control_local":3.70309419246706e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002684839595277211,"delta_image_rematched":-0.0002684839595277211,"delta_local":0.060453069761739475,"delta_matching":0.0,"delta_native":-0.0002684839595277211,"delta_selection":0.0,"delta_spillover":-0.0002684839595277211,"delta_target":-0.0002684839595277211,"different_control_local":-0.0009441196800551999,"image_id":"f1da949bb8c5739b","image_sha256":"212cac8cc10fee10426a7dce2a5f6ab09d53f2bd72f5947b650caaf774f99e96","random_control_local":7.080363020883773e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002718489028100679,"delta_image_rematched":-0.0002718489028100679,"delta_local":0.29030312439279005,"delta_matching":0.0,"delta_native":-0.0002718489028100679,"delta_selection":0.0,"delta_spillover":-0.0002718489028100679,"delta_target":-0.0002718489028100679,"different_control_local":-2.230799139638388e-05,"image_id":"f1ea3d7aa0dcdb58","image_sha256":"7c1694661072d9fad2d1b17675da158204467bb94b62ca2b952db4c7f354edff","random_control_local":-8.856677321351578e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00014655278158748342,"delta_image_rematched":-0.00014655278158759444,"delta_local":0.05655962062346692,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.00014655278158759444,"delta_selection":0.0,"delta_spillover":-0.00014655278158748342,"delta_target":-0.0007215173745320769,"different_control_local":4.4175817799389436e-05,"image_id":"f20ad0993878c427","image_sha256":"b4b800eea1b5634bc06c7fa9a40eca893637fba3f45e03d4d179275fc68b38bd","random_control_local":6.702983929435247e-07,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.9301635252322313e-05,"delta_image_rematched":1.9301635252322313e-05,"delta_local":0.00023562080608564157,"delta_matching":0.0,"delta_native":1.9301635252322313e-05,"delta_selection":0.0,"delta_spillover":1.9301635252322313e-05,"delta_target":1.9301635252322313e-05,"different_control_local":-6.072474731682546e-06,"image_id":"f3587ef68990b0bb","image_sha256":"b7e0f75adcd0c3c747d6578d63fc7006ee14877431c3fa4087107f3c9eac225a","random_control_local":-1.759748110468154e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00013078401218802327,"delta_image_rematched":0.00013078401218802327,"delta_local":-0.00033459951442945117,"delta_matching":0.0,"delta_native":0.00013078401218802327,"delta_selection":0.0,"delta_spillover":0.00013078401218802327,"delta_target":0.00013078401218802327,"different_control_local":-3.683842107501554e-06,"image_id":"f3e61d6b40d203be","image_sha256":"c62caaad40c2353cbe3d06357d3747516390b5469a46907214cfbfd3c0bf283b","random_control_local":-2.159016121113834e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00016575445844868586,"delta_image_rematched":0.00016575445844868586,"delta_local":0.8590184748990151,"delta_matching":0.0,"delta_native":0.00016575445844868586,"delta_selection":0.0,"delta_spillover":0.00016575445844868586,"delta_target":0.00016575445844868586,"different_control_local":-4.917753920869426e-07,"image_id":"f3e7fed441e35ccd","image_sha256":"46583f0ceb0ef178c7eb11c0c47671da6fed3796db7cbb6de43aad931d30835b","random_control_local":1.9243947066297298e-11,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.1849050414756164e-06,"delta_image_rematched":-3.184905041364594e-06,"delta_local":0.0005456103053053569,"delta_matching":1.1102230246251565e-16,"delta_native":-3.184905041364594e-06,"delta_selection":0.0,"delta_spillover":-3.1849050414756164e-06,"delta_target":-4.650758113544651e-05,"different_control_local":5.861482801428411e-08,"image_id":"f3f44b531849b059","image_sha256":"9b62de0d5fdfa2c044260dbfeb62bbfcf4918a2c6796f2c0739334c505cebc7f","random_control_local":6.333422774944253e-10,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02010706945999985,"delta_image_rematched":-0.02010706945999985,"delta_local":0.9169591231445127,"delta_matching":0.0,"delta_native":-0.02010706945999985,"delta_selection":0.0,"delta_spillover":-0.02010706945999985,"delta_target":-0.02010706945999985,"different_control_local":3.283485101319636e-05,"image_id":"f4317bc279295026","image_sha256":"e1c015c7dec7a81fba125e7f0e8fb1b5744afd1d63edd480d304451673cf6eff","random_control_local":2.9493815471501317e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.745675555031028e-06,"delta_image_rematched":-6.745675555031028e-06,"delta_local":0.0016052354920308624,"delta_matching":0.0,"delta_native":-6.745675555031028e-06,"delta_selection":0.0,"delta_spillover":-6.745675555031028e-06,"delta_target":-2.238666707610193e-05,"different_control_local":1.0967849516227077e-07,"image_id":"f48b5e64cc7835f8","image_sha256":"dacd8c796cdbf4e9d5a670bda10afc9bff30af9f1ad1c3c2fd2d524478453c1c","random_control_local":3.1734334769370487e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.9521955990531303e-05,"delta_image_rematched":-1.9521955990531303e-05,"delta_local":0.007816485626800942,"delta_matching":0.0,"delta_native":-1.9521955990531303e-05,"delta_selection":0.0,"delta_spillover":-1.9521955990531303e-05,"delta_target":-5.593158119543418e-05,"different_control_local":2.5773566638451206e-05,"image_id":"f48d4e91f427e567","image_sha256":"5f9c7f47ba9a0b2d4888e7d0c7129ccf78796688d4a54da77edb08d1ab170510","random_control_local":5.904175667814648e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0030108893067198883,"delta_image_rematched":0.0020727051561937326,"delta_local":0.0889331391659473,"delta_matching":0.005083594462913621,"delta_native":0.0020727051561937326,"delta_selection":0.0,"delta_spillover":-0.0030108893067198883,"delta_target":0.0020727051561937326,"different_control_local":-3.742031212111696e-05,"image_id":"f4aed9d9448f1e18","image_sha256":"8b101b1865ccc22dfa36997d9076b417f618ff9f05527b5ac99ededa510052b7","random_control_local":8.25759074013499e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.1617498504534751e-05,"delta_image_rematched":1.1617498504534751e-05,"delta_local":0.0001434834416775342,"delta_matching":0.0,"delta_native":1.1617498504534751e-05,"delta_selection":0.0,"delta_spillover":1.1617498504534751e-05,"delta_target":1.1617498504534751e-05,"different_control_local":-1.8744793482748483e-07,"image_id":"f57647df8e832e6f","image_sha256":"051394f2a505df7424b6a0cab8dfa530c5399ae2ec2ef2c500ff20df9bc63f92","random_control_local":-2.8713310457582908e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.048579524206953995,"delta_image_rematched":-0.048579524206953995,"delta_local":0.7321171917237962,"delta_matching":0.0,"delta_native":-0.048579524206953995,"delta_selection":0.0,"delta_spillover":-0.048579524206953995,"delta_target":-0.048579524206953995,"different_control_local":-2.4287666940026216e-06,"image_id":"f64b131b41c8c95f","image_sha256":"0113bd6183cb841184fa37bd90ffa3b5e8e5828d036d5fdfb7e277ac6986f70b","random_control_local":2.1162957169898813e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.6201570197216242e-05,"delta_image_rematched":1.6201570197216242e-05,"delta_local":0.0017817529467423626,"delta_matching":0.0,"delta_native":1.6201570197216242e-05,"delta_selection":0.0,"delta_spillover":1.6201570197216242e-05,"delta_target":3.299647351839852e-05,"different_control_local":5.6048066808402075e-05,"image_id":"f69531965fec094f","image_sha256":"e8b9d3154be18f56459a052fa5de673886962dc043a9ad1f0d7732fca8b57039","random_control_local":-2.9403148523593492e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00012699534037896587,"delta_image_rematched":0.00012699534037896587,"delta_local":0.0007122132422559855,"delta_matching":0.0,"delta_native":0.00012699534037896587,"delta_selection":0.0,"delta_spillover":0.00012699534037896587,"delta_target":0.00012699534037896587,"different_control_local":-4.011606703387127e-07,"image_id":"f73b754cdb1ab677","image_sha256":"9fdf79893ed0f192e0fd94a475591f1f997e08fdb431155a0a189a093993e9f2","random_control_local":2.9325330641464045e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00029466257017685127,"delta_image_rematched":-0.00029466257017685127,"delta_local":0.05495869274067855,"delta_matching":0.0,"delta_native":-0.00029466257017685127,"delta_selection":0.0,"delta_spillover":-0.00029466257017685127,"delta_target":-0.00029466257017685127,"different_control_local":0.0001937705815124452,"image_id":"f7d8e88f3a0bcde2","image_sha256":"f9534b8c45abd314f11e622616a39f3c09ff8d57c38a55c671e7c960ecfff63b","random_control_local":-8.23166978469736e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001169162448779626,"delta_image_rematched":-0.001169162448779626,"delta_local":0.03443714599862771,"delta_matching":0.0,"delta_native":-0.001169162448779626,"delta_selection":0.0,"delta_spillover":-0.001169162448779626,"delta_target":-0.002318450287685625,"different_control_local":0.00017225345005843912,"image_id":"f7fc6fb1cc8e7e53","image_sha256":"801cf18e34b463790e86bca62b8e643fcb69b1a5d60e099f491fe944573528ae","random_control_local":-4.910620791942488e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00013330832246244428,"delta_image_rematched":-0.00013330832246244428,"delta_local":0.01043611952236316,"delta_matching":0.0,"delta_native":-0.00013330832246244428,"delta_selection":0.0,"delta_spillover":-0.00013330832246244428,"delta_target":-0.00013330832246244428,"different_control_local":5.7889395886912e-05,"image_id":"f8ca4926b5b4ef8b","image_sha256":"9de9dac3f14808b4726e5ae442160f9f001517cb1ead76961120157f44551549","random_control_local":4.868614914277369e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.2012983474040126e-05,"delta_image_rematched":2.2012983474040126e-05,"delta_local":0.02443693355350962,"delta_matching":0.0,"delta_native":2.2012983474040126e-05,"delta_selection":0.0,"delta_spillover":2.2012983474040126e-05,"delta_target":0.0002901059424634811,"different_control_local":0.0002936118125824727,"image_id":"f93b3324ce71ddc4","image_sha256":"7d8790a6e86fc16cd5a16f927d3c3bd1084d6ecbdbe693232a8d6a7aa96bc1b7","random_control_local":-5.016791908007967e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00046366290994936943,"delta_image_rematched":-0.00046366290994936943,"delta_local":0.017426643378448015,"delta_matching":0.0,"delta_native":-0.00046366290994936943,"delta_selection":0.0,"delta_spillover":-0.00046366290994936943,"delta_target":-0.00046366290994936943,"different_control_local":0.0004066758105611967,"image_id":"f9956e450cd74f09","image_sha256":"114e116d0cd757daec082fd972cfebf19d2a23f6df56013379cf62258261884a","random_control_local":1.685132698048264e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.00045612213714174565,"delta_image_rematched":-0.00045612213714174565,"delta_local":0.01178430059065283,"delta_matching":0.0,"delta_native":-0.00045612213714174565,"delta_selection":0.0,"delta_spillover":-0.00045612213714163463,"delta_target":-0.0023195518632180834,"different_control_local":0.0003528130684137265,"image_id":"f9f6bcc8aa35b0ef","image_sha256":"51a851c5947b3a0c307a975d9c08eb6238570ec989aca5154fb1bab4bccadceb","random_control_local":-1.623533529837573e-07,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005528481521499651,"delta_image_rematched":-0.005528481521499651,"delta_local":0.8631899142330417,"delta_matching":0.0,"delta_native":-0.005528481521499651,"delta_selection":0.0,"delta_spillover":-0.005528481521499651,"delta_target":-0.005528481521499651,"different_control_local":-4.917064064776982e-07,"image_id":"fa3f43026b555521","image_sha256":"d8405b8cc29d1d0876b7dcf6475bd83c239d3a876a48608e8416ea9dcb432260","random_control_local":9.577667516502339e-12,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0027290467910763283,"delta_image_rematched":-0.0027290467910763283,"delta_local":0.5233222095403385,"delta_matching":0.0,"delta_native":-0.0027290467910763283,"delta_selection":0.0,"delta_spillover":-0.0027290467910763283,"delta_target":-0.0027290467910763283,"different_control_local":-7.541733365838341e-06,"image_id":"fadb65dfa4deba70","image_sha256":"65287a85e2779f9742126e53d5106e510e21f264b615a9f0968f2404722b485b","random_control_local":1.2863584613297119e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.4876548543106836e-05,"delta_image_rematched":-2.4876548543106836e-05,"delta_local":0.027136028886167556,"delta_matching":0.0,"delta_native":-2.4876548543106836e-05,"delta_selection":0.0,"delta_spillover":-2.4876548543106836e-05,"delta_target":-1.8623539867479444e-05,"different_control_local":-0.00016783097699833022,"image_id":"fb6e35f4e8ad790f","image_sha256":"079d68ea56514486700796e12dcc2d2c0180f038c9e516f940e7cd962d0b485e","random_control_local":-5.417396126604357e-06,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.737381347488025e-06,"delta_image_rematched":-6.737381347488025e-06,"delta_local":-0.0005395347584125328,"delta_matching":0.0,"delta_native":-6.737381347488025e-06,"delta_selection":0.0,"delta_spillover":-6.737381347488025e-06,"delta_target":-6.737381347488025e-06,"different_control_local":9.955645394253525e-06,"image_id":"fb70753a89eeaae2","image_sha256":"3f5591edf463a14eeee35a03be0ac76177640972ad38360748967b0e35c908de","random_control_local":-4.954652742771015e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007958945393501163,"delta_image_rematched":-0.0007958945393501163,"delta_local":0.001668160141568971,"delta_matching":0.0,"delta_native":-0.0021840977562330435,"delta_selection":-0.0013882032168829272,"delta_spillover":-0.0007958945393501163,"delta_target":-0.0015921103984585443,"different_control_local":7.294456149639682e-08,"image_id":"fce34c8886e796fa","image_sha256":"d5d07c833ce87fcd4a83c3cb7414dc1e4af15367021cc2d5d07bfae40bf32049","random_control_local":1.7218106094650694e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.198571748134874e-05,"delta_image_rematched":-7.198571748134874e-05,"delta_local":0.05495898089850315,"delta_matching":0.0,"delta_native":-7.198571748134874e-05,"delta_selection":0.0,"delta_spillover":-7.198571748134874e-05,"delta_target":-0.00014256065577589183,"different_control_local":-6.322581130313587e-06,"image_id":"fe133d7747a5fa03","image_sha256":"9014b96898f6a48d3d78f3ba02c01b503439efc8f868dd4bf1905ea841f67ddd","random_control_local":-2.0085848228879044e-05,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.423776181498699e-05,"delta_image_rematched":-8.423776181498699e-05,"delta_local":0.00014683392381684601,"delta_matching":0.0,"delta_native":-8.423776181498699e-05,"delta_selection":0.0,"delta_spillover":-8.423776181498699e-05,"delta_target":-8.423776181498699e-05,"different_control_local":-1.7127039245518538e-06,"image_id":"fe4013fc841988c9","image_sha256":"1d098f0c51c646496efce3a12ba116c763969df26e401a62d4258464d7802716","random_control_local":-9.354306024873457e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000573237358924894,"delta_image_rematched":-0.000573237358924894,"delta_local":0.20218771382258816,"delta_matching":0.0,"delta_native":-0.0014973450279790468,"delta_selection":-0.0009241076690541528,"delta_spillover":-0.000573237358924894,"delta_target":-0.0011478581710770985,"different_control_local":1.5007405306004945e-05,"image_id":"fe7748af45bac1ae","image_sha256":"65406cd62a39e6fd51f679b13afc191375b59f300fd349af022402ac02de7ae4","random_control_local":-1.84715263785995e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008958475150439571,"delta_image_rematched":-0.008958475150439571,"delta_local":0.48644648072512936,"delta_matching":0.0,"delta_native":-0.008958475150439571,"delta_selection":0.0,"delta_spillover":-0.008958475150439571,"delta_target":-0.018577698759739025,"different_control_local":-1.4943410170341169e-05,"image_id":"feaf383fc5de383f","image_sha256":"bb9e5c1ee87f14cbe58615d185d6c00daa56ee0c724e0d07bbbf7127e7f5f9aa","random_control_local":-4.3272295216501e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.198364124159305e-07,"delta_image_rematched":-5.198364124159305e-07,"delta_local":0.0002802481043367652,"delta_matching":0.0,"delta_native":-5.198364124159305e-07,"delta_selection":0.0,"delta_spillover":-5.198364124159305e-07,"delta_target":-5.198364124159305e-07,"different_control_local":-1.1642690303591274e-05,"image_id":"ff1d8d296e9a5dc6","image_sha256":"2e148a55ee950259a24633ac0c248d7e5472cfe1e5d2a0a8d67a7a15cd98468f","random_control_local":-1.367666182389149e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00048798852804043946,"delta_image_rematched":-0.00048798852804043946,"delta_local":0.30143322131041533,"delta_matching":0.0,"delta_native":-0.00048798852804043946,"delta_selection":0.0,"delta_spillover":-0.00048798852804043946,"delta_target":-0.00048798852804043946,"different_control_local":-2.1607435805215576e-05,"image_id":"ff32d94a61b95467","image_sha256":"a65767fc72ce47d780ed707ef9cbecefb48d097172da67218c94d98df4a9c41e","random_control_local":5.885498169030945e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006297841425632056,"delta_image_rematched":-0.0006297841425632056,"delta_local":0.156925278643764,"delta_matching":0.0,"delta_native":-0.0006297841425632056,"delta_selection":0.0,"delta_spillover":-0.0006297841425632056,"delta_target":-0.0006297841425632056,"different_control_local":8.887865328488509e-05,"image_id":"ff5e1a90137b3bf7","image_sha256":"17696a13b75dc552229a64bf5603159b1ba6406d106ca45fd8e8b90646196f89","random_control_local":5.446810499298849e-07,"stratum":"n1|ordinary_only|large"}


==> anc/analysis_ready/h4_d_dino_r50_4s_12e.jsonl <==
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0014075416713216493,"delta_image_rematched":-0.0014075416713216493,"delta_local":0.0032378819387596236,"delta_matching":0.0,"delta_native":-0.0014075416713216493,"delta_selection":0.0,"delta_spillover":-0.0014075416713216493,"delta_target":-0.0014075416713216493,"different_control_local":5.624943476001398e-06,"image_id":"000a1249af2bc5f0","image_sha256":"ecd1eb1c20dc011a099c280bfbfd946099ed81cfa0b9538f9db53725e90d2cbc","random_control_local":-5.258102273031362e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.009070386847240708,"delta_image_rematched":-0.009070386847240708,"delta_local":0.04678125761847363,"delta_matching":0.0,"delta_native":-0.009070386847240708,"delta_selection":0.0,"delta_spillover":-0.009070386847240708,"delta_target":-0.009070386847240708,"different_control_local":8.569800463117255e-05,"image_id":"001a995c1e25d892","image_sha256":"7650f085d42642e235f48bb24e6bb283042a26c264e38bb57c6159ae2d898a50","random_control_local":-2.111806641648395e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.896568058016971e-05,"delta_image_rematched":-5.896568058016971e-05,"delta_local":0.003158065802418654,"delta_matching":0.0,"delta_native":-5.896568058016971e-05,"delta_selection":0.0,"delta_spillover":-5.896568058016971e-05,"delta_target":-5.896568058016971e-05,"different_control_local":-1.1909992734777247e-05,"image_id":"00a159a661a2f5aa","image_sha256":"c29fd15a111e72a6a2fc0b0b5a0b73ebb6ec5ca520f4bc929364c5b0f96d8c1b","random_control_local":1.3863036989192334e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0075856071479534215,"delta_image_rematched":-0.0075856071479534215,"delta_local":0.07470009686692622,"delta_matching":0.0,"delta_native":-0.0075856071479534215,"delta_selection":0.0,"delta_spillover":-0.0075856071479534215,"delta_target":-0.0075856071479534215,"different_control_local":-1.2681889742689745e-05,"image_id":"00b562abdf5766d3","image_sha256":"d3271f0020bd2e924aee2b3c4aa56ff16ea8e5e9c01829ee98ec3d543c33d3ad","random_control_local":-5.438533137031021e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.3945487299513744e-05,"delta_image_rematched":-3.3945487299513744e-05,"delta_local":0.012615513844967119,"delta_matching":0.0,"delta_native":-3.3945487299513744e-05,"delta_selection":0.0,"delta_spillover":-3.3945487299513744e-05,"delta_target":-0.00023083748262298087,"different_control_local":-0.00012117694752879216,"image_id":"00d2a568dd4afd0d","image_sha256":"bfa47349a048590b57dc6aaa1c9227498c36ef7bed6a098b70c62d2641a9043c","random_control_local":-3.388228034251206e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001841846809024994,"delta_image_rematched":-0.001841846809024994,"delta_local":0.018790552639910404,"delta_matching":0.0,"delta_native":-0.001841846809024994,"delta_selection":0.0,"delta_spillover":-0.001841846809024994,"delta_target":-0.001841846809024994,"different_control_local":-0.00021982691648617103,"image_id":"0173241beb1633e9","image_sha256":"9d720203a3f02a88c574c83d7e748950e5ccf0daf8780d0c840cf0c410dfaf7b","random_control_local":3.1333874696282127e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0013279474847706085,"delta_image_rematched":-0.0013279474847706085,"delta_local":0.008374611696943382,"delta_matching":0.0,"delta_native":-0.0013279474847706085,"delta_selection":0.0,"delta_spillover":-0.0013279474847706085,"delta_target":-0.0013279474847706085,"different_control_local":1.2139317876545819e-05,"image_id":"018d4a117c1d7e16","image_sha256":"0d342c03d49719b8a9d67c0ecc9d35e6308883d4520ec81bdb56cb117536d53d","random_control_local":4.1141944521344564e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0004756984803744313,"delta_image_rematched":-0.0004756984803744313,"delta_local":0.005058009186268725,"delta_matching":0.0,"delta_native":-0.0004756984803744313,"delta_selection":0.0,"delta_spillover":-0.0004756984803744313,"delta_target":-0.004088900824217423,"different_control_local":4.1242672366617605e-05,"image_id":"01ada3c0d980be5e","image_sha256":"070ff9a71df1cc265a6c28107a1d99fe7b503aa77086f9ca5e9e4c2281486530","random_control_local":3.115417467058901e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0021981246518811837,"delta_image_rematched":-0.0021981246518811837,"delta_local":0.006041026141041968,"delta_matching":0.0,"delta_native":-0.0021981246518811837,"delta_selection":0.0,"delta_spillover":-0.0021981246518811837,"delta_target":-0.0021981246518811837,"different_control_local":0.00018033842224610824,"image_id":"01b95ffb7ee0752c","image_sha256":"3e57473f14888a715219257a1d3b79c26f18bd2180266ba8f2b1b81996dabca6","random_control_local":3.694793547504016e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.121184959404722e-06,"delta_image_rematched":4.121184959404722e-06,"delta_local":0.0005965565118525688,"delta_matching":0.0,"delta_native":4.121184959404722e-06,"delta_selection":0.0,"delta_spillover":4.121184959404722e-06,"delta_target":-2.822878712616106e-05,"different_control_local":-8.30989467201157e-06,"image_id":"02af9804c6b68f61","image_sha256":"dd3afa9e4cf95d3e5aa66109ce16c25b9b26ea561bd569cb941478fe1534cac5","random_control_local":-2.3077048223740793e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00046378329167351406,"delta_image_rematched":-0.00046378329167351406,"delta_local":0.03837117443250755,"delta_matching":0.0,"delta_native":-0.00046378329167351406,"delta_selection":0.0,"delta_spillover":-0.00046378329167351406,"delta_target":-0.00046378329167351406,"different_control_local":-2.7355854120933443e-05,"image_id":"036fee36516ed5b9","image_sha256":"7638fb84491ab7c2caac7f3710b577baaf75a656c52397697a6bbb1a993e264e","random_control_local":-1.4739525433515865e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.06718095351914444,"delta_image_rematched":-0.06718095351914444,"delta_local":0.13288700628270694,"delta_matching":0.0,"delta_native":-0.06718095351914444,"delta_selection":0.0,"delta_spillover":-0.06718095351914444,"delta_target":-0.06718095351914444,"different_control_local":-1.074610489145561e-05,"image_id":"0450c83178d36a42","image_sha256":"8a25b6e32e16455664849b954cd49d028da2ae3bbabf225f6635fdbac7565a58","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0001531719514870633,"delta_image_rematched":0.0001531719514870633,"delta_local":0.03360186542255672,"delta_matching":0.0,"delta_native":0.0001531719514870633,"delta_selection":0.0,"delta_spillover":0.0001531719514870633,"delta_target":0.004884571307869734,"different_control_local":-0.0001521127021182067,"image_id":"0462aec2688ccf6c","image_sha256":"c6b453764e8fb15168ac0cc714e4419b4a0f21a627232a933e075451ecb6bf99","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0001301818712851066,"delta_image_rematched":0.0005499208618049561,"delta_local":0.0015505726096317896,"delta_matching":0.00041973899051984953,"delta_native":0.0005499208618049561,"delta_selection":0.0,"delta_spillover":0.0001301818712851066,"delta_target":0.0005499208618049561,"different_control_local":1.0856962713828855e-05,"image_id":"047e093c38e40f22","image_sha256":"821b381e346b650ba252472f36203d898b1dd64e7511a2042c00cc1ffd6f4e1c","random_control_local":-5.156300924430424e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":9.83096595752464e-06,"delta_image_rematched":9.83096595752464e-06,"delta_local":0.00046693180542538293,"delta_matching":0.0,"delta_native":9.83096595752464e-06,"delta_selection":0.0,"delta_spillover":9.83096595752464e-06,"delta_target":1.4847839951426245e-05,"different_control_local":1.1413748538916663e-05,"image_id":"0486a16c2b463778","image_sha256":"b3ac3fe2daa0977e5d3783bf9c2cbfa1bf5a864cdc8377267d9bbdb332375b76","random_control_local":-3.915799105802531e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0012863813579264693,"delta_image_rematched":-0.0012863813579264693,"delta_local":0.013295961043689741,"delta_matching":0.0,"delta_native":-0.0012863813579264693,"delta_selection":0.0,"delta_spillover":-0.0012863813579264693,"delta_target":-0.00876595489380233,"different_control_local":0.00045874639653231686,"image_id":"049e7e84b7055f7f","image_sha256":"dbde4fd9b454ae90ed01c65d200c32f7821f8541d791eaa210c24509dcebab3d","random_control_local":2.9426492409445615e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.812443247874775e-06,"delta_image_rematched":-3.812443247874775e-06,"delta_local":0.007878071060175303,"delta_matching":0.0,"delta_native":-3.812443247874775e-06,"delta_selection":0.0,"delta_spillover":-3.812443247874775e-06,"delta_target":-3.0165453175357015e-06,"different_control_local":8.725653928204347e-06,"image_id":"04b9f8abc09386ee","image_sha256":"85b4180d70f32b3702b192c33db3e94e3b7eb25b23d941c7fecea34d1b0aa61c","random_control_local":2.307511313970334e-09,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002825480898664967,"delta_image_rematched":-0.0002825480898664967,"delta_local":0.03735488994108277,"delta_matching":0.0,"delta_native":-0.0002825480898664967,"delta_selection":0.0,"delta_spillover":-0.0002825480898664967,"delta_target":-0.0003050806872167966,"different_control_local":-1.4915726471928514e-05,"image_id":"04ccb05e32dc45de","image_sha256":"f483fb7a81c61436806608a59361a291eb654f1e349da37548a6b42168322614","random_control_local":-1.2571622139134764e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00032321606220098165,"delta_image_rematched":-0.00032321606220098165,"delta_local":0.002889807410553155,"delta_matching":0.0,"delta_native":-0.00032321606220098165,"delta_selection":0.0,"delta_spillover":-0.00032321606220098165,"delta_target":-0.00032321606220098165,"different_control_local":-1.2730723142423406e-05,"image_id":"04e45a329032c784","image_sha256":"70da1203bc918a78da36d44b3fbe281f1c01463dd3488caa6083bf63f75dded6","random_control_local":1.9016958272000117e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00022415234348349689,"delta_image_rematched":-0.00022415234348349689,"delta_local":0.012268672271931721,"delta_matching":0.0,"delta_native":-0.00022415234348349689,"delta_selection":0.0,"delta_spillover":-0.00022415234348349689,"delta_target":-0.00022415234348349689,"different_control_local":6.705417773967409e-05,"image_id":"052b579fce6e42ac","image_sha256":"bad8d213c5f276e5a517fe8c2b1a0ce849bcb497acf991618b82bb9eff184338","random_control_local":-2.1197662236627224e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.034508857754063205,"delta_image_rematched":-0.034508857754063205,"delta_local":0.09966978370053212,"delta_matching":0.0,"delta_native":-0.034508857754063205,"delta_selection":0.0,"delta_spillover":-0.034508857754063205,"delta_target":-0.034508857754063205,"different_control_local":-0.00010944113831135721,"image_id":"0598d112cfe889ea","image_sha256":"a6c5f5cc4d92cc5ffd6fb11415b928abe65cfc07e5f0dcf03d4ef47c9e1f7e0b","random_control_local":-6.843370452258579e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0032292510433769017,"delta_image_rematched":-0.0032292510433769572,"delta_local":0.17096530721997172,"delta_matching":-5.551115123125783e-17,"delta_native":-0.0032292510433769572,"delta_selection":0.0,"delta_spillover":-0.0032292510433769017,"delta_target":-0.030165478953336433,"different_control_local":4.065000750855252e-06,"image_id":"05a149770e1013f1","image_sha256":"536ff6618a42e8f281db8a49a38e390de803a2adaf27fdab7fb3fd0c68222733","random_control_local":0.0,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002679578218997003,"delta_image_rematched":-0.002679578218997003,"delta_local":0.04208818003104124,"delta_matching":0.0,"delta_native":-0.002679578218997003,"delta_selection":0.0,"delta_spillover":-0.002679578218997003,"delta_target":-0.004709660964915319,"different_control_local":0.0001234521622221485,"image_id":"05c715fd19ba01fa","image_sha256":"1e510436b11e850716bcf48794ec072209d6a8b1b2b35bd3fbbeaa1608b6dfb1","random_control_local":5.735521385608067e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.5519174396526623e-05,"delta_image_rematched":2.5519174396526623e-05,"delta_local":-0.001446080257595253,"delta_matching":0.0,"delta_native":2.5519174396526623e-05,"delta_selection":0.0,"delta_spillover":2.5519174396526623e-05,"delta_target":2.5519174396526623e-05,"different_control_local":2.2115425181240544e-05,"image_id":"05de59562f9ff5cf","image_sha256":"61d92a032f29a6d95cfd9259e1f55aa5283febedc3f242050e34c326cea1ae27","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00027740188815705835,"delta_image_rematched":0.00027740188815705835,"delta_local":0.005331666510305949,"delta_matching":0.0,"delta_native":0.00027740188815705835,"delta_selection":0.0,"delta_spillover":0.00027740188815705835,"delta_target":0.0006137755627207975,"different_control_local":-0.00028842804561260427,"image_id":"06294ef356d77e7e","image_sha256":"72b5609f686516b2dfd96fecf9c35e5600810c490d04d64f4d38455395332c6b","random_control_local":-3.261514519570241e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0001435000608477066,"delta_image_rematched":0.0001435000608477066,"delta_local":0.0004480971520297722,"delta_matching":0.0,"delta_native":0.0001435000608477066,"delta_selection":0.0,"delta_spillover":0.0001435000608477066,"delta_target":0.00030906087983542663,"different_control_local":-2.9615682011763234e-06,"image_id":"06593b76585ed9a5","image_sha256":"37045a5fc0612d7d659e3fb9e2052d79510569447edc9fb5b7e9f69da0538528","random_control_local":1.635262744659194e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0010958061449724554,"delta_image_rematched":-0.0010958061449724554,"delta_local":-0.00015228830092425122,"delta_matching":0.0,"delta_native":-0.0010958061449724554,"delta_selection":0.0,"delta_spillover":-0.0010958061449724554,"delta_target":-0.0010958061449724554,"different_control_local":-3.061921640304388e-05,"image_id":"069951d34142a417","image_sha256":"289c908c95ee9013d68a6fc6e89607ea3cf36a289f812c7b1de39725846fae6b","random_control_local":1.8213927352461745e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.027619855799917548,"delta_image_rematched":-0.027619855799917548,"delta_local":0.07311671450982532,"delta_matching":0.0,"delta_native":-0.027619855799917548,"delta_selection":0.0,"delta_spillover":-0.027619855799917548,"delta_target":-0.027619855799917548,"different_control_local":0.00012740600957381054,"image_id":"07d9514871b2f137","image_sha256":"349d76d3d2c44bb7dea8941116bf42d7ea4e2c20e58a518f92ed7c013ffc45e5","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001385567646919883,"delta_image_rematched":-0.001385567646919883,"delta_local":0.038851099640301034,"delta_matching":0.0,"delta_native":-0.001385567646919883,"delta_selection":0.0,"delta_spillover":-0.001385567646919883,"delta_target":-0.001385567646919883,"different_control_local":-5.684501355646826e-06,"image_id":"07d9dd16b917e222","image_sha256":"e5bf1ba2f1a69b8ca9602488c2d5a2b29852a413cb5b1163b8ea0ad201109c53","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.013708049067676475,"delta_image_rematched":0.013708049067676475,"delta_local":0.08855688736959026,"delta_matching":0.0,"delta_native":0.013708049067676475,"delta_selection":0.0,"delta_spillover":0.013708049067676475,"delta_target":0.013708049067676475,"different_control_local":-0.00014464275356024237,"image_id":"07e304a0ba61ce5c","image_sha256":"4f435268a2658c50e972fe235987bb4f3987e4e34581609d2cd92f9ef8866f6e","random_control_local":3.6655419616282714e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0059323550177105,"delta_image_rematched":0.0059323550177105,"delta_local":7.374014223655856e-05,"delta_matching":0.0,"delta_native":0.0059323550177105,"delta_selection":0.0,"delta_spillover":0.0059323550177105,"delta_target":0.0059323550177105,"different_control_local":3.771973638207193e-05,"image_id":"0931504585a12d03","image_sha256":"0d832c93afd06f89ddb3f3045af22fae5039a56b36d2649545b99c119be1f7de","random_control_local":-1.6134156483049722e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00798790748840883,"delta_image_rematched":-0.00798790748840883,"delta_local":0.08761557723407247,"delta_matching":0.0,"delta_native":-0.00798790748840883,"delta_selection":0.0,"delta_spillover":-0.00798790748840883,"delta_target":-0.00798790748840883,"different_control_local":4.4404077807636694e-05,"image_id":"097d056ffa82fced","image_sha256":"6f41f841eaca0678e56f1bbdc2fe125900fef2fa466101c36f87dd9e38aff711","random_control_local":-9.167470508414377e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006329098060939842,"delta_image_rematched":-0.0006329098060939842,"delta_local":0.0013578678288126422,"delta_matching":0.0,"delta_native":-0.0006329098060939842,"delta_selection":0.0,"delta_spillover":-0.0006329098060939842,"delta_target":-0.0006329098060939842,"different_control_local":0.00010478338720362745,"image_id":"0a82f0443c940816","image_sha256":"f1ef63c1e3aef0144d77b031e8868f6fad30148670e5214b62d6b92fa3561125","random_control_local":-9.762177133332273e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0013036638290322422,"delta_image_rematched":-0.0013036638290322422,"delta_local":0.054665568668535044,"delta_matching":0.0,"delta_native":-0.0013036638290322422,"delta_selection":0.0,"delta_spillover":-0.0013036638290322422,"delta_target":-0.002292322087877885,"different_control_local":-0.00024950369555429286,"image_id":"0acfa779589204bf","image_sha256":"864506e75fa353880da56be310813f2cc8d6cf3df75f4913456eac44d7cfb99a","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02090610887025629,"delta_image_rematched":-0.02090610887025629,"delta_local":0.10120564643401977,"delta_matching":0.0,"delta_native":-0.02090610887025629,"delta_selection":0.0,"delta_spillover":-0.02090610887025629,"delta_target":-0.02090610887025629,"different_control_local":0.00034848365901965495,"image_id":"0b2167c3a726f68a","image_sha256":"4700b1cc478eb3c39aa784f46d74a21da69f89c4c2c2b78193124d93560ba7de","random_control_local":5.0591324962656614e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004342853403239089,"delta_image_rematched":-0.004342853403239089,"delta_local":0.1363170392235443,"delta_matching":0.0,"delta_native":-0.004342853403239089,"delta_selection":0.0,"delta_spillover":-0.004342853403239089,"delta_target":-0.00990794406230866,"different_control_local":-0.00031666952361511513,"image_id":"0b2c23d6ee2b3801","image_sha256":"f07933fdd11697c24945f4506a9db5e8190e1539070250b414485ea1eea6a73b","random_control_local":9.483928975484446e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0020358105187338327,"delta_image_rematched":-0.0020358105187338327,"delta_local":0.03758186212088635,"delta_matching":0.0,"delta_native":-0.0020358105187338327,"delta_selection":0.0,"delta_spillover":-0.0020358105187338327,"delta_target":-0.0020358105187338327,"different_control_local":0.00028009669405482107,"image_id":"0b730c49ccf74eae","image_sha256":"b081381dae7f8b7a23b0e1bb6b41ab348a3dd98c85cebc27708ac06f86a2f3e9","random_control_local":-4.0105989776439976e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000973687398805545,"delta_image_rematched":-0.000973687398805545,"delta_local":0.008196634774269046,"delta_matching":0.0,"delta_native":-0.000973687398805545,"delta_selection":0.0,"delta_spillover":-0.000973687398805545,"delta_target":-0.0018913808069094262,"different_control_local":0.0001075366476354922,"image_id":"0b7361f518dbb1cb","image_sha256":"60d87aea8433d70f8c86ad307b1985ffbc052f50dea9235567fbda97c08672f8","random_control_local":-4.0069199347403384e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00030386740573601356,"delta_image_rematched":-0.00030386740573601356,"delta_local":0.017395934804478375,"delta_matching":0.0,"delta_native":-0.00030386740573601356,"delta_selection":0.0,"delta_spillover":-0.00030386740573601356,"delta_target":-0.0013923253278540493,"different_control_local":0.00037782881158243686,"image_id":"0c08c1a56daae22a","image_sha256":"e4eefbd6cf77ea5a0424967e9fcec521d42f34d8eb6cbdca2d265dabdb599666","random_control_local":6.229611229646714e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.710577126630256e-06,"delta_image_rematched":-5.710577126630256e-06,"delta_local":0.00010876523618695566,"delta_matching":0.0,"delta_native":-5.710577126630256e-06,"delta_selection":0.0,"delta_spillover":-5.710577126630256e-06,"delta_target":-5.710577126630256e-06,"different_control_local":-3.823828798661666e-06,"image_id":"0c5ba9f5d1851c1d","image_sha256":"2449760dcc821f6a7d22e9eaf4189876bacdb85efff8e74fbd42b4db6a5f6e18","random_control_local":4.620785601372468e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0022117830170337305,"delta_image_rematched":0.0022117830170337305,"delta_local":0.08160292735004276,"delta_matching":0.0,"delta_native":0.0022117830170337305,"delta_selection":0.0,"delta_spillover":0.0022117830170337305,"delta_target":0.0022117830170337305,"different_control_local":0.00014824793222368432,"image_id":"0caaa43e6d1ff03b","image_sha256":"98dd194db587ce789c67a6214b6e2c2d533c3a11700f8496704312ad86a1e1d3","random_control_local":1.100402902826092e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00011117445864275433,"delta_image_rematched":-0.00011117445864275433,"delta_local":0.0017428127458066212,"delta_matching":0.0,"delta_native":-0.004866895774166016,"delta_selection":-0.004755721315523261,"delta_spillover":-0.00011117445864275433,"delta_target":-0.00011117445864275433,"different_control_local":-2.1747138996042886e-05,"image_id":"0cba349f6f7bdf44","image_sha256":"9e1de1c07a6ea3f2af1b211f690c4604268631b7e402e6914c79eb592b4a3486","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.259732314320196e-05,"delta_image_rematched":-3.259732314320196e-05,"delta_local":0.0343329514586116,"delta_matching":0.0,"delta_native":-3.259732314320196e-05,"delta_selection":0.0,"delta_spillover":-3.259732314320196e-05,"delta_target":-3.259732314320196e-05,"different_control_local":-0.0008553051169736953,"image_id":"0d7726d7d5cd9640","image_sha256":"de3207f571542a09d45f461ae734148a3c3bf7b5ae46dd07c573671073ddacae","random_control_local":1.4259900892044097e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.469433653921719e-05,"delta_image_rematched":-6.469433653921719e-05,"delta_local":0.001285275580612165,"delta_matching":0.0,"delta_native":-6.469433653921719e-05,"delta_selection":0.0,"delta_spillover":-6.469433653921719e-05,"delta_target":-0.0002305898270755502,"different_control_local":9.481622884464913e-06,"image_id":"0dff5becb0f6c70d","image_sha256":"f4e543994423330b7da6bf6e132aac81568fa21e1c561ebf82e4189db304059b","random_control_local":1.5269749080448758e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00012960015900564947,"delta_image_rematched":-0.00012960015900564947,"delta_local":0.02656004497957407,"delta_matching":0.0,"delta_native":-0.00012960015900564947,"delta_selection":0.0,"delta_spillover":-0.00012960015900564947,"delta_target":-0.00012960015900564947,"different_control_local":1.6057126149444934e-06,"image_id":"0e8cfb93ac8211ee","image_sha256":"2bb6ba7efa029c20ca2bb9c87c10326f20ada95549915098300671a467d9f112","random_control_local":-9.781500321520697e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0006188462825233998,"delta_image_rematched":0.0006188462825233998,"delta_local":0.015679967509240632,"delta_matching":0.0,"delta_native":0.0006188462825233998,"delta_selection":0.0,"delta_spillover":0.0006188462825233998,"delta_target":0.0021612989704444807,"different_control_local":-5.410642429197476e-06,"image_id":"0f0596b1c511e071","image_sha256":"1b8fc2754de59d9a4584ee90fb8c74668a6f1d1a6e96392a1a4b73addbe6d2ab","random_control_local":-2.6446246893796488e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007925961659558944,"delta_image_rematched":0.008464244984852043,"delta_local":0.059220411078368465,"delta_matching":0.009256841150807937,"delta_native":0.0373494581487504,"delta_selection":0.02888521316389836,"delta_spillover":-0.0007925961659558944,"delta_target":0.0019777394390069203,"different_control_local":-0.0001918725560267065,"image_id":"0f78c692f5d67965","image_sha256":"bcc45e5e4d7d1c68ebe5aabbf4b1a8c24a6372b8196f10e37b780ceafce440b7","random_control_local":-1.2265019673496358e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-0.0007897128606023651,"delta_image_rematched":-0.0007897128606023651,"delta_local":0.045819914928141706,"delta_matching":0.0,"delta_native":-0.0007897128606023651,"delta_selection":0.0,"delta_spillover":-0.0007897128606024761,"delta_target":-0.002651561629780752,"different_control_local":0.00013598272356485364,"image_id":"103a14e073bd3482","image_sha256":"8bf1e490bb886d95c4421cb1d215e3ef75213890e1653848f0bbc3cd0a3ff4a0","random_control_local":-2.173377793013298e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0009040248826691633,"delta_image_rematched":-0.0009040248826691633,"delta_local":0.012936306873975623,"delta_matching":0.0,"delta_native":-0.0009040248826691633,"delta_selection":0.0,"delta_spillover":-0.0009040248826691633,"delta_target":-0.0009040248826691633,"different_control_local":9.206746108525454e-05,"image_id":"105a43452aedeeb7","image_sha256":"e35410d48c2c91924fcf3446d5867baa477ff6c6d9d58541e63d7438a924b1a7","random_control_local":-9.611028992106974e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0004518870516547757,"delta_image_rematched":0.0004518870516547757,"delta_local":0.019470567151428527,"delta_matching":0.0,"delta_native":0.0004518870516547757,"delta_selection":0.0,"delta_spillover":0.0004518870516547757,"delta_target":0.0004518870516547757,"different_control_local":6.3262769628771864e-06,"image_id":"10e939ffae0c2f25","image_sha256":"27049b221be702f757c1f0570e15ed30399cd7332507fe2e0b20a17711ebaa46","random_control_local":5.153712876598826e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.01802866823864921,"delta_image_rematched":-0.01802866823864921,"delta_local":0.018983835062980098,"delta_matching":0.0,"delta_native":-0.01802866823864921,"delta_selection":0.0,"delta_spillover":-0.01802866823864921,"delta_target":-0.01802866823864921,"different_control_local":0.0006853815147439546,"image_id":"10f1e4ef22dba6ce","image_sha256":"4a3f609db249b0d76c4678dfbf79aa6ffcdc14d5a5f4b09c63cc889a90d0869a","random_control_local":1.046235584278854e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002772256000115214,"delta_image_rematched":-0.002772256000115214,"delta_local":0.08189059778076152,"delta_matching":0.0,"delta_native":-0.002772256000115214,"delta_selection":0.0,"delta_spillover":-0.002772256000115214,"delta_target":-0.005545788270698293,"different_control_local":0.00044266833868207567,"image_id":"1152ee7d65a1498f","image_sha256":"6d4114c4dfa28acdcabacc15e1de42f009eb6c6b41747d11b8512cca4196f727","random_control_local":-2.5500234340780636e-08,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.2756341479266435e-06,"delta_image_rematched":-4.2756341479266435e-06,"delta_local":4.147883699418681e-05,"delta_matching":0.0,"delta_native":-4.2756341479266435e-06,"delta_selection":0.0,"delta_spillover":-4.2756341479266435e-06,"delta_target":-4.2756341479266435e-06,"different_control_local":4.900119636441769e-07,"image_id":"121537f085b7d63c","image_sha256":"07bdb1d1c76e97d03c59ff965ca75f378d7e05cfab7956786f4a715a30524488","random_control_local":0.0,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00338078954240717,"delta_image_rematched":-0.00338078954240717,"delta_local":0.01732276406145805,"delta_matching":0.0,"delta_native":-0.00338078954240717,"delta_selection":0.0,"delta_spillover":-0.00338078954240717,"delta_target":-0.007908083943859334,"different_control_local":4.4008593513056304e-05,"image_id":"121f6fedb3af41ba","image_sha256":"cfaf22eaf02f98ea03aedf55e7d1f01d94fd791c680a09eaf930cf78f07896b2","random_control_local":-3.333520626203068e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00028655163096114045,"delta_image_rematched":0.00028655163096114045,"delta_local":0.016638522809544566,"delta_matching":0.0,"delta_native":0.00028655163096114045,"delta_selection":0.0,"delta_spillover":0.00028655163096114045,"delta_target":0.0038684394378197817,"different_control_local":0.00011159714213125962,"image_id":"124e469cf2eaf962","image_sha256":"c5c573886035098377ec051c6bfa69b31956b5213bb8921a5838cc9a45d44eb2","random_control_local":-4.928292579586824e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.359932862354256e-06,"delta_image_rematched":-6.359932862354256e-06,"delta_local":0.0004835372491330831,"delta_matching":0.0,"delta_native":-6.359932862354256e-06,"delta_selection":0.0,"delta_spillover":-6.359932862354256e-06,"delta_target":-5.954065086188898e-06,"different_control_local":3.7960213900012363e-07,"image_id":"125fca1bb0a5be7a","image_sha256":"3f5c7cdd55e3331c5135cbdc1a0f90459f5d4afcff7bdb3d12e839c16cfad4e3","random_control_local":5.154036194186806e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00014698580981831189,"delta_image_rematched":0.00014698580981831189,"delta_local":0.0530069777472759,"delta_matching":0.0,"delta_native":0.00014698580981831189,"delta_selection":0.0,"delta_spillover":0.00014698580981831189,"delta_target":0.00014698580981831189,"different_control_local":-6.519118162462423e-06,"image_id":"13b9d8ab697d0893","image_sha256":"7a4fe8e4d8e3b2e16fc9a8f45339930f6c20509105ebb8608305e1195501d678","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.034444422102156036,"delta_image_rematched":-0.034444422102156036,"delta_local":0.09584069062379812,"delta_matching":0.0,"delta_native":-0.034444422102156036,"delta_selection":0.0,"delta_spillover":-0.034444422102156036,"delta_target":-0.034444422102156036,"different_control_local":-0.00011797244809907959,"image_id":"13bdb6c82e9ef869","image_sha256":"a5f35dec125b7068ad085a1aa061c093217211d92631493169026988749da736","random_control_local":1.464888231550443e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002623119139598673,"delta_image_rematched":-0.0002623119139598673,"delta_local":0.0023221709006570057,"delta_matching":0.0,"delta_native":-0.0002623119139598673,"delta_selection":0.0,"delta_spillover":-0.0002623119139598673,"delta_target":-0.0002623119139598673,"different_control_local":-2.9221701087267515e-05,"image_id":"1430bdaa35b7fbb6","image_sha256":"cefc4debc9a015159069a11445faf085c31f7b3afb66497f0cb53a77c32ec9ce","random_control_local":1.0703379488274933e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.7444115649007976e-05,"delta_image_rematched":5.7444115649007976e-05,"delta_local":0.005850485930381861,"delta_matching":0.0,"delta_native":5.7444115649007976e-05,"delta_selection":0.0,"delta_spillover":5.7444115649007976e-05,"delta_target":5.7444115649007976e-05,"different_control_local":1.5751790181615932e-06,"image_id":"1430f5387b1cb9f1","image_sha256":"dad764247431c90dc0689f34ba1b322c078a4b090d10f8f7d8dfaed575bd9c10","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.003413140835166306,"delta_image_rematched":-0.003413140835166306,"delta_local":0.028068023234500812,"delta_matching":0.0,"delta_native":-0.003413140835166306,"delta_selection":0.0,"delta_spillover":-0.003413140835166306,"delta_target":-0.006000567680888413,"different_control_local":0.00010007447011145532,"image_id":"1456ab6503fda3b7","image_sha256":"8f98beb7f0b608323bcb5e5aa9cd91384c560203579a1d9392a8305059ecad3d","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00036362825401159427,"delta_image_rematched":-0.00036362825401148324,"delta_local":0.015123903589798959,"delta_matching":1.1102230246251565e-16,"delta_native":-0.00036362825401148324,"delta_selection":0.0,"delta_spillover":-0.00036362825401159427,"delta_target":-0.0015712895249471448,"different_control_local":2.044410072542073e-05,"image_id":"148b8c049bf6a361","image_sha256":"01c71847589cbb7620b78f37a6c69d1609d1210078b8f5adcea7b275187978a5","random_control_local":5.449785740740953e-09,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0005162907613794898,"delta_image_rematched":0.0005162907613794898,"delta_local":0.019625081508777568,"delta_matching":0.0,"delta_native":0.0005162907613794898,"delta_selection":0.0,"delta_spillover":0.0005162907613794898,"delta_target":0.0005162907613794898,"different_control_local":-7.683551205560357e-05,"image_id":"14b32f838a0ed041","image_sha256":"6bc1ad3e1b7a605055e43dfc049173f23c7c7bcc9c114e253f39b2744ee8acc7","random_control_local":1.8859033525803204e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.0048835236864395e-05,"delta_image_rematched":1.0048835236864395e-05,"delta_local":0.0006783388850801209,"delta_matching":0.0,"delta_native":1.0048835236864395e-05,"delta_selection":0.0,"delta_spillover":1.0048835236864395e-05,"delta_target":1.0048835236864395e-05,"different_control_local":1.2168413185020821e-05,"image_id":"14da09e1c230ab17","image_sha256":"b20e1245dc4180dda5485d7ae525a759c927c5814d7b47bbf622738ab9961c32","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00030520625925689604,"delta_image_rematched":-0.00030520625925689604,"delta_local":0.009812293606139465,"delta_matching":0.0,"delta_native":-0.00030520625925689604,"delta_selection":0.0,"delta_spillover":-0.00030520625925689604,"delta_target":-0.00030520625925689604,"different_control_local":1.3792442407623007e-06,"image_id":"151e0d8fc3923605","image_sha256":"7ed7d0e1195a140ea08ffaadd98e039cc9289477c82843f59747904b5491b447","random_control_local":2.6864250844693682e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0011710742797482743,"delta_image_rematched":-0.0011710742797482743,"delta_local":0.002165088973188567,"delta_matching":0.0,"delta_native":-0.0011710742797482743,"delta_selection":0.0,"delta_spillover":-0.0011710742797482743,"delta_target":-0.0011710742797482743,"different_control_local":0.00027707750920170915,"image_id":"15348e4f2c7ebe0f","image_sha256":"7070376aeff523f59a8d0433d7cc8c0c48daa65772ae8a5f0fd6acad6595884f","random_control_local":-6.357097043219184e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0037771219575912784,"delta_image_fixed":0.0017163854383643873,"delta_image_rematched":0.0017163854383643873,"delta_local":0.02548545640242142,"delta_matching":0.0,"delta_native":0.0017163854383643873,"delta_selection":0.0,"delta_spillover":-0.002060736519226891,"delta_target":-0.0179158226595163,"different_control_local":6.092782140140751e-05,"image_id":"154bf3c92a7c6d27","image_sha256":"9e138862eddf9d1b857c8ed91d6a5ba1c8dd9e155f0cb3c3a275a8f7a49e588c","random_control_local":-4.562468863822389e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008059667365756473,"delta_image_rematched":-0.008059667365756473,"delta_local":0.012848029206898148,"delta_matching":0.0,"delta_native":-0.008059667365756473,"delta_selection":0.0,"delta_spillover":-0.008059667365756473,"delta_target":-0.008059667365756473,"different_control_local":0.00010912305164823,"image_id":"15932ce01f712852","image_sha256":"b6ae3fdd898c42d143305994b725a65bc300230cacd3df5feadb1e14e8a036ca","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00018716396034362814,"delta_image_rematched":-0.00018716396034362814,"delta_local":0.010595309472379494,"delta_matching":0.0,"delta_native":-0.0022106732808061524,"delta_selection":-0.0020235093204625243,"delta_spillover":-0.00018716396034362814,"delta_target":-0.0017983610577358977,"different_control_local":2.386853718625015e-05,"image_id":"163dad9413a0dbac","image_sha256":"a5ecab26db6341b526209c6036b6bf5bba50b2bae816803d6d89436eb7eadf93","random_control_local":0.0,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005029100693653143,"delta_image_rematched":-0.0005029100693653143,"delta_local":0.03281712324643196,"delta_matching":0.0,"delta_native":-0.0005029100693653143,"delta_selection":0.0,"delta_spillover":-0.0005029100693653143,"delta_target":-0.0005029100693653143,"different_control_local":0.00016721428849823805,"image_id":"1641f1c39e4878cb","image_sha256":"341719015518a5c2e1654d3c5854fc8e6f22e36f9d9583acebaefbad46e08f26","random_control_local":-2.1075992451269343e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005583370222244088,"delta_image_rematched":-0.0005583370222244088,"delta_local":0.00767941328515357,"delta_matching":0.0,"delta_native":-0.0005583370222244088,"delta_selection":0.0,"delta_spillover":-0.0005583370222244088,"delta_target":-0.0013528289031304874,"different_control_local":0.0001786735918069271,"image_id":"16789af24af158d8","image_sha256":"91f94ba85e72b7811be84ba536f758e5c30591f5d1bbdc00d1c348d0a2b7935f","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00021379064860965746,"delta_image_rematched":-0.00021379064860965746,"delta_local":0.0017873629369051097,"delta_matching":0.0,"delta_native":-0.00021379064860965746,"delta_selection":0.0,"delta_spillover":-0.00021379064860965746,"delta_target":-0.00039756538734023184,"different_control_local":6.6917750024472755e-06,"image_id":"168ba8a4f76153da","image_sha256":"f882c117085cb5001288cb90c2fe78741a7359dab2809531d729f4f43824fcb4","random_control_local":1.1213011026633968e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008198672282903052,"delta_image_rematched":-0.0008198672282901942,"delta_local":0.03918889182062607,"delta_matching":1.1102230246251565e-16,"delta_native":-0.0008198672282901942,"delta_selection":0.0,"delta_spillover":-0.0008198672282903052,"delta_target":2.2112765739490392e-05,"different_control_local":1.838901428603129e-05,"image_id":"16a1af0cccd211ba","image_sha256":"9b009ca2d916590245ba53fb0cad025d73ee94e7bffac998588558a2328defb1","random_control_local":-6.83936703452237e-09,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.270025751762496e-06,"delta_image_rematched":4.270025751762496e-06,"delta_local":0.05696429582553707,"delta_matching":0.0,"delta_native":4.270025751762496e-06,"delta_selection":0.0,"delta_spillover":4.270025751762496e-06,"delta_target":4.270025751762496e-06,"different_control_local":-5.742531537596823e-05,"image_id":"16dbd9b970d01c30","image_sha256":"e80447c68b0c61392c43709d7aa27d81427c65aaef19a613caf6774ab0e8f195","random_control_local":1.2762756254613983e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.003280744267573521,"delta_image_rematched":-0.003280744267573521,"delta_local":0.07418717047103392,"delta_matching":0.0,"delta_native":-0.003280744267573521,"delta_selection":0.0,"delta_spillover":-0.003280744267573521,"delta_target":-0.004972161600628855,"different_control_local":-7.71146663503669e-06,"image_id":"17de3cf86b72b16e","image_sha256":"0d47ab800d97511b785f94e0b47b4345a432261cdc3cd7ba11d8e625b4fd2259","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0018953258197050293,"delta_image_rematched":-0.0018953258197050293,"delta_local":0.035627894006919875,"delta_matching":0.0,"delta_native":-0.0018953258197050293,"delta_selection":0.0,"delta_spillover":-0.0018953258197050293,"delta_target":-0.015310284836688282,"different_control_local":-0.00016646817507592893,"image_id":"18f02e9a91cd518d","image_sha256":"743dcf2363002af6d8fc36c8027d192c15d3430e93a6ac623d43170868aacaf5","random_control_local":5.563405647279751e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.5151992166617667e-05,"delta_image_rematched":1.5151992166617667e-05,"delta_local":-0.00010793847217047126,"delta_matching":0.0,"delta_native":1.5151992166617667e-05,"delta_selection":0.0,"delta_spillover":1.5151992166617667e-05,"delta_target":-5.02671278490574e-08,"different_control_local":1.607713275703082e-06,"image_id":"194396947759f81d","image_sha256":"70910055ed18e0d9babd5f61f1aadd8fbf3e60fda8269db19e0f9a2f1bb583ac","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.007014235512893874,"delta_image_rematched":0.007014235512893874,"delta_local":0.040225864790736005,"delta_matching":0.0,"delta_native":0.007014235512893874,"delta_selection":0.0,"delta_spillover":0.007014235512893874,"delta_target":0.007014235512893874,"different_control_local":-0.00013949539305991437,"image_id":"19bdf0d6867b8be4","image_sha256":"b29205fd8f603c27096daf069e8e050e8e999b70f1e1972acfda7e73e2b76e29","random_control_local":-1.4528149273884683e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.00017152912103723938,"delta_image_rematched":-0.00017152912103723938,"delta_local":0.015845289942984925,"delta_matching":0.0,"delta_native":-0.00017152912103723938,"delta_selection":0.0,"delta_spillover":-0.00017152912103712836,"delta_target":-0.0005038176118945525,"different_control_local":1.7566362615212272e-05,"image_id":"19e3e69835151951","image_sha256":"f96cdf38d2df7ea2dbdf91262f487f45a0522ea57f0a34075545abae2fe0bcb4","random_control_local":5.4174845290355655e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0001492215027531496,"delta_image_rematched":-0.0001492215027531496,"delta_local":0.0029726647339493838,"delta_matching":0.0,"delta_native":-0.0001492215027531496,"delta_selection":0.0,"delta_spillover":-0.0001492215027531496,"delta_target":-0.00022845866411247417,"different_control_local":-8.797680774458999e-06,"image_id":"1a3e5ded7c79131c","image_sha256":"9f4e64e3d75bec78acc3f2a20a0e82b025e96a674727fe395f365d9fde96838a","random_control_local":1.292303627997704e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001249800150143754,"delta_image_rematched":-0.001249800150143754,"delta_local":0.08044019349715445,"delta_matching":0.0,"delta_native":-0.001249800150143754,"delta_selection":0.0,"delta_spillover":-0.001249800150143754,"delta_target":-0.0031578470371274037,"different_control_local":-2.5913435883827968e-05,"image_id":"1abe817c999b8b4c","image_sha256":"b0c01a4409788c441c47d3a1159848a2b554809f72dd41964f47a08176f345d0","random_control_local":1.7962649652425444e-08,"stratum":"n2_4|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.006376141509761513,"delta_image_rematched":-0.006376141509761513,"delta_local":0.01855725190883256,"delta_matching":0.0,"delta_native":-0.006376141509761513,"delta_selection":0.0,"delta_spillover":-0.006376141509761513,"delta_target":-0.006376141509761513,"different_control_local":4.0383728050680245e-05,"image_id":"1ae2903da19989a5","image_sha256":"a810a79a563711dda305444caabd5d2eeb47745f1195eb7ebd490fd10373b81b","random_control_local":-1.8376287103105682e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.015181578279185703,"delta_image_rematched":0.015181578279185703,"delta_local":0.06563568620163676,"delta_matching":0.0,"delta_native":0.015181578279185703,"delta_selection":0.0,"delta_spillover":0.015181578279185703,"delta_target":0.015181578279185703,"different_control_local":-0.0005280400533425877,"image_id":"1b1b3982a02aafd8","image_sha256":"fc520d0718ea85fa97a42ee3b40aec50e8867ae5e7c98c676f7d539b5e77bb1f","random_control_local":-1.538008196910745e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.647709065392803e-05,"delta_image_rematched":5.647709065392803e-05,"delta_local":0.005390767235497033,"delta_matching":0.0,"delta_native":5.647709065392803e-05,"delta_selection":0.0,"delta_spillover":5.647709065392803e-05,"delta_target":0.00015830012194595344,"different_control_local":1.1309452016459998e-05,"image_id":"1b6ad6a2fea8a146","image_sha256":"7244e97bd9de7d9dcb40d6ce4e5d13b29bbe87a19859d04af08263685e99a5e0","random_control_local":3.3702882179520444e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02407511936523421,"delta_image_rematched":-0.02407511936523421,"delta_local":0.05139718734257248,"delta_matching":0.0,"delta_native":-0.02407511936523421,"delta_selection":0.0,"delta_spillover":-0.02407511936523421,"delta_target":-0.02407511936523421,"different_control_local":0.00015211429589689907,"image_id":"1be56e37d4e207fd","image_sha256":"37085ad52247ac818228d5b32c06a1ff40f0d24545260394aff2195557b3646f","random_control_local":-6.7658806682247e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.568045054912043e-05,"delta_image_rematched":-7.568045054912043e-05,"delta_local":-0.0005426426823182048,"delta_matching":0.0,"delta_native":-7.568045054912043e-05,"delta_selection":0.0,"delta_spillover":-7.568045054912043e-05,"delta_target":-4.4312916433808525e-05,"different_control_local":-1.4304598215233999e-05,"image_id":"1bea4a97a9cfe442","image_sha256":"4b591b887580aaa9df1a43247ca9938395e8bf3db55fe58c32ba2dc12c2e8859","random_control_local":1.4235763429182313e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005812466142088857,"delta_image_rematched":-0.0005812466142088857,"delta_local":0.005455179586236168,"delta_matching":0.0,"delta_native":-0.0005812466142088857,"delta_selection":0.0,"delta_spillover":-0.0005812466142088857,"delta_target":-0.0005812466142088857,"different_control_local":4.697674562658544e-05,"image_id":"1bed833e2c31bbb4","image_sha256":"21c5cf8cb9bcf0aa4933f4d358915db925428005256a1d322b5207e910350b37","random_control_local":-4.042200607567992e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0001796939201000325,"delta_image_rematched":-0.0001796939201000325,"delta_local":0.0037176906496479284,"delta_matching":0.0,"delta_native":-0.0001796939201000325,"delta_selection":0.0,"delta_spillover":-0.0001796939201000325,"delta_target":-0.0001796939201000325,"different_control_local":1.8501114640981364e-05,"image_id":"1c226a7a4e0833d9","image_sha256":"735d7e74a558df127663fbb5b195720def97928cd68493ac3f8a51056038387c","random_control_local":-1.085776044074116e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003153803237901931,"delta_image_rematched":-0.0003153803237901931,"delta_local":0.031127100399796756,"delta_matching":0.0,"delta_native":-0.0003153803237901931,"delta_selection":0.0,"delta_spillover":-0.0003153803237901931,"delta_target":-0.0004001623223601758,"different_control_local":0.0002136307878990648,"image_id":"1c5bd019a0965122","image_sha256":"35d702bc43a94d07ebdfe7527fcc30d8794c159bbe3027fdca4d637fe56f4b52","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0006072015826628641,"delta_image_rematched":0.0006072015826629196,"delta_local":-0.0011140691432993122,"delta_matching":5.551115123125783e-17,"delta_native":0.0006072015826629196,"delta_selection":0.0,"delta_spillover":0.0006072015826628641,"delta_target":0.0004978014325829339,"different_control_local":-2.208639218284625e-05,"image_id":"1c694c5d547cbfae","image_sha256":"c13af7b836c177c228a10959ace24b3ca9dc22d3f2439ae52c981ca5ccc9b1cf","random_control_local":-2.2415766798289383e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002889696519694951,"delta_image_rematched":-0.002889696519694951,"delta_local":0.020588463698705685,"delta_matching":0.0,"delta_native":-0.002889696519694951,"delta_selection":0.0,"delta_spillover":-0.002889696519694951,"delta_target":-0.002889696519694951,"different_control_local":9.97013216118281e-06,"image_id":"1ccde2aaa58575f4","image_sha256":"4927b6d7b226129aad5ae02905aa7c7786dd5b9d1b530d6e26e21236c322e39a","random_control_local":-2.1191419022348335e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.011344392791460212,"delta_image_rematched":-0.011344392791460212,"delta_local":0.13119716153334046,"delta_matching":0.0,"delta_native":-0.011344392791460212,"delta_selection":0.0,"delta_spillover":-0.011344392791460212,"delta_target":-0.011344392791460212,"different_control_local":-2.390579583551322e-05,"image_id":"1cdbbf79e6aad256","image_sha256":"655d763dce822bd178ae34c74d8929527572a8e58de3f1760e291319203273b0","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.147379216363657e-06,"delta_image_rematched":-5.147379216363657e-06,"delta_local":0.0005307438970830088,"delta_matching":0.0,"delta_native":-5.147379216363657e-06,"delta_selection":0.0,"delta_spillover":-5.147379216363657e-06,"delta_target":-4.233724593460941e-06,"different_control_local":4.3962660906810003e-07,"image_id":"1ced3ecaa077f2e4","image_sha256":"9d07d9c9793945e1e2363b0753e24046bc196e5b15ff856e881a879816423938","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005301847660940107,"delta_image_rematched":-0.0005301847660940107,"delta_local":0.007650677324370941,"delta_matching":0.0,"delta_native":-0.0005301847660940107,"delta_selection":0.0,"delta_spillover":-0.0005301847660940107,"delta_target":-0.0016810944621945545,"different_control_local":0.00026075250734805544,"image_id":"1d4cc602049bfdff","image_sha256":"6c3da8e6d3df85044e7feca8556bf2de71ecd5da5eb27a55c003310ada2918c4","random_control_local":1.680597233599812e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008002133102385511,"delta_image_rematched":-0.0008002133102385511,"delta_local":0.002791962325971148,"delta_matching":0.0,"delta_native":-0.0008002133102385511,"delta_selection":0.0,"delta_spillover":-0.0008002133102385511,"delta_target":-0.0008002133102385511,"different_control_local":9.033256868989925e-06,"image_id":"1db3793d7c84faa1","image_sha256":"8b3ea9bd65ea3972518fa113d329f5f02700e777746e8ef9670e80544057f3dd","random_control_local":0.0,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-5.4657831413895686e-05,"delta_image_rematched":-5.4657831413895686e-05,"delta_local":0.01818601009636337,"delta_matching":0.0,"delta_native":-5.4657831413895686e-05,"delta_selection":0.0,"delta_spillover":-5.465783141400671e-05,"delta_target":-0.0003412182886325943,"different_control_local":-2.0954484496887166e-05,"image_id":"1e6546a05ecabfe2","image_sha256":"f66169dbb03a219ab8356d3beecd0e9d63c8f814e8112b54d7884957f585a489","random_control_local":-2.539862171274665e-09,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006361184245494006,"delta_image_rematched":-0.0006361184245494006,"delta_local":0.002393771446308604,"delta_matching":0.0,"delta_native":-0.0006361184245494006,"delta_selection":0.0,"delta_spillover":-0.0006361184245494006,"delta_target":-0.0006361184245494006,"different_control_local":6.124491971952473e-05,"image_id":"1ea67bf7a689c499","image_sha256":"4cd14ca90a6f671764b6f26ce35366e8a2b43f62a5018c0b736adf899117ff5a","random_control_local":-1.1293820961766343e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.03069158929997684,"delta_image_rematched":-0.03069158929997684,"delta_local":0.1428571553591308,"delta_matching":0.0,"delta_native":-0.03069158929997684,"delta_selection":0.0,"delta_spillover":-0.03069158929997684,"delta_target":-0.03069158929997684,"different_control_local":-6.999469143825071e-05,"image_id":"1f1d5bc31e444cc1","image_sha256":"5aab727bb70db9bdbdd89963e233c1663b80e19670421e43ce15c0818c20f40b","random_control_local":-1.0871528052791568e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.283937177323004e-05,"delta_image_rematched":3.283937177323004e-05,"delta_local":-0.0020361611775965432,"delta_matching":0.0,"delta_native":3.283937177323004e-05,"delta_selection":0.0,"delta_spillover":3.283937177323004e-05,"delta_target":0.00015961020836219308,"different_control_local":-6.02901446548898e-06,"image_id":"1f5071f175373752","image_sha256":"b56e2e02e79af8906b3e0e770f724f6e8e3426b126f086965234a6ca6244128c","random_control_local":0.0,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0017420242135672281,"delta_image_rematched":-0.0017420242135672281,"delta_local":0.006652624688844755,"delta_matching":0.0,"delta_native":-0.0017420242135672281,"delta_selection":0.0,"delta_spillover":-0.0017420242135672281,"delta_target":-0.0028367126901401862,"different_control_local":0.0003393341480821266,"image_id":"1f9f26a140775c6c","image_sha256":"3d7ec81d139670f2d3acccbc2c89c4babf673c02a4904f1a7a48bcc5853bd47a","random_control_local":5.882659304123905e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001540418813085087,"delta_image_rematched":-0.001540418813085087,"delta_local":0.04699016880839992,"delta_matching":0.0,"delta_native":-0.001540418813085087,"delta_selection":0.0,"delta_spillover":-0.001540418813085087,"delta_target":-0.001540418813085087,"different_control_local":3.6322811066025196e-05,"image_id":"2077c0619979f100","image_sha256":"fce7bd280002eb20c8b5f00f6c7f835b631cb662699dd9d0722e0b1927e1ac61","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005904786091459058,"delta_image_rematched":-0.0005904786091459058,"delta_local":0.0028090223453376972,"delta_matching":0.0,"delta_native":-0.0005904786091459058,"delta_selection":0.0,"delta_spillover":-0.0005904786091459058,"delta_target":-0.0005904786091459058,"different_control_local":0.000253985315881583,"image_id":"2082f35b4c16f681","image_sha256":"e82fbcbfd77018e33fad571b17315dd31d2e21e92e6fbf17030c5214b2dcdd83","random_control_local":-1.5584210302788115e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00032460483545712626,"delta_image_rematched":-0.00032460483545712626,"delta_local":0.0006464153465513545,"delta_matching":0.0,"delta_native":-0.00032460483545712626,"delta_selection":0.0,"delta_spillover":-0.00032460483545712626,"delta_target":-0.00032460483545712626,"different_control_local":-6.133298410972154e-05,"image_id":"208e95b8f33fecda","image_sha256":"42944aba0e7c4888698d7d32d9ad56f266a57f18d751fde62d74593ee15066da","random_control_local":8.722412212683328e-06,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.007608160094891792,"delta_image_rematched":-0.007608160094891792,"delta_local":0.07898488033519324,"delta_matching":0.0,"delta_native":-0.007608160094891792,"delta_selection":0.0,"delta_spillover":-0.007608160094891792,"delta_target":-0.013469118902171395,"different_control_local":0.00020123359213171377,"image_id":"20a2a94fb2c998c7","image_sha256":"b3d91219774a7209118ca481072910983c01eab9fa772aa4f4a626a5c9c25736","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002396204881754488,"delta_image_rematched":-0.002396204881754488,"delta_local":0.009213087916102286,"delta_matching":0.0,"delta_native":-0.002396204881754488,"delta_selection":0.0,"delta_spillover":-0.002396204881754488,"delta_target":-0.002396204881754488,"different_control_local":-0.000261348321460117,"image_id":"20efffe6aa0537c4","image_sha256":"8cad4326610e5ff94a5bba460327969c44ba8a773f156c08dfef6ef2f6f9a885","random_control_local":4.27773217820393e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-5.551115123125783e-17,"delta_image_fixed":-0.0014123504410292753,"delta_image_rematched":-0.0014123504410292198,"delta_local":0.056767352953169335,"delta_matching":5.551115123125783e-17,"delta_native":-0.0014123504410292198,"delta_selection":0.0,"delta_spillover":-0.0014123504410292198,"delta_target":-0.008055320745675054,"different_control_local":-7.5474488074531165e-06,"image_id":"21023093fff7ee3e","image_sha256":"2435af5c88faf0c028aa7245026a7749469cc6a4a15b92aeda5aacc7893c79d6","random_control_local":9.260311170655733e-09,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0025265156315714687,"delta_image_rematched":-0.0025265156315714687,"delta_local":0.010952911087827297,"delta_matching":0.0,"delta_native":-0.0025265156315714687,"delta_selection":0.0,"delta_spillover":-0.0025265156315714687,"delta_target":-0.0025265156315714687,"different_control_local":-2.178601942580405e-05,"image_id":"212f83ee2f2ac0bf","image_sha256":"6ea47fb7a1c14ca6ae760330041165013723c55d1950ab206083bffdb3ddc002","random_control_local":-4.502264738109885e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.763566298913389e-05,"delta_image_rematched":-2.763566298913389e-05,"delta_local":0.0037915616219524294,"delta_matching":0.0,"delta_native":-2.763566298913389e-05,"delta_selection":0.0,"delta_spillover":-2.763566298913389e-05,"delta_target":-5.722390253704024e-05,"different_control_local":6.616615854146413e-06,"image_id":"21d0851a96ca6250","image_sha256":"4e6db48a2235e7445675b6a8bcb5ef5daeaaa32a64520b5ec1062d50bc58036d","random_control_local":-9.171696978282906e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.10347416052463343,"delta_image_rematched":-0.10347416052463343,"delta_local":0.161030598882962,"delta_matching":0.0,"delta_native":-0.10347416052463343,"delta_selection":0.0,"delta_spillover":-0.10347416052463343,"delta_target":-0.10347416052463343,"different_control_local":-0.0002962555328768629,"image_id":"21f199a3a9263b98","image_sha256":"3d545ab713809a57e39afc3d26e9a5214d75b2e1873c4699d2628aa9aeed5925","random_control_local":6.61932531981213e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.01890471868571042,"delta_image_rematched":-0.01890471868571042,"delta_local":0.0363554669979215,"delta_matching":0.0,"delta_native":-0.01890471868571042,"delta_selection":0.0,"delta_spillover":-0.01890471868571042,"delta_target":-0.01890471868571042,"different_control_local":-6.125925739203231e-06,"image_id":"21f8c88ebe002ba4","image_sha256":"1b579a823d87416ee655d789ee621aac3e420e6010f0ea7aa1faf2f2869e6de0","random_control_local":4.772851059098304e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.1793957890443574e-06,"delta_image_rematched":-1.1793957890443574e-06,"delta_local":5.7098332097127794e-05,"delta_matching":0.0,"delta_native":-1.1793957890443574e-06,"delta_selection":0.0,"delta_spillover":-1.1793957890443574e-06,"delta_target":-1.1793957890443574e-06,"different_control_local":-6.066681651061001e-06,"image_id":"22ce7c96d1cfe0e2","image_sha256":"04e9312be39003a0e8cbe78c87a902366fe38adc574932bf843ef8792b89ae23","random_control_local":-4.373930195464282e-09,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.001453503558483893,"delta_image_fixed":0.0008426719910746977,"delta_image_rematched":0.0008426719910746977,"delta_local":0.0029070071169677927,"delta_matching":0.0,"delta_native":0.0008426719910746977,"delta_selection":0.0,"delta_spillover":-0.0006108315674091952,"delta_target":-0.0005973578961779129,"different_control_local":1.8615877663781533e-05,"image_id":"230450de0c377859","image_sha256":"a66b4ea7f10d3508cea1a3022535090d5eb7dcd24044c38a9b5462a7ccdea14b","random_control_local":3.950823321274832e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.01576238740613195,"delta_image_rematched":-0.01576238740613195,"delta_local":0.06176470560362418,"delta_matching":0.0,"delta_native":-0.01576238740613195,"delta_selection":0.0,"delta_spillover":-0.01576238740613195,"delta_target":-0.09659051586271428,"different_control_local":-2.7250730757211183e-05,"image_id":"238a4fe184791234","image_sha256":"06a823c8e9e6530dcbda6ae6f495cb03fa2949810b5d1dcf54388f22744a61c6","random_control_local":-2.8166884963320982e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0013781279915635047,"delta_image_rematched":-0.0013781279915635047,"delta_local":0.005778687534017252,"delta_matching":0.0,"delta_native":-0.0013781279915635047,"delta_selection":0.0,"delta_spillover":-0.0013781279915635047,"delta_target":-0.0013781279915635047,"different_control_local":4.6074945952434554e-05,"image_id":"23944a69f7a0b625","image_sha256":"7591a731e249772c1ef3df4db4f7f8565c2935548b90c7324df431c82dd246f1","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.018804741133177816,"delta_image_rematched":-0.018804741133177816,"delta_local":0.031977604586638286,"delta_matching":0.0,"delta_native":-0.018804741133177816,"delta_selection":0.0,"delta_spillover":-0.018804741133177816,"delta_target":-0.018804741133177816,"different_control_local":0.00010134534761069292,"image_id":"23faed1106295fe2","image_sha256":"9183ee73e54d5d5b93ae7c351ac3a6e0e374ed471242db494bda79b01d4db1fb","random_control_local":-3.1723688315166143e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00016478663095420565,"delta_image_rematched":-0.00016478663095420565,"delta_local":0.009549244264003498,"delta_matching":0.0,"delta_native":-0.00016478663095420565,"delta_selection":0.0,"delta_spillover":-0.00016478663095420565,"delta_target":-0.002336330917204421,"different_control_local":-9.851926406900802e-07,"image_id":"243a91ffe8b682dd","image_sha256":"182d2047c808ee5bb6cc0c6a90606c9ffd7df31c2c27c7ae43b97b75ef841095","random_control_local":4.264692055055974e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0001403314901295416,"delta_image_rematched":-0.0001403314901295416,"delta_local":0.009008447739631739,"delta_matching":0.0,"delta_native":-0.0001403314901295416,"delta_selection":0.0,"delta_spillover":-0.0001403314901295416,"delta_target":-0.0001403314901295416,"different_control_local":-4.942837769899427e-07,"image_id":"2463c3988a1223d3","image_sha256":"6d1f8c9d04c97005e208858f5b210ad8466e3f8e7c1c258fc1ae9e54b58585a3","random_control_local":1.4949346410081388e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0041490314671772666,"delta_image_rematched":0.0041490314671772666,"delta_local":0.024045961241823552,"delta_matching":0.0,"delta_native":0.0041490314671772666,"delta_selection":0.0,"delta_spillover":0.0041490314671772666,"delta_target":0.0041490314671772666,"different_control_local":2.485956919935639e-05,"image_id":"24a586643471f0a6","image_sha256":"4a07f84612fee94af7bccfefc697dca4fb842306232831000081b11eae142f7b","random_control_local":1.0711569520260866e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001120190570489732,"delta_image_rematched":-0.001120190570489732,"delta_local":0.028265566459422603,"delta_matching":0.0,"delta_native":-0.001120190570489732,"delta_selection":0.0,"delta_spillover":-0.001120190570489732,"delta_target":-0.001120190570489732,"different_control_local":-8.944149897195663e-06,"image_id":"24b6614a5a590e8f","image_sha256":"043a5e2423e80412c9dd684f5867fb0dc55cbb2373a173e68c5a279c6f29c81d","random_control_local":4.559364151501821e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0014818214369340943,"delta_image_rematched":-0.0014818214369340943,"delta_local":0.011580935886662286,"delta_matching":0.0,"delta_native":-0.0014818214369340943,"delta_selection":0.0,"delta_spillover":-0.0014818214369340943,"delta_target":-0.0014818214369340943,"different_control_local":-5.4670950859064815e-05,"image_id":"257d66691df7928b","image_sha256":"2900b787b78f5b78f7506c20a55039620b7ef4d16a7165de5e2f33ad7ef9d5ea","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006566230659881128,"delta_image_rematched":-0.0006566230659881128,"delta_local":-0.0003363566802560142,"delta_matching":0.0,"delta_native":-0.0006566230659881128,"delta_selection":0.0,"delta_spillover":-0.0006566230659881128,"delta_target":-0.0006566230659881128,"different_control_local":-7.217744556087258e-06,"image_id":"25968f8f370daa1b","image_sha256":"cab254796f12f006bda028ebf6d4e5412059da02ef84868633e95749eb36e69e","random_control_local":-2.084247482936341e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00026178625746098305,"delta_image_rematched":-0.00026178625746098305,"delta_local":0.0007479203300829818,"delta_matching":0.0,"delta_native":-0.00026178625746098305,"delta_selection":0.0,"delta_spillover":-0.00026178625746098305,"delta_target":-0.0005068070254016233,"different_control_local":-1.362351087366015e-05,"image_id":"263343d32ffcef8a","image_sha256":"7f30388b24e53d13b2e69e68d5f93946299de6ca81aa7fb14430c4b3f27ad6c0","random_control_local":7.004440398354628e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.002933258405490302,"delta_image_rematched":0.002933258405490302,"delta_local":0.01979877825758153,"delta_matching":0.0,"delta_native":0.002933258405490302,"delta_selection":0.0,"delta_spillover":0.002933258405490302,"delta_target":-0.0010787064666826218,"different_control_local":2.8077384451707932e-05,"image_id":"267200fac51a0837","image_sha256":"1baa91283993601c708f4cde8154f51960e0541a6ff3ced39394fc8aec238f70","random_control_local":1.84467421893153e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000366071451532779,"delta_image_rematched":-0.000366071451532779,"delta_local":0.006231491894576169,"delta_matching":0.0,"delta_native":-0.000366071451532779,"delta_selection":0.0,"delta_spillover":-0.000366071451532779,"delta_target":-0.000366071451532779,"different_control_local":-4.6763748260583715e-05,"image_id":"26966ba3d9366666","image_sha256":"3757eaa13610116b95e6ad842c9635f6cbda565668d7f247916ce5d342989405","random_control_local":7.812620526903569e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0019312020008108166,"delta_image_rematched":-0.0019312020008108166,"delta_local":-0.00010700219486088625,"delta_matching":0.0,"delta_native":-0.0019312020008108166,"delta_selection":0.0,"delta_spillover":-0.0019312020008108166,"delta_target":-0.0019312020008108166,"different_control_local":2.1378743407796108e-05,"image_id":"26e97e9f6d719dee","image_sha256":"26263218d72f59bf94f7ff068b08079347170472fc812d52b36b2fd659452f0e","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006118230281131343,"delta_image_rematched":-0.0006118230281131343,"delta_local":0.017235659151753627,"delta_matching":0.0,"delta_native":-0.0006118230281131343,"delta_selection":0.0,"delta_spillover":-0.0006118230281131343,"delta_target":-0.0006118230281131343,"different_control_local":1.2894129989629577e-06,"image_id":"270c2199f1871d97","image_sha256":"f2877657312917fa1e1bb72c2c68cffb16be89bc281f6da467091c3ddb048b93","random_control_local":-4.7100201051863966e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.296141595380945e-05,"delta_image_rematched":-7.296141595380945e-05,"delta_local":0.0038283123592878533,"delta_matching":0.0,"delta_native":-7.296141595380945e-05,"delta_selection":0.0,"delta_spillover":-7.296141595380945e-05,"delta_target":-0.00019769177646844494,"different_control_local":-2.8916322542121842e-05,"image_id":"27337e0ad2040478","image_sha256":"d1fca7981f6ccfbe61f7cd464afc12970513e10872f0cb81925486b504f46339","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0053278116919605045,"delta_image_rematched":-0.0053278116919605045,"delta_local":0.10516104070998769,"delta_matching":0.0,"delta_native":-0.0053278116919605045,"delta_selection":0.0,"delta_spillover":-0.0053278116919605045,"delta_target":-0.014560965999653175,"different_control_local":5.9616522051213205e-05,"image_id":"2770e1a4b947ec54","image_sha256":"1aac0d34ae04655b871736f9b9e5075b47de4b980f0bee38da03da11b832cb3d","random_control_local":9.08526236881313e-09,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0001583164675201254,"delta_image_rematched":0.0001583164675201254,"delta_local":-0.001805464650426039,"delta_matching":0.0,"delta_native":0.0001583164675201254,"delta_selection":0.0,"delta_spillover":0.0001583164675201254,"delta_target":0.00033671260167715544,"different_control_local":8.072175848236607e-06,"image_id":"289d11d8a7ae4042","image_sha256":"9966294277b045c45a0ffda7a51c8c418095b000f44f02587ae282ba4cb80542","random_control_local":6.506288731389365e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0008466980518346823,"delta_image_rematched":0.0008466980518346823,"delta_local":0.01559929996246607,"delta_matching":0.0,"delta_native":0.0008466980518346823,"delta_selection":0.0,"delta_spillover":0.0008466980518346823,"delta_target":0.0008466980518346823,"different_control_local":-7.849511563448597e-07,"image_id":"29ae2665a63aff96","image_sha256":"d51f9e827b2c896415114e10a6e652942b9a46f5180f8b6ca437c369b108803c","random_control_local":7.510986641673378e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.5833256474889462,"delta_image_rematched":-0.3639913412261486,"delta_local":0.23046543866991318,"delta_matching":0.2193343062627976,"delta_native":-0.3639913412261486,"delta_selection":0.0,"delta_spillover":-0.5833256474889462,"delta_target":-0.3639913412261486,"different_control_local":0.0004195600542743344,"image_id":"2a14e5a225e61a09","image_sha256":"d1e100030c3f5c516ed05271199df068635fec38bb24e08278b1f0f1d7a0d57a","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0015649662599287462,"delta_image_rematched":-0.0015649662599287462,"delta_local":0.022006442165440218,"delta_matching":0.0,"delta_native":-0.0015649662599287462,"delta_selection":0.0,"delta_spillover":-0.0015649662599287462,"delta_target":-0.0015649662599287462,"different_control_local":7.785804727482304e-05,"image_id":"2a934341e5fce116","image_sha256":"2289321b04eb740b16065dbc1a1b1057b6a0b45ba59b7636fedd93a543231728","random_control_local":4.2779117234714725e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0005074882634872324,"delta_image_rematched":0.0005074882634872324,"delta_local":0.006127941100094996,"delta_matching":0.0,"delta_native":0.0005074882634872324,"delta_selection":0.0,"delta_spillover":0.0005074882634872324,"delta_target":0.0005074882634872324,"different_control_local":-3.1927674197518296e-06,"image_id":"2ab966841e7b9b7a","image_sha256":"65cbe7869d05f08d26516861793cec9f9d2d6761961b6a9bdca115652301ffae","random_control_local":4.090652958727015e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0007251934501678603,"delta_image_rematched":0.0007251934501678603,"delta_local":0.018339506837929342,"delta_matching":0.0,"delta_native":0.0007251934501678603,"delta_selection":0.0,"delta_spillover":0.0007251934501678603,"delta_target":0.0007251934501678603,"different_control_local":-0.00011871778900163221,"image_id":"2cbbc5040998dd83","image_sha256":"c1f3150cfec6264769dec6c7ad8b4a1337979dbd635b476c7c2df7a1d1bbbd15","random_control_local":0.0,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.007324909102123245,"delta_image_rematched":-0.007324909102123245,"delta_local":0.09534529816802637,"delta_matching":0.0,"delta_native":-0.007324909102123245,"delta_selection":0.0,"delta_spillover":-0.007324909102123245,"delta_target":-0.0442247711868875,"different_control_local":4.0444416994522836e-05,"image_id":"2d0bc0685042a27c","image_sha256":"dd125803d95e55eafcd127daaaf61fd7e5b3be323e4eb2478a12f6da05633afe","random_control_local":-1.4350306429267157e-08,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.104888645586115e-05,"delta_image_rematched":-6.104888645586115e-05,"delta_local":0.0015373933734239217,"delta_matching":0.0,"delta_native":-6.104888645586115e-05,"delta_selection":0.0,"delta_spillover":-6.104888645586115e-05,"delta_target":-6.104888645586115e-05,"different_control_local":-9.867253273130455e-05,"image_id":"2dab4bf641b91d2a","image_sha256":"92baa09ee97c3e59283765c7d918d113d0fc4bc8f35dc8953ac3d23a4eadceba","random_control_local":1.1907420167933669e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.008891608012650098,"delta_image_rematched":0.008891608012650098,"delta_local":0.056422453480182606,"delta_matching":0.0,"delta_native":0.008891608012650098,"delta_selection":0.0,"delta_spillover":0.008891608012650098,"delta_target":0.008891608012650098,"different_control_local":-3.631042790674943e-05,"image_id":"2e11affeb413c309","image_sha256":"9df1e17384f98e5d06298086cbe062b6581fc2bc5e456bae0c2088b00d0e71f5","random_control_local":-6.120872331205618e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0009730631044366778,"delta_image_rematched":-0.0009730631044366778,"delta_local":0.06310533559647223,"delta_matching":0.0,"delta_native":-0.0009730631044366778,"delta_selection":0.0,"delta_spillover":-0.0009730631044366778,"delta_target":-0.002519398318215682,"different_control_local":-8.952653323721083e-06,"image_id":"2e76f898849db00d","image_sha256":"b3d3447224a18abea46e41f28a2907721b54d7a1296e85c2fafdd9ca7582bfe7","random_control_local":-3.069492612861602e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00015207436827668896,"delta_image_rematched":-0.00015207436827668896,"delta_local":0.006859523419082383,"delta_matching":0.0,"delta_native":-0.00015207436827668896,"delta_selection":0.0,"delta_spillover":-0.00015207436827668896,"delta_target":-0.00015207436827668896,"different_control_local":6.7014987530159e-05,"image_id":"2f2d849f35d38a13","image_sha256":"44efdb486e1f623aba498b10e42cee166561bdd25792b928b826836116605986","random_control_local":2.3151588549041868e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0002841801926066756,"delta_image_rematched":0.0002841801926066756,"delta_local":-0.00346022954020557,"delta_matching":0.0,"delta_native":0.0002841801926066756,"delta_selection":0.0,"delta_spillover":0.0002841801926066756,"delta_target":0.0002841801926066756,"different_control_local":0.00016531657156891588,"image_id":"2fba54286aaac20e","image_sha256":"bb4d0fe4e4db25dc1d1a905e9ebcd640b37fc72d7f6c58567cd8ea0c09f818d0","random_control_local":2.1106855735419927e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0016737839062165305,"delta_image_rematched":-0.0016737839062165305,"delta_local":0.015322200606493842,"delta_matching":0.0,"delta_native":-0.0016737839062165305,"delta_selection":0.0,"delta_spillover":-0.0016737839062165305,"delta_target":-0.0027855199544295495,"different_control_local":-4.438602818172821e-06,"image_id":"30b588e4be85cf2b","image_sha256":"ec7d30463b8efb2793fe9a770d9915a6809d9a6a70be70c392897d1a9a6233c4","random_control_local":-1.3044961506836206e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.078733201061003e-06,"delta_image_rematched":5.078733201061003e-06,"delta_local":0.02015085582445969,"delta_matching":0.0,"delta_native":5.078733201061003e-06,"delta_selection":0.0,"delta_spillover":5.078733201061003e-06,"delta_target":5.078733201061003e-06,"different_control_local":-0.0005700870558315585,"image_id":"30b6cfb60bf44533","image_sha256":"3175f37dec899612641bfdcecdb7ee38e7450eda81a807e9d5cb8610b4056ba8","random_control_local":5.04410443274983e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0011610392633418232,"delta_image_rematched":-0.0011610392633418232,"delta_local":0.024902835052881704,"delta_matching":0.0,"delta_native":-0.0011610392633418232,"delta_selection":0.0,"delta_spillover":-0.0011610392633418232,"delta_target":-0.004039490049488448,"different_control_local":0.0001916439888373575,"image_id":"3120e46a6a14d2ee","image_sha256":"760ddbbff6dcee116f64d676d8bc90b139d28b05f340ea9872bf0a6037435e48","random_control_local":-9.919599183727534e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.771413213664147e-05,"delta_image_rematched":-7.771413213664147e-05,"delta_local":0.00464556237268092,"delta_matching":0.0,"delta_native":-7.771413213664147e-05,"delta_selection":0.0,"delta_spillover":-7.771413213664147e-05,"delta_target":-7.771413213664147e-05,"different_control_local":-5.1810151671244364e-06,"image_id":"3134f3d9a15d98a2","image_sha256":"5fb26b951eabe6c914944c438dae36b4864bdeaa703f3becf663b9a0332c3c44","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.4153902132774121e-05,"delta_image_rematched":-1.4153902132774121e-05,"delta_local":0.005344645482768237,"delta_matching":0.0,"delta_native":-1.4153902132774121e-05,"delta_selection":0.0,"delta_spillover":-1.4153902132774121e-05,"delta_target":-1.4153902132774121e-05,"different_control_local":-1.3996060411400335e-05,"image_id":"31814e6574805bfa","image_sha256":"ecc948cb27741b3dff70c09e71e6be7d63d41dde6eb0a64f53f5baff9d1d6ded","random_control_local":4.6971185926891756e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0002394091281043842,"delta_image_fixed":0.0002587496829254965,"delta_image_rematched":0.000258749682925552,"delta_local":0.003422604635838017,"delta_matching":5.551115123125783e-17,"delta_native":0.000258749682925552,"delta_selection":0.0,"delta_spillover":1.93405548211123e-05,"delta_target":-9.570431791972034e-05,"different_control_local":3.8574717174943984e-06,"image_id":"31a9c2c4a273f156","image_sha256":"7b410e0bc28904a259dc87a636661228b7e317ee49fc3e671703399b9ac6ddb1","random_control_local":3.1987383714016104e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.07620961132677617,"delta_image_rematched":-0.07620961132677617,"delta_local":0.18603686201954972,"delta_matching":0.0,"delta_native":-0.07620961132677617,"delta_selection":0.0,"delta_spillover":-0.07620961132677617,"delta_target":-0.153654156594827,"different_control_local":0.0004556837448279616,"image_id":"31f1bd2ad15207ce","image_sha256":"c4e35ee9c60272f2c5e254cf1025602aebcf6f020f6525f0dbe81bba05d31726","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.6701375278522814e-05,"delta_image_rematched":5.6701375278522814e-05,"delta_local":0.026700259985615343,"delta_matching":0.0,"delta_native":5.6701375278522814e-05,"delta_selection":0.0,"delta_spillover":5.6701375278522814e-05,"delta_target":0.00016431221725832224,"different_control_local":-0.00019679722890449114,"image_id":"326d5cdb7ab5bf16","image_sha256":"d8355d76c7253974c30f45ab06106e1157208c29d4ec0ecde0cad590f899f0f6","random_control_local":-7.600950131803064e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006273057550502115,"delta_image_rematched":-0.0006273057550502115,"delta_local":0.042087499384857834,"delta_matching":0.0,"delta_native":-0.0006273057550502115,"delta_selection":0.0,"delta_spillover":-0.0006273057550502115,"delta_target":-0.0006273057550502115,"different_control_local":-0.00013228633215926072,"image_id":"33069576e6b60b47","image_sha256":"172c0bc8694985c35fdd5dc0e5650bdcaefd5e9a7059f3fbcd8250f50d1e69d1","random_control_local":5.838718751538519e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.007600970916510796,"delta_image_rematched":-0.007600970916510796,"delta_local":0.0852141108000578,"delta_matching":0.0,"delta_native":-0.007600970916510796,"delta_selection":0.0,"delta_spillover":-0.007600970916510796,"delta_target":-0.009266846963557618,"different_control_local":9.569519435009832e-06,"image_id":"3317400486b77360","image_sha256":"df79f90e57180d9b8b6471f2e38426ddd2d3117cec233b5f2d4c21a421b68476","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00242170739257358,"delta_image_rematched":0.00242170739257358,"delta_local":-0.031334729239358136,"delta_matching":0.0,"delta_native":0.00242170739257358,"delta_selection":0.0,"delta_spillover":0.00242170739257358,"delta_target":0.00242170739257358,"different_control_local":0.0001137947399608985,"image_id":"337315fd6034a1d6","image_sha256":"304aebae3db5ceaa5117c75ec268f11ae4a7a031b6c036d79dcccc4ead88abfb","random_control_local":6.237388973373559e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.3270988410147306e-05,"delta_image_rematched":-3.3270988410147306e-05,"delta_local":-9.269387281990449e-06,"delta_matching":0.0,"delta_native":-3.3270988410147306e-05,"delta_selection":0.0,"delta_spillover":-3.3270988410147306e-05,"delta_target":-3.3270988410147306e-05,"different_control_local":4.508724142153475e-05,"image_id":"33b4cb8e2b24e7ff","image_sha256":"a7e54c48b459362fde33e2d341e1f00ec273fc2819327229439b4b21860df47e","random_control_local":-1.1503566169079882e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0011457644881909257,"delta_image_rematched":-0.0011457644881909257,"delta_local":0.02028717919085879,"delta_matching":0.0,"delta_native":-0.0011457644881909257,"delta_selection":0.0,"delta_spillover":-0.0011457644881909257,"delta_target":-0.0011457644881909257,"different_control_local":0.0001022252241948407,"image_id":"33bffc67784a8bf2","image_sha256":"72baf826a2c0ee98dedff3040811fda8a5558a2805515b70e6397b75b168e5a5","random_control_local":-1.867571868680029e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0011801165677503,"delta_image_rematched":-0.0011801165677503,"delta_local":0.00341693313648328,"delta_matching":0.0,"delta_native":-0.0011801165677503,"delta_selection":0.0,"delta_spillover":-0.0011801165677503,"delta_target":-0.0011801165677503,"different_control_local":-4.53697355745214e-05,"image_id":"33c088fa4e5e0100","image_sha256":"98601d2f6843c9cdd60c79e3419bc81e30f423ddaf0a78647872a621a583be41","random_control_local":-4.91313756900702e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.04425847981962028,"delta_image_rematched":-0.04425847981962028,"delta_local":0.06745229957675314,"delta_matching":0.0,"delta_native":-0.04425847981962028,"delta_selection":0.0,"delta_spillover":-0.04425847981962028,"delta_target":-0.04425847981962028,"different_control_local":6.0043722404479194e-05,"image_id":"34463b5fea378684","image_sha256":"3555ec44fbba3d06284514dd8d2a5bffb0ad7feaa96d457d07837265c1edf2d8","random_control_local":-7.973355642398872e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.9916409391705923e-05,"delta_image_rematched":-2.9916409391705923e-05,"delta_local":0.0008999249965190304,"delta_matching":0.0,"delta_native":-2.9916409391705923e-05,"delta_selection":0.0,"delta_spillover":-2.9916409391705923e-05,"delta_target":-2.9916409391705923e-05,"different_control_local":-2.0104616579252887e-05,"image_id":"34f2a8a81b5080e5","image_sha256":"e45edb18ec3a1f3f2b6d1140b4b85350ce42a98b9a21796a38f936929ca72264","random_control_local":6.370575322822702e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.022934370058318776,"delta_image_rematched":-0.022934370058318776,"delta_local":0.08149085011752714,"delta_matching":0.0,"delta_native":-0.022934370058318776,"delta_selection":0.0,"delta_spillover":-0.022934370058318665,"delta_target":-0.09218401774854035,"different_control_local":-0.00019843852478758361,"image_id":"35351ebd73681bdb","image_sha256":"8118ae08da0da99fc1132c57ae8914b3404ea081c2a08f2cedd116c82a9e3818","random_control_local":0.0,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00026835010258452474,"delta_image_rematched":-0.00026835010258452474,"delta_local":0.002826210696368403,"delta_matching":0.0,"delta_native":-0.00026835010258452474,"delta_selection":0.0,"delta_spillover":-0.00026835010258452474,"delta_target":-0.00026835010258452474,"different_control_local":-1.9900057687260997e-06,"image_id":"356b1b9ddd7e3b22","image_sha256":"f8e0d7c799577509aab08b7ebff9e0688acfb2ede5632140e320bf23f412cf4c","random_control_local":0.0,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002073601684694726,"delta_image_rematched":-0.002073601684694726,"delta_local":0.07447741873150843,"delta_matching":0.0,"delta_native":-0.002073601684694726,"delta_selection":0.0,"delta_spillover":-0.002073601684694726,"delta_target":-0.002073601684694726,"different_control_local":5.818424011606871e-05,"image_id":"36a938983ae19857","image_sha256":"a39641167cf7f99d622541a22eaeb70c1405d96f26c61079e74e941f1a42404f","random_control_local":-2.0851684531808523e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006238606136977909,"delta_image_rematched":-0.0006238606136977909,"delta_local":0.01306947712827844,"delta_matching":0.0,"delta_native":-0.0006238606136977909,"delta_selection":0.0,"delta_spillover":-0.0006238606136977909,"delta_target":-0.0003471457097177222,"different_control_local":0.00015864335360302878,"image_id":"37f79a9339b0e460","image_sha256":"5f74315a5e0b021651bf87bde2b64dd4398b6a7405ebac83b4153b6665c873e8","random_control_local":2.9095543599422236e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.000775583161525123,"delta_image_rematched":0.000775583161525123,"delta_local":-0.0015403513862698448,"delta_matching":0.0,"delta_native":0.000775583161525123,"delta_selection":0.0,"delta_spillover":0.000775583161525123,"delta_target":0.000775583161525123,"different_control_local":1.7242514037674184e-06,"image_id":"384f51993d101528","image_sha256":"26dc54cce1ea11be413627d21e0e9fcdf4bc2d842fb31288428ff1d16499c7a4","random_control_local":-5.8619472526055816e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006700182035759283,"delta_image_rematched":-0.0006700182035759283,"delta_local":0.0697278499652437,"delta_matching":0.0,"delta_native":-0.0006700182035759283,"delta_selection":0.0,"delta_spillover":-0.0006700182035759283,"delta_target":-0.0006700182035759283,"different_control_local":-4.7896771725203235e-05,"image_id":"38eeb175d378e7ac","image_sha256":"633b25225861f89fa76ff1b24a218130defb0f013afc10fe8d691bee0f619a56","random_control_local":-1.1310593139857161e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00875164150096086,"delta_image_rematched":-0.00875164150096086,"delta_local":0.059692495655744846,"delta_matching":0.0,"delta_native":-0.00875164150096086,"delta_selection":0.0,"delta_spillover":-0.00875164150096086,"delta_target":-0.00875164150096086,"different_control_local":2.602833988609929e-05,"image_id":"39ddd29e653da449","image_sha256":"14472bffcf001846614ba441420f4761083eda90633105796ede2bff2cf9ba44","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.639552672061395e-05,"delta_image_rematched":-1.639552672061395e-05,"delta_local":0.002518798403615543,"delta_matching":0.0,"delta_native":-1.639552672061395e-05,"delta_selection":0.0,"delta_spillover":-1.639552672061395e-05,"delta_target":-1.639552672061395e-05,"different_control_local":1.5921557119977225e-05,"image_id":"3a17fe11565e826d","image_sha256":"bdc9c0b82996e855268f485a3275c3795052f0706aa490c58c6e8454b43fe53d","random_control_local":-2.3440925825402026e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00125701139403267,"delta_image_rematched":0.00125701139403267,"delta_local":0.043836116114108245,"delta_matching":0.0,"delta_native":0.00125701139403267,"delta_selection":0.0,"delta_spillover":0.00125701139403267,"delta_target":0.00125701139403267,"different_control_local":0.00027142201934353405,"image_id":"3a28cdaca4cff49b","image_sha256":"eafdeb8085b44d354cecaeb044515c47c31859c1bf0e80a66418539d44af08e6","random_control_local":-4.394725340584049e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0016701339091956813,"delta_image_rematched":0.0016701339091956813,"delta_local":0.010862925887888095,"delta_matching":0.0,"delta_native":0.0016701339091956813,"delta_selection":0.0,"delta_spillover":0.0016701339091956813,"delta_target":0.0016701339091956813,"different_control_local":3.152837857715515e-05,"image_id":"3af0b4d3c7b2c41e","image_sha256":"199d2b67354f1eff6f08333888057e0a9c30ea0f2d16ef5695360263df00dbae","random_control_local":-6.360253761161783e-09,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005814445068359486,"delta_image_rematched":-0.0005814445068358376,"delta_local":0.04931513988021564,"delta_matching":1.1102230246251565e-16,"delta_native":-0.0005814445068358376,"delta_selection":0.0,"delta_spillover":-0.0005814445068359486,"delta_target":-0.0020284766274774046,"different_control_local":8.508042768688717e-06,"image_id":"3b5eccd313f5f31d","image_sha256":"68c2498e493e8d599a5be4294eb52be5bc089e60683d770668ebddb093092104","random_control_local":8.88677335539323e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":5.551115123125783e-17,"delta_image_fixed":3.5242940378488186e-05,"delta_image_rematched":3.5242940378488186e-05,"delta_local":-0.0010478082130519484,"delta_matching":0.0,"delta_native":3.5242940378488186e-05,"delta_selection":0.0,"delta_spillover":3.5242940378432674e-05,"delta_target":0.00020511891157326545,"different_control_local":-6.88479687407928e-06,"image_id":"3c1925831e764226","image_sha256":"f45834ac4c56785ebc78eebafeeb34d4dcd87e5e95d3a11bf05a9464bef692de","random_control_local":-1.5616783949345958e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0014964797131506447,"delta_image_rematched":0.04955998075306589,"delta_local":0.051973681407782274,"delta_matching":0.051056460466216536,"delta_native":0.04955998075306589,"delta_selection":0.0,"delta_spillover":-0.0014964797131506447,"delta_target":0.04955998075306589,"different_control_local":1.4486232941451904e-05,"image_id":"3c249b0a5c68d810","image_sha256":"7269e19ed1ef414ac837ca279ac117a2aa3ec05d8488d57148189177f844cd8a","random_control_local":0.0,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.019584884063263364,"delta_image_rematched":0.019584884063263364,"delta_local":0.04647735551069572,"delta_matching":0.0,"delta_native":0.019584884063263364,"delta_selection":0.0,"delta_spillover":0.019584884063263364,"delta_target":0.019584884063263364,"different_control_local":5.5341691920535174e-05,"image_id":"3ca305f0d6d5fabe","image_sha256":"2dc9caaa273e3a1110c04e103a3204be9c6ac55c10b878bbba2baa28bbf1914b","random_control_local":2.1889024023891146e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0042206648012805825,"delta_image_rematched":-0.0042206648012805825,"delta_local":0.009964770507980891,"delta_matching":0.0,"delta_native":-0.0042206648012805825,"delta_selection":0.0,"delta_spillover":-0.0042206648012805825,"delta_target":-0.0042206648012805825,"different_control_local":2.2188321906896347e-06,"image_id":"3d101db207902196","image_sha256":"4c95ff48037660792e8c0f6cbc71ed64b54c4cf077d635782c7f80e4b4e4e764","random_control_local":-4.8596358284691554e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0012578710856910869,"delta_image_rematched":-0.0012578710856910869,"delta_local":0.05460804649659194,"delta_matching":0.0,"delta_native":-0.0012578710856910869,"delta_selection":0.0,"delta_spillover":-0.0012578710856910869,"delta_target":-0.0012578710856910869,"different_control_local":-2.992692876342684e-05,"image_id":"3d782576a4e22fd0","image_sha256":"8a6f8c05e7fe4a81eea377a7c967d28c3c5d7e137eec72bae8e88350b085e158","random_control_local":9.546571420882e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.5820647765878446e-06,"delta_image_rematched":2.5820647765878446e-06,"delta_local":0.0003074279815819432,"delta_matching":0.0,"delta_native":-0.0045379103438322466,"delta_selection":-0.004540492408608834,"delta_spillover":2.5820647765878446e-06,"delta_target":-3.605580902704686e-06,"different_control_local":-3.823651202940551e-06,"image_id":"3d7fe9402a00086b","image_sha256":"7d1703215917c3b94f8b9c343a6cb40b1792902bbf938dd85715daed8397f06d","random_control_local":4.8981578012335936e-09,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0013360311782076861,"delta_image_rematched":-0.0013360311782076861,"delta_local":0.018136031743487623,"delta_matching":0.0,"delta_native":-0.0013360311782076861,"delta_selection":0.0,"delta_spillover":-0.0013360311782076861,"delta_target":-0.0013360311782076861,"different_control_local":1.8309318496747412e-05,"image_id":"3ec2b4d262e2ac4c","image_sha256":"5ffb928d89582c017b2d469a6cc6471b34b5e7c283f20c4a1eed1201b86b29d1","random_control_local":2.407094547643429e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004982112901166014,"delta_image_rematched":-0.004982112901166014,"delta_local":0.10775295917858901,"delta_matching":0.0,"delta_native":-0.004982112901166014,"delta_selection":0.0,"delta_spillover":-0.004982112901166014,"delta_target":-0.004982112901166014,"different_control_local":0.0002697024057486952,"image_id":"3ecea574de40aa4e","image_sha256":"2a586b7f5d5bf12451b06d46e4c1a58261a9af8a7c9accfdc21f21bddca2d72b","random_control_local":-2.2133483046360425e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.040726382209772316,"delta_image_rematched":-0.040726382209772316,"delta_local":0.06515893355596972,"delta_matching":0.0,"delta_native":-0.040726382209772316,"delta_selection":0.0,"delta_spillover":-0.040726382209772316,"delta_target":-0.040726382209772316,"different_control_local":1.0701927725755706e-05,"image_id":"3f288e8a78932327","image_sha256":"c7dc3b52a40b17d6953780466b38a0966269002764cc7f94f7dfa1b9db18d41a","random_control_local":-1.2808355830812301e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":5.551115123125783e-17,"delta_image_fixed":0.0003845542385992329,"delta_image_rematched":0.00038455423859917737,"delta_local":0.035489582908669354,"delta_matching":-5.551115123125783e-17,"delta_native":0.00038455423859917737,"delta_selection":0.0,"delta_spillover":0.00038455423859917737,"delta_target":0.005720716663427439,"different_control_local":0.0001397873230988625,"image_id":"3f73b10df642ff2b","image_sha256":"8bd09f9d1ae343e48c342623f184d39973a81651405d6289b5caf70def923264","random_control_local":-2.5549801101198977e-08,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0012933061522043543,"delta_image_fixed":0.001088692936716651,"delta_image_rematched":0.001088692936716651,"delta_local":0.002599311595740228,"delta_matching":0.0,"delta_native":0.001088692936716651,"delta_selection":0.0,"delta_spillover":-0.0002046132154877034,"delta_target":-0.00023736341541158446,"different_control_local":0.0002922985165449421,"image_id":"3fdf753786f44513","image_sha256":"a3d45f4bc814589a4b23ed0a2a67618ba8f6e60e41130dba9db1a4a45d4ffda5","random_control_local":-4.554305227388866e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0012849291578009292,"delta_image_rematched":-0.0012849291578009292,"delta_local":0.0753820468701646,"delta_matching":0.0,"delta_native":-0.0012849291578009292,"delta_selection":0.0,"delta_spillover":-0.0012849291578009292,"delta_target":-0.0012849291578009292,"different_control_local":-0.0003735296684057726,"image_id":"3feecc5809a29627","image_sha256":"c4ab92f4ee92e979c2277ab8a2966f48edd49d5d010887e244d06e31a5bc74d5","random_control_local":5.14606166290843e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.04752992506172138,"delta_image_rematched":-0.04752992506172138,"delta_local":0.059326841066691546,"delta_matching":0.0,"delta_native":-0.04752992506172138,"delta_selection":0.0,"delta_spillover":-0.04752992506172138,"delta_target":-0.04752992506172138,"different_control_local":-4.7733943909070153e-05,"image_id":"4039b8cc5d440313","image_sha256":"fb4108cdc3a2b496a29fe683b8fe4e29e09c36b0bd2140b826584563764d5ef2","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002263586027182185,"delta_image_rematched":-0.0002263586027182185,"delta_local":0.0036226115196113795,"delta_matching":0.0,"delta_native":-0.0002263586027182185,"delta_selection":0.0,"delta_spillover":-0.0002263586027182185,"delta_target":-0.0006795205486715417,"different_control_local":0.00020630644884975236,"image_id":"407befd81fc96677","image_sha256":"141f690dec12721120b5e92d8a0b4c38d769dcc40979b1c1ad58605fccc65deb","random_control_local":-5.191509014346174e-08,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00037161986262101987,"delta_image_rematched":-0.00037161986262101987,"delta_local":0.005509473231652587,"delta_matching":0.0,"delta_native":-0.00037161986262101987,"delta_selection":0.0,"delta_spillover":-0.00037161986262101987,"delta_target":-0.001031696709071328,"different_control_local":0.00011642655124925044,"image_id":"4082e55b75462ecc","image_sha256":"ca09d51727a224110f1592e5db67b5d20118fbecbf49fc8b360dc716ec994675","random_control_local":-1.1858849409407402e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00013519807818240803,"delta_image_rematched":0.00013519807818240803,"delta_local":0.08909455069919833,"delta_matching":0.0,"delta_native":0.00013519807818240803,"delta_selection":0.0,"delta_spillover":0.00013519807818240803,"delta_target":0.0037681849874164897,"different_control_local":6.589385217461996e-05,"image_id":"4095342ce3afc36f","image_sha256":"0f8ee60f229866556f8343f3e3649c2b3dd582c4759e7fdd8f7bde269d8e7b1d","random_control_local":0.0,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0008866127270974189,"delta_image_rematched":0.0008866127270974189,"delta_local":-0.0032218920991454736,"delta_matching":0.0,"delta_native":0.0008866127270974189,"delta_selection":0.0,"delta_spillover":0.0008866127270974189,"delta_target":0.0008866127270974189,"different_control_local":-1.7082030445481067e-05,"image_id":"40f78af01d8dd80c","image_sha256":"0cdf30ce247156ae57a730e00a819ddbc9e5d8727f22e194c9d3101187a5e103","random_control_local":8.860028224977334e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003050092349548006,"delta_image_rematched":-0.0003050092349548006,"delta_local":-0.0004743450356031603,"delta_matching":0.0,"delta_native":-0.0003050092349548006,"delta_selection":0.0,"delta_spillover":-0.0003050092349548006,"delta_target":-0.0006267522935645697,"different_control_local":2.4630614345738655e-06,"image_id":"40fcb35e0725ad26","image_sha256":"85a198b78c43cecbf25b401445c5f6b16e5c86aebf9ae7a1ed5cabf663394850","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008519611966526508,"delta_image_rematched":-0.0008519611966525398,"delta_local":0.0857214902353173,"delta_matching":1.1102230246251565e-16,"delta_native":-0.0008519611966525398,"delta_selection":0.0,"delta_spillover":-0.0008519611966526508,"delta_target":0.009568217991698269,"different_control_local":-0.00013051749164774001,"image_id":"412ec38eb83378d9","image_sha256":"c0a0e49d148d9280cb9e00241d9b2e0b1de2e6642d74399937be8618a607f373","random_control_local":0.0,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-9.0438510036428e-07,"delta_image_rematched":-9.0438510036428e-07,"delta_local":0.0004051873035995357,"delta_matching":0.0,"delta_native":-9.0438510036428e-07,"delta_selection":0.0,"delta_spillover":-9.0438510036428e-07,"delta_target":-1.836527273929578e-05,"different_control_local":4.58463501811085e-05,"image_id":"41415a979d227ce0","image_sha256":"4fa7fe930add7ca8539e846f7da7f8bdb4a2e2fc5e96f5dccdfe7aaefc84f3e9","random_control_local":0.0,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.002674014859430862,"delta_image_rematched":-0.002674014859430973,"delta_local":0.013949522109114383,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.002674014859430973,"delta_selection":0.0,"delta_spillover":-0.002674014859430751,"delta_target":-0.003641972625715195,"different_control_local":0.00017281280489225143,"image_id":"41ce324072a798bb","image_sha256":"35346b42e1f2efc43dde35fe3e0888b4a2b6ee79029e61902e572f07f91f1a13","random_control_local":3.126283162901977e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0003434979291107587,"delta_image_rematched":0.0003434979291107587,"delta_local":0.001776093770007113,"delta_matching":0.0,"delta_native":0.0003434979291107587,"delta_selection":0.0,"delta_spillover":0.0003434979291107587,"delta_target":0.0003434979291107587,"different_control_local":-4.349613449592532e-05,"image_id":"41f6998d787b3736","image_sha256":"7b1af462f3359933b8a382d40885dcb51f6413d27bf07b7594740c408bd570db","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.905900955072927e-05,"delta_image_rematched":-3.905900955072927e-05,"delta_local":0.0006665820309328524,"delta_matching":0.0,"delta_native":-3.905900955072927e-05,"delta_selection":0.0,"delta_spillover":-3.905900955072927e-05,"delta_target":-3.897327958779506e-05,"different_control_local":3.0439785279889886e-07,"image_id":"4236641eddcfa9a1","image_sha256":"35184b263881542aa71a13221f9d63936a9de3f1abdd044d2cbd58785fa2fe33","random_control_local":0.0,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.222382560367441e-06,"delta_image_rematched":-1.2223825604229521e-06,"delta_local":7.587712856785625e-06,"delta_matching":-5.551115123125783e-17,"delta_native":-3.8517710766045044e-05,"delta_selection":-3.729532820562209e-05,"delta_spillover":-1.222382560367441e-06,"delta_target":2.0802747005554956e-07,"different_control_local":3.1905023547239286e-07,"image_id":"42551d75809e133d","image_sha256":"6e02bcf564224f20e8c6192b067aa1c680f80fb6ea5a670274baecca6e13debc","random_control_local":-4.493165502855723e-09,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008295383283998259,"delta_image_rematched":-0.0008295383283998259,"delta_local":0.04924079782344937,"delta_matching":0.0,"delta_native":-0.0008295383283998259,"delta_selection":0.0,"delta_spillover":-0.0008295383283998259,"delta_target":-0.0008295383283998259,"different_control_local":6.164507067415309e-06,"image_id":"427f97a1df0036c2","image_sha256":"d63663b404a33792cd076c2516ac878e38cf47ed6bb149eb043ee449cea3ebeb","random_control_local":-4.802928582625654e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":5.551115123125783e-17,"delta_image_fixed":-0.002329858918722838,"delta_image_rematched":-0.002329858918722838,"delta_local":0.1335890743731617,"delta_matching":0.0,"delta_native":-0.002329858918722838,"delta_selection":0.0,"delta_spillover":-0.0023298589187228935,"delta_target":-0.007314958272767069,"different_control_local":1.307481764502294e-06,"image_id":"42c05e6f790f4ef6","image_sha256":"0685454db6d5779e75811172e0995f167feb1791e6e3a76978d46f389390a9b8","random_control_local":-1.2100251738089707e-08,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005027822272333782,"delta_image_rematched":-0.0005027822272333782,"delta_local":0.012330997999644815,"delta_matching":0.0,"delta_native":-0.0005027822272333782,"delta_selection":0.0,"delta_spillover":-0.0005027822272333782,"delta_target":-0.0005027822272333782,"different_control_local":-6.293833769335788e-05,"image_id":"42fdbf5f7c05f39d","image_sha256":"eeb32d579ca9205c07ebc2012068b372e4c5f9c52f6021ef93ef833f1f9fea3e","random_control_local":5.3378732531306206e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00031001650685147375,"delta_image_rematched":-0.00031001650685147375,"delta_local":0.0043150459184670975,"delta_matching":0.0,"delta_native":-0.00031001650685147375,"delta_selection":0.0,"delta_spillover":-0.00031001650685147375,"delta_target":-0.000946050780323282,"different_control_local":0.00011841023529146621,"image_id":"43339d9cbca470e4","image_sha256":"e1af162a7f4db6a4190d488700877b50bd0b35b170451866d3c6b387a50e0dee","random_control_local":2.7924987197613937e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.1970289606699769e-05,"delta_image_rematched":1.1970289606699769e-05,"delta_local":-6.290636815564632e-06,"delta_matching":0.0,"delta_native":1.1970289606699769e-05,"delta_selection":0.0,"delta_spillover":1.1970289606699769e-05,"delta_target":1.1970289606699769e-05,"different_control_local":9.848306453119626e-07,"image_id":"43af5611777d4f1c","image_sha256":"c0eabd8708d4c737749aa978665e52f0c3787c4b58350d6db6001b815720fd8d","random_control_local":4.200628095363257e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0004793140930963169,"delta_image_rematched":-0.0004793140930963169,"delta_local":0.02560030444025093,"delta_matching":0.0,"delta_native":-0.0004793140930963169,"delta_selection":0.0,"delta_spillover":-0.0004793140930963169,"delta_target":-0.0004793140930963169,"different_control_local":0.0002413915870201483,"image_id":"43bc93746202199e","image_sha256":"6291026a5247bbcfac2da7cb02f9ffb933f9e102ee64a1138c607db41b91bb57","random_control_local":1.4522190540378066e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00235396189016307,"delta_image_rematched":-0.00235396189016307,"delta_local":0.0065200154406340124,"delta_matching":0.0,"delta_native":-0.00235396189016307,"delta_selection":0.0,"delta_spillover":-0.00235396189016307,"delta_target":-0.00235396189016307,"different_control_local":1.657959944341425e-06,"image_id":"43c19287631911c6","image_sha256":"770ec3dbe9ee75fe76dfe9988794da1509c68daa3b359128b8862bd1f0f1490e","random_control_local":8.567042950047288e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.12387037321049676,"delta_image_rematched":-0.0521993825700921,"delta_local":0.041751264036501146,"delta_matching":0.07167099064040466,"delta_native":-0.0521993825700921,"delta_selection":0.0,"delta_spillover":-0.12387037321049676,"delta_target":-0.0521993825700921,"different_control_local":-0.00011464310040634751,"image_id":"4400fa498d831e4b","image_sha256":"05ab06390f49534e7940967f6490b066fb47bfe4b960839cae61ae9c24948032","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0015889281512375675,"delta_image_rematched":-0.0015889281512375675,"delta_local":0.045998504576467536,"delta_matching":0.0,"delta_native":-0.0015889281512375675,"delta_selection":0.0,"delta_spillover":-0.0015889281512375675,"delta_target":-0.003504161040206427,"different_control_local":-0.0005146917617415703,"image_id":"44615bece0a97866","image_sha256":"e6fba0e8e68b28a5fd9aa08954205e526cc5484aed28f827897beecf1daf5e7f","random_control_local":-2.871856467911993e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001160779610601903,"delta_image_rematched":-0.001160779610601903,"delta_local":0.003736040998033964,"delta_matching":0.0,"delta_native":-0.001160779610601903,"delta_selection":0.0,"delta_spillover":-0.001160779610601903,"delta_target":-0.001160779610601903,"different_control_local":0.0003858558406522744,"image_id":"44961c6fd6fe0463","image_sha256":"5d69e055a0e9288362b12da1fddc96a6908fff0e549ddfdddb8b1c42a322903a","random_control_local":5.305156432211522e-09,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.008014746491179114,"delta_image_rematched":0.008014746491179114,"delta_local":0.05321970511010045,"delta_matching":0.0,"delta_native":0.008014746491179114,"delta_selection":0.0,"delta_spillover":0.008014746491179114,"delta_target":0.008014746491179114,"different_control_local":0.00017477131218784914,"image_id":"44cac7b1237e31da","image_sha256":"7a71dbd3fa79863f4e511bdb35bdc532a1b6a1f3940eddf863fa188f95d7f22b","random_control_local":5.315902686098273e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.5567577805821196e-06,"delta_image_rematched":-2.5567577805821196e-06,"delta_local":6.538048738593746e-05,"delta_matching":0.0,"delta_native":-2.5567577805821196e-06,"delta_selection":0.0,"delta_spillover":-2.5567577805821196e-06,"delta_target":-2.5567577805821196e-06,"different_control_local":-1.3690164608545774e-07,"image_id":"4505d266f960fbe8","image_sha256":"b056710ecf4cb8883802a4a1d806e96a6c23d1011d0be4cac1a3cb346a70c8da","random_control_local":-4.0663576499067045e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.521290011827439e-07,"delta_image_rematched":4.521290011827439e-07,"delta_local":-4.2323875316899184e-05,"delta_matching":0.0,"delta_native":4.521290011827439e-07,"delta_selection":0.0,"delta_spillover":4.521290011827439e-07,"delta_target":4.521290011827439e-07,"different_control_local":2.734976917717624e-07,"image_id":"454a2e427283ae9c","image_sha256":"0660f84eb0d3ea8b1e00563e7df53e2a8d003e9355658a77654d2ec20a0f4c87","random_control_local":-1.4361908377835686e-08,"stratum":"n1|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008862839731444305,"delta_image_rematched":-0.008862839731444305,"delta_local":0.027070154708311783,"delta_matching":0.0,"delta_native":-0.008862839731444305,"delta_selection":0.0,"delta_spillover":-0.008862839731444305,"delta_target":-0.008862839731444305,"different_control_local":-0.00047969397860643526,"image_id":"45942876f462ec31","image_sha256":"90f6d696a252128404f04a28853ce655248fd9c7037a8b1ca3c3cdb73aaec88c","random_control_local":5.294433215452532e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":5.551115123125783e-17,"delta_image_fixed":-0.0046477822527188906,"delta_image_rematched":-0.004647782252718946,"delta_local":0.18378602818393547,"delta_matching":-5.551115123125783e-17,"delta_native":-0.004647782252718946,"delta_selection":0.0,"delta_spillover":-0.004647782252718946,"delta_target":-0.07195225586252318,"different_control_local":0.00010013397775816835,"image_id":"45e84c75996a7161","image_sha256":"32872fdf7d8ffc0e7f25f36a3ae5fda9821d1ce62dc8fb31539264419592c025","random_control_local":0.0,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.394232647284227e-07,"delta_image_rematched":-7.394232647284227e-07,"delta_local":0.0003075528978053743,"delta_matching":0.0,"delta_native":-7.394232647284227e-07,"delta_selection":0.0,"delta_spillover":-7.394232647284227e-07,"delta_target":-7.394232647284227e-07,"different_control_local":-1.2148666254929719e-06,"image_id":"45f4bd0301577b48","image_sha256":"a3acb2049b2220965f82fdf477f26d01c7141fab822f8bd996e9eb68fdf537c4","random_control_local":1.0508185134538994e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0051484892390804005,"delta_image_rematched":-0.0051484892390804005,"delta_local":0.004357770775068159,"delta_matching":0.0,"delta_native":-0.0051484892390804005,"delta_selection":0.0,"delta_spillover":-0.0051484892390804005,"delta_target":-0.0051484892390804005,"different_control_local":4.323520278884385e-05,"image_id":"45fd09ada78c507d","image_sha256":"f7210028993c16f28c751f4bc573a6dbcf576cea69fc05e847cc9150c2f96e85","random_control_local":-4.846298309879593e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.870737137700366e-05,"delta_image_rematched":-5.870737137700366e-05,"delta_local":0.0007674138736084579,"delta_matching":0.0,"delta_native":-5.870737137700366e-05,"delta_selection":0.0,"delta_spillover":-5.870737137700366e-05,"delta_target":-5.870737137700366e-05,"different_control_local":6.488139910164337e-05,"image_id":"4615c0c9192d1f4f","image_sha256":"fae74119050e242c0a8bcbd53bf1ad1976881242372adef2b61a6396faa875a6","random_control_local":-4.972441662587368e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002659629809984243,"delta_image_rematched":-0.002659629809984243,"delta_local":0.025834592305952725,"delta_matching":0.0,"delta_native":-0.002659629809984243,"delta_selection":0.0,"delta_spillover":-0.002659629809984243,"delta_target":-0.002659629809984243,"different_control_local":-0.00014583743394896986,"image_id":"467660b9511d6404","image_sha256":"e7789dcc7c2b26793a42cd6e69d257d19fef22de92d006d359ea0f36e564b95b","random_control_local":8.889461813876842e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.7187287075226543e-06,"delta_image_rematched":1.7187287075226543e-06,"delta_local":1.7528439987708755e-06,"delta_matching":0.0,"delta_native":1.7187287075226543e-06,"delta_selection":0.0,"delta_spillover":1.7187287075226543e-06,"delta_target":1.7187287075226543e-06,"different_control_local":-1.585881429589167e-07,"image_id":"46ce1945896c6bed","image_sha256":"7762a950a64d8ad5a5283db92e6f87a49bfb4c5ec17a701199af6322677b0c49","random_control_local":0.0,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.050490534270253906,"delta_image_rematched":-0.050490534270253906,"delta_local":0.15740774277152836,"delta_matching":0.0,"delta_native":-0.050490534270253906,"delta_selection":0.0,"delta_spillover":-0.050490534270253906,"delta_target":-0.09509057561833811,"different_control_local":-0.0002980019542746237,"image_id":"474d3e195dade8ad","image_sha256":"5cac9c4ea232c24bf2970f5266d4e7475b6dea6305edc9bdcf50a39958f432f0","random_control_local":5.776055439499217e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007608252856529107,"delta_image_rematched":-2.3458249823415933e-05,"delta_local":0.0988130435636493,"delta_matching":0.0007373670358294948,"delta_native":-2.3458249823415933e-05,"delta_selection":0.0,"delta_spillover":-0.0007608252856529107,"delta_target":-0.0015301496488560051,"different_control_local":5.551478952533356e-06,"image_id":"478cd15efe3cc91c","image_sha256":"5d5b4ebf9217277558d7dc7955757738334cf4fbd7c2c43376a12179185b6003","random_control_local":8.605092395586045e-09,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.021836320721407065,"delta_image_rematched":-0.021836320721407065,"delta_local":0.04664549962025939,"delta_matching":0.0,"delta_native":-0.021836320721407065,"delta_selection":0.0,"delta_spillover":-0.021836320721407065,"delta_target":-0.043041727654041906,"different_control_local":0.00013521672236570248,"image_id":"47ad21f5f57e16af","image_sha256":"25d60e827906cd5e15ef964448ac30fefa420e8cd36348997143f39d2791bafe","random_control_local":0.0,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0003199044287438557,"delta_image_rematched":0.0003199044287438557,"delta_local":0.012941352382501724,"delta_matching":0.0,"delta_native":0.0003199044287438557,"delta_selection":0.0,"delta_spillover":0.0003199044287438557,"delta_target":0.0003199044287438557,"different_control_local":2.3282530718454764e-05,"image_id":"47ce52e7ac5c4a71","image_sha256":"4f74001ccee9326fa360f1888ad6cfdb13a6a1e24cf020226df83c4cb028ca4b","random_control_local":1.0224008747256041e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008560278043072689,"delta_image_rematched":-0.0008560278043072689,"delta_local":0.0026015498675911464,"delta_matching":0.0,"delta_native":-0.0008560278043072689,"delta_selection":0.0,"delta_spillover":-0.0008560278043072689,"delta_target":-0.0008560278043072689,"different_control_local":-1.711602434567583e-05,"image_id":"493e8156ebd9e55a","image_sha256":"ca973814d2ea4c61ee03293f48b5d05bd90228d88ddb119fe4a918593702e5a8","random_control_local":-1.3497856776734096e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":7.662815914499799e-05,"delta_image_rematched":7.662815914499799e-05,"delta_local":-0.0017803297372623317,"delta_matching":0.0,"delta_native":7.662815914499799e-05,"delta_selection":0.0,"delta_spillover":7.662815914499799e-05,"delta_target":0.00012713936308067497,"different_control_local":-0.00024019349120739386,"image_id":"4960ec55d254c68e","image_sha256":"51e666367dbd81f27a749dc4a35b22d9eb4911e0277c762d5d533dcf00aedef7","random_control_local":-2.2848767756988853e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.003499038150021949,"delta_image_rematched":-0.003499038150021949,"delta_local":0.01639970241989394,"delta_matching":0.0,"delta_native":-0.003499038150021949,"delta_selection":0.0,"delta_spillover":-0.003499038150021949,"delta_target":-0.003499038150021949,"different_control_local":6.51474989660783e-05,"image_id":"49e6a10cc09950c8","image_sha256":"f58a2f64f74cd3205a8182aa47780a441955d715afce91484849794a1c573e04","random_control_local":1.292370624406125e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00021719858144225723,"delta_image_rematched":0.00021719858144225723,"delta_local":0.001600695487738349,"delta_matching":0.0,"delta_native":0.00021719858144225723,"delta_selection":0.0,"delta_spillover":0.00021719858144225723,"delta_target":0.0007935965781241672,"different_control_local":0.0001859057948800924,"image_id":"4abd3aedae89a2f6","image_sha256":"8d383f0cf14a790cf27885b002dda5e28542d97501c8326641fb2b786bd39455","random_control_local":-9.20797021825015e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0014219362815611758,"delta_image_rematched":-0.0014219362815611758,"delta_local":0.03945095873425494,"delta_matching":0.0,"delta_native":-0.0014219362815611758,"delta_selection":0.0,"delta_spillover":-0.0014219362815611758,"delta_target":-0.0014219362815611758,"different_control_local":-1.0079536085304264e-05,"image_id":"4ac678dd36951a9a","image_sha256":"9380de9c778fed6ad92df12567b105d26efe90ad38d102d01ce7d05943dbeb72","random_control_local":1.1582851597302657e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.003362201262120168,"delta_image_rematched":-0.003362201262120168,"delta_local":0.06954190805598404,"delta_matching":0.0,"delta_native":-0.003362201262120168,"delta_selection":0.0,"delta_spillover":-0.003362201262120168,"delta_target":-0.003362201262120168,"different_control_local":0.00011524519604018402,"image_id":"4acc620e57f1e5e9","image_sha256":"e8c4cb132d981d94184143f8fea2b8bf627e73710e8f71c489699ff133d7a072","random_control_local":-2.0458512092758063e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0012124109166773422,"delta_image_rematched":-0.0012124109166773422,"delta_local":0.07632310821976394,"delta_matching":0.0,"delta_native":-0.0012124109166773422,"delta_selection":0.0,"delta_spillover":-0.0012124109166773422,"delta_target":-0.0007793168428702479,"different_control_local":1.0193663543198173e-06,"image_id":"4bbd710d9e8483b0","image_sha256":"a45015998ebf899da2576a11fa81a40f72aa99077e8e1973c6dad4aadc3b9f1b","random_control_local":-1.0918444690033446e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0022940620229202624,"delta_image_rematched":-0.0022940620229201514,"delta_local":0.16308237067109937,"delta_matching":1.1102230246251565e-16,"delta_native":-0.0022940620229201514,"delta_selection":0.0,"delta_spillover":-0.0022940620229202624,"delta_target":-0.012567687215403245,"different_control_local":1.0596324248601796e-07,"image_id":"4bc311136255a2ff","image_sha256":"f81e452c10f7cacbb9de551262f2169c59c4bef871430735b57d48c1f387026a","random_control_local":-3.0004331241784143e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.009146734784062027,"delta_image_rematched":-0.009146734784062027,"delta_local":0.0314312781947035,"delta_matching":0.0,"delta_native":-0.009146734784062027,"delta_selection":0.0,"delta_spillover":-0.009146734784062027,"delta_target":-0.009146734784062027,"different_control_local":-9.901034226519195e-05,"image_id":"4be14bf34cb9607f","image_sha256":"53e4f5c08cb89cdf5372ffcf5b830d35c89109e229eeefdabcdcd469e0908e44","random_control_local":-7.316075419094847e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.00022557070990403272,"delta_image_rematched":-0.00022557070990403272,"delta_local":0.009982432198473716,"delta_matching":0.0,"delta_native":-0.00022557070990403272,"delta_selection":0.0,"delta_spillover":-0.0002255707099039217,"delta_target":-0.000131545180629411,"different_control_local":-2.8653828399859138e-05,"image_id":"4c255e74648107e7","image_sha256":"8cc32780b56f1c98a3183ae09a2d8c2bd2ba0f834eb5f0a95c096b0e50bfd8aa","random_control_local":1.4768950236387912e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.01029674327611052,"delta_image_rematched":-0.01029674327611052,"delta_local":0.07858044141106754,"delta_matching":0.0,"delta_native":-0.01029674327611052,"delta_selection":0.0,"delta_spillover":-0.01029674327611052,"delta_target":-0.01029674327611052,"different_control_local":-0.00032084259201298204,"image_id":"4c410cd9c42623d9","image_sha256":"80dcd56e76a35e1f4e877b0518b0ee5b0a490e2a4030241f91771b755af48d10","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.03302680399764063,"delta_image_rematched":-0.03302680399764063,"delta_local":0.10734967206139615,"delta_matching":0.0,"delta_native":-0.03302680399764063,"delta_selection":0.0,"delta_spillover":-0.03302680399764063,"delta_target":-0.03302680399764063,"different_control_local":0.0013257354569010116,"image_id":"4cb48c8bf41b70a4","image_sha256":"b8848cb6efb2c76970bcd383a1335c164bc1b3880366fad57290c2fd8be01802","random_control_local":-4.064772987644183e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000889774689251277,"delta_image_rematched":-0.000889774689251277,"delta_local":0.003030858631490385,"delta_matching":0.0,"delta_native":-0.000889774689251277,"delta_selection":0.0,"delta_spillover":-0.000889774689251277,"delta_target":-0.0008788549542386725,"different_control_local":-0.0001778247503520236,"image_id":"4cc0ef3c4cc19492","image_sha256":"e0a6917484481011e5b3ffe011a6d32a68cd41220ff0cb813e7f080dd4648faa","random_control_local":1.6641571154440982e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.006430859686365142,"delta_image_rematched":-0.006430859686365142,"delta_local":0.05598319383084058,"delta_matching":0.0,"delta_native":-0.006430859686365142,"delta_selection":0.0,"delta_spillover":-0.006430859686365142,"delta_target":-0.006430859686365142,"different_control_local":-6.627604485042599e-05,"image_id":"4cc9966722e6d803","image_sha256":"27c768b69b0020647f477c4b24db38283fb1eccc143d46127bd617b8c536491f","random_control_local":4.771404480546915e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0018577238506238061,"delta_image_rematched":0.015487309021943327,"delta_local":0.030763233151354555,"delta_matching":0.01362958517131952,"delta_native":0.015487309021943327,"delta_selection":0.0,"delta_spillover":0.0018577238506238061,"delta_target":0.015487309021943327,"different_control_local":2.708246172444112e-06,"image_id":"4cd1f73feae81747","image_sha256":"35511577f5674c5b0e052a61295c95bffb21edd06b3c8d21209365c99338143b","random_control_local":1.390843129556174e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.12816610378197e-05,"delta_image_rematched":2.12816610378197e-05,"delta_local":0.0012343903907766351,"delta_matching":0.0,"delta_native":2.12816610378197e-05,"delta_selection":0.0,"delta_spillover":2.12816610378197e-05,"delta_target":6.623449813403237e-05,"different_control_local":5.628812029712105e-05,"image_id":"4cd304ae96e4a521","image_sha256":"05f7ddfc20b2d203ea005c247546069410c8b49d2db7deb95a03be11d07cd546","random_control_local":-1.475335105471931e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002106590469341807,"delta_image_rematched":-0.0002106590469341807,"delta_local":0.0059922105903605916,"delta_matching":0.0,"delta_native":-0.0002106590469341807,"delta_selection":0.0,"delta_spillover":-0.0002106590469341807,"delta_target":-0.0002106590469341807,"different_control_local":1.8788042223730206e-06,"image_id":"4cdfdc66d770a3c0","image_sha256":"21924db5ef47e358d94831e654481fb61715253e2b5834996f855bc0e2131d9c","random_control_local":0.0,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":-5.551115123125783e-17,"delta_image_fixed":-6.0729514881840974e-05,"delta_image_rematched":-6.0729514881896485e-05,"delta_local":0.01577668958686397,"delta_matching":-5.551115123125783e-17,"delta_native":-6.0729514881896485e-05,"delta_selection":0.0,"delta_spillover":-6.072951488178546e-05,"delta_target":-0.00027096225112227534,"different_control_local":-2.440566146987011e-05,"image_id":"4d1f9c7ec5be2a9e","image_sha256":"67f81e2a3db214f1019124dc7fc09071d7e4e1da00fe3ad58c11bd4a83264267","random_control_local":9.424244253042335e-09,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.258756852892898e-06,"delta_image_rematched":-4.258756852892898e-06,"delta_local":7.3116985738933e-05,"delta_matching":0.0,"delta_native":-4.258756852892898e-06,"delta_selection":0.0,"delta_spillover":-4.258756852892898e-06,"delta_target":-3.887928732126955e-06,"different_control_local":1.2187697946697273e-07,"image_id":"4d3dc133900275cf","image_sha256":"7b05d807c6835474aede97d8910c0ae0c41835daa92f437ad0534c7be1477f96","random_control_local":1.1425966825462375e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00949458839494191,"delta_image_rematched":0.00949458839494191,"delta_local":-0.01955443652747227,"delta_matching":0.0,"delta_native":0.00949458839494191,"delta_selection":0.0,"delta_spillover":0.00949458839494191,"delta_target":0.03743967906090595,"different_control_local":8.574682998363503e-05,"image_id":"4d6e1475a3f153bb","image_sha256":"2e318c50944a60b7e95b6fd75b750de6edb087ce442c28cc50fa54ddc5cdf643","random_control_local":-3.843649246104697e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0032679032115283946,"delta_image_rematched":-0.0032679032115283946,"delta_local":0.007203157109351946,"delta_matching":0.0,"delta_native":-0.0032679032115283946,"delta_selection":0.0,"delta_spillover":-0.0032679032115283946,"delta_target":-0.0032679032115283946,"different_control_local":0.00023097933619904698,"image_id":"4d8cb740e0fc5190","image_sha256":"eea53f6d2ac7440f723b79992ba1cb2b9b859de03d36e7a7cd7d287ae82eb5ed","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0642107564653488,"delta_image_rematched":-0.0642107564653488,"delta_local":0.17183174629635484,"delta_matching":0.0,"delta_native":-0.0642107564653488,"delta_selection":0.0,"delta_spillover":-0.0642107564653488,"delta_target":-0.0642107564653488,"different_control_local":-3.566635165214854e-05,"image_id":"4f26a58d4ee0428f","image_sha256":"ffc7dba2b374f519135b1f75e112a35a4e7193cded684f025753248bf320ef72","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.06213920227681757,"delta_image_rematched":-0.06213920227681757,"delta_local":0.1133496680518327,"delta_matching":0.0,"delta_native":-0.06213920227681757,"delta_selection":0.0,"delta_spillover":-0.06213920227681757,"delta_target":-0.06213920227681757,"different_control_local":-7.347308954792214e-05,"image_id":"4fdcd3df7c6d8c72","image_sha256":"648b856f2336720680a595aff761a10d654223f22eeb2bfa6f600ca9d52ad8b4","random_control_local":-5.443721835807214e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.007579837931665834,"delta_image_rematched":0.007579837931665834,"delta_local":0.024679672989472046,"delta_matching":0.0,"delta_native":0.007579837931665834,"delta_selection":0.0,"delta_spillover":0.007579837931665834,"delta_target":0.007579837931665834,"different_control_local":7.589345445649376e-05,"image_id":"5076fe95c0ea798d","image_sha256":"200a599cd4b1194ab1aef41b33753474632aae24ad97dfc835afc97a3ed7cd25","random_control_local":2.1886526793690741e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.023588733206987178,"delta_image_rematched":-0.023588733206987178,"delta_local":0.14364716294827895,"delta_matching":0.0,"delta_native":-0.023588733206987178,"delta_selection":0.0,"delta_spillover":-0.023588733206987178,"delta_target":-0.04040151214275489,"different_control_local":2.6791976365792003e-05,"image_id":"508f0a75156e5fd4","image_sha256":"7896d784c21ca6bae594feee39b5f9488755bf3a5440f3194fd1429e1f8220cc","random_control_local":4.784321719880635e-06,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.2873993765208656e-05,"delta_image_rematched":0.0030901787753150403,"delta_local":0.0053698929930177,"delta_matching":0.0030673047815498317,"delta_native":0.0030901787753150403,"delta_selection":0.0,"delta_spillover":2.2873993765208656e-05,"delta_target":0.0030901787753150403,"different_control_local":-3.101666506264908e-05,"image_id":"519a0aea14a05e1b","image_sha256":"3832e86f662e204e85c237e30919fa3c23bb8ecc0c7a6a3ae9303e05172ee219","random_control_local":5.383248565665744e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000815391348177319,"delta_image_rematched":-0.0008153913481773051,"delta_local":0.011545335441119742,"delta_matching":1.3877787807814457e-17,"delta_native":-0.0008153913481773051,"delta_selection":0.0,"delta_spillover":-0.000815391348177319,"delta_target":-0.0026760194332717535,"different_control_local":-1.232262331392342e-05,"image_id":"51ae437e0cb17a2b","image_sha256":"9b4e5840de092b9ecd4e6b17d3e01707821b2906e62b40ea082b8d2af8324087","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0024150459146330128,"delta_image_rematched":-0.0024150459146330128,"delta_local":0.008325586096249879,"delta_matching":0.0,"delta_native":-0.0024150459146330128,"delta_selection":0.0,"delta_spillover":-0.0024150459146330128,"delta_target":-0.0024150459146330128,"different_control_local":0.00029274037133446285,"image_id":"51f663fa482f56d4","image_sha256":"0e36b00023166f07faa9adc128fe5c6bafd010c1fc7ab13e3d830275275dde30","random_control_local":-2.077663631416815e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.009661592370803551,"delta_image_rematched":-0.009661592370803551,"delta_local":0.05580372504572323,"delta_matching":0.0,"delta_native":-0.009661592370803551,"delta_selection":0.0,"delta_spillover":-0.009661592370803551,"delta_target":-0.01847712424381498,"different_control_local":0.0002746942204565339,"image_id":"52557c5def8add62","image_sha256":"1de0a793458d0e47090f68664146356bf72fe5c2a97094d0aecbb3807613c11c","random_control_local":3.378959734234854e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005343540259801216,"delta_image_rematched":-0.0005343540259801216,"delta_local":0.0062936926423490525,"delta_matching":0.0,"delta_native":-0.0005343540259801216,"delta_selection":0.0,"delta_spillover":-0.0005343540259801216,"delta_target":-0.0005343540259801216,"different_control_local":0.00014507382597607477,"image_id":"525ea7e8ed9c752d","image_sha256":"9131b748894346e742ce6572b93009f0066aaf138c128023d78b3009296d0498","random_control_local":1.0186903254272295e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02575963673063475,"delta_image_rematched":-0.02575963673063475,"delta_local":0.04782621001745227,"delta_matching":0.0,"delta_native":-0.02575963673063475,"delta_selection":0.0,"delta_spillover":-0.02575963673063475,"delta_target":-0.05186799455821289,"different_control_local":-0.000164788378341163,"image_id":"5279aac6d95cbf5e","image_sha256":"32e4a3cbaad6537b687e98abbb6260e47fcb7753c077a650041406e8d4480af5","random_control_local":-2.0158007457693472e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.013395736518466705,"delta_image_rematched":-0.013395736518466705,"delta_local":0.12269793803554656,"delta_matching":0.0,"delta_native":-0.013395736518466705,"delta_selection":0.0,"delta_spillover":-0.013395736518466705,"delta_target":-0.013395736518466705,"different_control_local":4.1418768620890556e-05,"image_id":"527b96f32b38af7e","image_sha256":"178b3855214b6599062c38647da61bccb2e6a6cce6b695d8131a210dd4a3eadd","random_control_local":2.4817462147830316e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.016083669979562565,"delta_image_rematched":0.016083669979562565,"delta_local":0.07605413626956685,"delta_matching":0.0,"delta_native":0.016083669979562565,"delta_selection":0.0,"delta_spillover":0.016083669979562565,"delta_target":0.016083669979562565,"different_control_local":-0.00022286639035806743,"image_id":"54ebca2064066a49","image_sha256":"86749c1fc9908db5494a74fd32bc76d14d19073f06df76d5b43e4336a23ba6ea","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-9.350487916717776e-05,"delta_image_rematched":-9.350487916715e-05,"delta_local":0.00868837463118291,"delta_matching":2.7755575615628914e-17,"delta_native":-9.350487916715e-05,"delta_selection":0.0,"delta_spillover":-9.350487916717776e-05,"delta_target":-0.00024058406921217967,"different_control_local":7.165094363541236e-06,"image_id":"54f007c54fd18a0f","image_sha256":"cb06cda9720e4d8fda5cd45040248d7142e0542d1e37e92a13d036477f5fffc7","random_control_local":-7.227464064035738e-08,"stratum":"n2_4|has_groupof|small"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-0.0051880147578895475,"delta_image_rematched":-0.004395341466481295,"delta_local":0.013871209777009952,"delta_matching":0.0007926732914082524,"delta_native":-0.004395341466481295,"delta_selection":0.0,"delta_spillover":-0.0051880147578896585,"delta_target":-0.00815165661005579,"different_control_local":0.00011408511692118095,"image_id":"55047052d7c4b4d4","image_sha256":"be5a9d57d9961d5f7c97edfce97641701b2a91155b5fcd9f48ed00b8ef6f7f41","random_control_local":6.753136250203795e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.02162377633348289,"delta_image_rematched":0.02162377633348289,"delta_local":0.050748510431371595,"delta_matching":0.0,"delta_native":0.02162377633348289,"delta_selection":0.0,"delta_spillover":0.02162377633348289,"delta_target":0.02162377633348289,"different_control_local":-1.658807962496428e-05,"image_id":"552c721172c26452","image_sha256":"07ea8bbfc2801032da6d35eff2c22bb69454cd8779df37fbd38d74268a7e5860","random_control_local":-7.211711443300128e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0015004242428438008,"delta_image_rematched":-0.0015004242428438008,"delta_local":0.0375716064814696,"delta_matching":0.0,"delta_native":-0.0015004242428438008,"delta_selection":0.0,"delta_spillover":-0.0015004242428438008,"delta_target":-0.0015004242428438008,"different_control_local":-7.207518263838142e-05,"image_id":"553f5edfbf2780df","image_sha256":"5c2e69adbdbfc38aaed60ef2238ae62afd1b6c67e7ad2ef7fa10869fdcdef8d6","random_control_local":-1.3478231523922357e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006134565630921407,"delta_image_rematched":-0.0006134565630921407,"delta_local":0.08038705313941416,"delta_matching":0.0,"delta_native":-0.0006134565630921407,"delta_selection":0.0,"delta_spillover":-0.0006134565630921407,"delta_target":0.0013622527298831066,"different_control_local":-0.00012169523247775038,"image_id":"563e3d7beab55806","image_sha256":"9579ac217af0cc7060d8ab3aa767ea863ff80d159a89259db59e0f5b525c6834","random_control_local":-4.2000699682076537e-08,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.000962352833067559,"delta_image_rematched":0.000962352833067559,"delta_local":0.07412128171050615,"delta_matching":0.0,"delta_native":0.000962352833067559,"delta_selection":0.0,"delta_spillover":0.000962352833067559,"delta_target":0.000962352833067559,"different_control_local":-0.00013232997451156914,"image_id":"5677012f09db972b","image_sha256":"58a740ef2a1ebe0e1865ad4bc4c70cb6e76d0ab940f26ccaabceed90a8eae55d","random_control_local":1.4569330034075456e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005262716395631195,"delta_image_rematched":-0.0002920200201933232,"delta_local":0.0016299448622104085,"delta_matching":0.00023425161936979633,"delta_native":-0.0002920200201933232,"delta_selection":0.0,"delta_spillover":-0.0005262716395631195,"delta_target":-0.0002920200201933232,"different_control_local":1.9879470400469e-05,"image_id":"575b972f701c6301","image_sha256":"97cfb04b90291d02c608394bea0978aba99df98a3b9b828964a34ad2434c5bc1","random_control_local":-1.3734828357980788e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":8.544535481830318e-05,"delta_image_rematched":8.544535481830318e-05,"delta_local":0.0028157569356396794,"delta_matching":0.0,"delta_native":8.544535481830318e-05,"delta_selection":0.0,"delta_spillover":8.544535481830318e-05,"delta_target":8.544535481830318e-05,"different_control_local":8.222800652907258e-06,"image_id":"58530b01b352ee40","image_sha256":"1493087e4c8d003868983c07326822b5f75018db545cc54b4ad9c68fd0b7144b","random_control_local":-3.194067690892588e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002199977138144127,"delta_image_rematched":-0.002199977138144127,"delta_local":0.014018747209780746,"delta_matching":0.0,"delta_native":-0.002199977138144127,"delta_selection":0.0,"delta_spillover":-0.002199977138144127,"delta_target":-0.002199977138144127,"different_control_local":8.838807899515244e-06,"image_id":"5855a85994c60eac","image_sha256":"d0d1557137621ef324b1e0e21a6e6fd4ecf385bf69e8a864dff5f0d485ecdf71","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.435102844788322e-07,"delta_image_rematched":-7.435102844788322e-07,"delta_local":0.0001362272607126104,"delta_matching":0.0,"delta_native":-7.435102844788322e-07,"delta_selection":0.0,"delta_spillover":-7.435102844788322e-07,"delta_target":-2.4734966719910934e-06,"different_control_local":-1.350460180037094e-07,"image_id":"58b96001a6d95681","image_sha256":"a23a00e9adba25f05ee246bb82c0f9a384fccfdac6cfffac20d510ab39e8f75b","random_control_local":0.0,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004491301856742846,"delta_image_rematched":-0.004491301856742846,"delta_local":0.015327710568668551,"delta_matching":0.0,"delta_native":-0.004491301856742846,"delta_selection":0.0,"delta_spillover":-0.004491301856742846,"delta_target":-0.004491301856742846,"different_control_local":-0.00013675992977391083,"image_id":"597547554e00b06d","image_sha256":"196e564d1fd135a05c8d616874dea53c0664e29850cc9364f4ca1782a9d41715","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0001763861290534352,"delta_image_rematched":0.0001763861290534352,"delta_local":0.0006316390535396899,"delta_matching":0.0,"delta_native":0.0001763861290534352,"delta_selection":0.0,"delta_spillover":0.0001763861290534352,"delta_target":0.0001763861290534352,"different_control_local":-0.00012795469025311812,"image_id":"59b7255df49bb42a","image_sha256":"733b114a03449f0d8544d0f0ede35507867ce86207c13826310aea36be4b8eac","random_control_local":-1.1403243630719873e-05,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.2515693666448335e-05,"delta_image_rematched":-1.2515693666448335e-05,"delta_local":0.001838366447164154,"delta_matching":0.0,"delta_native":-1.2515693666448335e-05,"delta_selection":0.0,"delta_spillover":-1.2515693666448335e-05,"delta_target":-7.547833495025191e-05,"different_control_local":-1.3079564031610522e-05,"image_id":"59ccc678b1e7f5d8","image_sha256":"870a00c21a8bf2451210ad5fafd86686963ca3444843393e8b77bd817c76d212","random_control_local":-2.9153023051176064e-09,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00025249059353506936,"delta_image_rematched":-0.00025249059353506936,"delta_local":0.0038930536908840935,"delta_matching":0.0,"delta_native":-0.00025249059353506936,"delta_selection":0.0,"delta_spillover":-0.00025249059353506936,"delta_target":-0.00025249059353506936,"different_control_local":-2.473884500094753e-05,"image_id":"5ad50af385e1f4cd","image_sha256":"c21e19791a5b3e1b07ea81bcac3e6b9e217cc560aef7834298d1043c1a7149b2","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00012402697082003478,"delta_image_rematched":-0.00012402697082003478,"delta_local":0.012717579581957319,"delta_matching":0.0,"delta_native":-0.00012402697082003478,"delta_selection":0.0,"delta_spillover":-0.00012402697082003478,"delta_target":-0.00020268020002922604,"different_control_local":2.811780744772785e-06,"image_id":"5b20a92677cfa018","image_sha256":"097300ccbf5ac1cc1b83d175bf9595bd74d1a244c4f38642c8f678fc0eba985b","random_control_local":6.740579139991043e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.159494714829238e-05,"delta_image_rematched":-5.159494714829238e-05,"delta_local":0.003257591229698681,"delta_matching":0.0,"delta_native":-5.159494714829238e-05,"delta_selection":0.0,"delta_spillover":-5.159494714829238e-05,"delta_target":-1.0054852328300612e-05,"different_control_local":-1.3885878403244178e-05,"image_id":"5be4ac1910e9a4a6","image_sha256":"3079f6153514f7679b77d5b0fa428451b0d9e6a32972167659d7dd12ed4650b3","random_control_local":-2.7964487642195834e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00041546342980530726,"delta_image_rematched":-0.00041546342980536277,"delta_local":0.0004014499421837736,"delta_matching":-5.551115123125783e-17,"delta_native":-0.00041546342980536277,"delta_selection":0.0,"delta_spillover":-0.00041546342980530726,"delta_target":-0.0014542340051157954,"different_control_local":-1.0057667664348235e-05,"image_id":"5be53c95ac4489ea","image_sha256":"cb24a9d7a4f0b99b16438a2ea48436a76adb906e7adf72c1263c63ebfc695cda","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00656762126969429,"delta_image_rematched":-0.00656762126969429,"delta_local":0.06904211263372705,"delta_matching":0.0,"delta_native":-0.00656762126969429,"delta_selection":0.0,"delta_spillover":-0.00656762126969429,"delta_target":-0.00656762126969429,"different_control_local":-3.37956654797994e-05,"image_id":"5c137c9e9addd107","image_sha256":"9d7eece62f8d2caa0693d81f8b88f15479b92533bf6048054ea5090ae12f0237","random_control_local":5.6340193745063605e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0020859445882707717,"delta_image_rematched":-0.0020859445882707717,"delta_local":0.0750265238583249,"delta_matching":0.0,"delta_native":-0.0020859445882707717,"delta_selection":0.0,"delta_spillover":-0.0020859445882707717,"delta_target":-0.01111977899780947,"different_control_local":0.0005046195723104052,"image_id":"5c75dfbbdc83ec25","image_sha256":"4835b9408aa3343440c2867069fed433055262ae6d8107b30de676ac54185d10","random_control_local":-1.4199993175756376e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002695529571885569,"delta_image_rematched":-0.0002695529571885569,"delta_local":0.01787856345167916,"delta_matching":0.0,"delta_native":-0.0002695529571885569,"delta_selection":0.0,"delta_spillover":-0.0002695529571885569,"delta_target":-0.00031146667378001425,"different_control_local":4.3397097812453156e-05,"image_id":"5c879cf7c1b9a100","image_sha256":"fe8ab6ccee7049111af3ee69f57f7ef944261df47d2cb30907f8388aa8d45ec0","random_control_local":-9.503855827319718e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0010542420572706712,"delta_image_rematched":-0.0010542420572706712,"delta_local":0.0994331306855758,"delta_matching":0.0,"delta_native":-0.0010542420572706712,"delta_selection":0.0,"delta_spillover":-0.0010542420572706712,"delta_target":-0.0010542420572706712,"different_control_local":-0.00013363800705779028,"image_id":"5cdd6ca7c1234773","image_sha256":"2eaf7c6b6bb2e99534efe0fc24f30872e72dbc2ca31cac6a3432cc100c42b7bf","random_control_local":-1.4137753384657614e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.6363709639219977e-05,"delta_image_rematched":-3.6363709639219977e-05,"delta_local":0.007906777746972238,"delta_matching":0.0,"delta_native":-3.6363709639219977e-05,"delta_selection":0.0,"delta_spillover":-3.6363709639219977e-05,"delta_target":-3.34055057156224e-05,"different_control_local":3.864765414485216e-05,"image_id":"5cdfdce76b1c243f","image_sha256":"d40364bb39b83e47e4beb27c1ffadc1b30f0eaa7617a0a585d4948549a1a1760","random_control_local":-6.155085337244959e-08,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0026594568797837503,"delta_image_rematched":-0.0026594568797837503,"delta_local":0.03734418622743384,"delta_matching":0.0,"delta_native":-0.0026594568797837503,"delta_selection":0.0,"delta_spillover":-0.0026594568797837503,"delta_target":-0.0026594568797837503,"different_control_local":0.00015454840728654912,"image_id":"5ce4fa9e98021555","image_sha256":"446dc0613707b38009796c804e69caa1096aa15faebeed19ba2605f0f0337a34","random_control_local":2.095726344547577e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001678596771205132,"delta_image_rematched":-0.001678596771205132,"delta_local":-0.004173544537853804,"delta_matching":0.0,"delta_native":-0.001678596771205132,"delta_selection":0.0,"delta_spillover":-0.001678596771205132,"delta_target":-0.00309654380736768,"different_control_local":2.6250597883484272e-05,"image_id":"5d0595903ab095e4","image_sha256":"253c717b27aea8017617d20c1cd1d3ed492442af92846ba1793713e16690f553","random_control_local":1.0706499707635597e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000523677205104045,"delta_image_rematched":-0.000523677205104045,"delta_local":0.007543556031219589,"delta_matching":0.0,"delta_native":-0.0037062231219062713,"delta_selection":-0.0031825459168022263,"delta_spillover":-0.000523677205104045,"delta_target":-0.00148810211994993,"different_control_local":2.5110681001333512e-05,"image_id":"5d4327db61b2216f","image_sha256":"daa959328f4123a8efeab475858db83493c856b2be5501c737d0addb78471c50","random_control_local":1.0936845981635024e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.007809174753381942,"delta_image_rematched":0.007809174753381942,"delta_local":0.05450128321671105,"delta_matching":0.0,"delta_native":0.007809174753381942,"delta_selection":0.0,"delta_spillover":0.007809174753381942,"delta_target":0.0157154155688789,"different_control_local":1.3474800805726717e-05,"image_id":"5de462fb191445b6","image_sha256":"4c339135e274b3d5295f27382a7e0b781f70cdad739047c4870bf81cef460640","random_control_local":-3.0163469446620184e-06,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.059082203412952894,"delta_image_rematched":-0.059082203412952894,"delta_local":0.11377134936331643,"delta_matching":0.0,"delta_native":-0.059082203412952894,"delta_selection":0.0,"delta_spillover":-0.059082203412952894,"delta_target":-0.059082203412952894,"different_control_local":-5.449538701911977e-05,"image_id":"5f0ff604f2065f37","image_sha256":"58f5dcb48ebf9e2d98400096e04a8126f468bcedb0e84648f1e4553aa43635c1","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00023910542026811532,"delta_image_rematched":-0.00023910542026811532,"delta_local":0.014187643799559162,"delta_matching":0.0,"delta_native":-0.00023910542026811532,"delta_selection":0.0,"delta_spillover":-0.00023910542026811532,"delta_target":-0.0004244283277284877,"different_control_local":1.5784959337510063e-05,"image_id":"5f494ec3ce8ed56b","image_sha256":"0eac5a3593e27d2a39246a959cd78eb778839b3c1c9515074ee0d6d153391239","random_control_local":-1.951394452970323e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0013226367631565261,"delta_image_rematched":0.0013226367631565261,"delta_local":-0.004823982961809414,"delta_matching":0.0,"delta_native":0.0013226367631565261,"delta_selection":0.0,"delta_spillover":0.0013226367631565261,"delta_target":0.0013226367631565261,"different_control_local":0.0003956649187211725,"image_id":"5f53692a6c3493c1","image_sha256":"1cb418f05990f1d88324ffd83f7c597e1088598a8a5b17f3cb80059c107cc137","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.003690243408896454,"delta_image_rematched":-0.003690243408896454,"delta_local":0.024243555312994214,"delta_matching":0.0,"delta_native":-0.003690243408896454,"delta_selection":0.0,"delta_spillover":-0.003690243408896454,"delta_target":-0.003690243408896454,"different_control_local":-4.032171133401541e-05,"image_id":"5f5650d4eef349dd","image_sha256":"4dfa377a8a7b793f3b55fd716f44bf9f47261ed1725ff0163c985de1cec28953","random_control_local":-3.2321877153906886e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.575373701325546e-05,"delta_image_rematched":-3.575373701325546e-05,"delta_local":0.000944290610256325,"delta_matching":0.0,"delta_native":-3.575373701325546e-05,"delta_selection":0.0,"delta_spillover":-3.575373701325546e-05,"delta_target":-3.575373701325546e-05,"different_control_local":1.9845192481410256e-05,"image_id":"5f8008c17ab3fb17","image_sha256":"084cba4ff6b9b6818bac2fcc1fd0c58a3d415e71c9a61ae81703fc05f2075934","random_control_local":-6.2215805632370724e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0035547072510112576,"delta_image_rematched":-0.0035547072510112576,"delta_local":0.02017779052085876,"delta_matching":0.0,"delta_native":-0.0035547072510112576,"delta_selection":0.0,"delta_spillover":-0.0035547072510112576,"delta_target":-0.0035547072510112576,"different_control_local":2.1734013135335517e-05,"image_id":"6033fc64970e6b67","image_sha256":"e0df4ed1a2888086e2de90ce3a1fc855aa23cf475714003c7e75c10bba34107d","random_control_local":-8.167436242600967e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005245946382128608,"delta_image_rematched":-0.0005245946382128608,"delta_local":0.0023377140120122986,"delta_matching":0.0,"delta_native":-0.0005245946382128608,"delta_selection":0.0,"delta_spillover":-0.0005245946382128608,"delta_target":-7.799109098027834e-05,"different_control_local":-1.932763474754573e-05,"image_id":"6142543e417e4688","image_sha256":"0a69376406566315bee69a150d4a8f6f67b6998b657405e6843017f477ea95ba","random_control_local":0.0,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002528427075881523,"delta_image_rematched":-0.002528427075881523,"delta_local":0.08311784407877972,"delta_matching":0.0,"delta_native":-0.002528427075881523,"delta_selection":0.0,"delta_spillover":-0.002528427075881523,"delta_target":-0.002528427075881523,"different_control_local":-3.3785737147823403e-06,"image_id":"6184a6312c1daca2","image_sha256":"7b5fe9e756af1ddb852878fb3669e9457a021c31438b94ac1462d0ca86e772c8","random_control_local":2.401991757577937e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0017536487947281687,"delta_image_rematched":-0.0017536487947281687,"delta_local":0.03014403775466283,"delta_matching":0.0,"delta_native":-0.0017536487947281687,"delta_selection":0.0,"delta_spillover":-0.0017536487947281687,"delta_target":-0.0017536487947281687,"different_control_local":5.390417768555422e-05,"image_id":"618de81b4b5c3cbf","image_sha256":"ef8b036587498b0fa90f4b319b33cb7dea8263de446e72c6abca09cad722fc7a","random_control_local":-1.0789136355160434e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.020597025393616297,"delta_image_rematched":-0.020597025393616297,"delta_local":0.0809131428506687,"delta_matching":0.0,"delta_native":-0.020597025393616297,"delta_selection":0.0,"delta_spillover":-0.020597025393616297,"delta_target":-0.020597025393616297,"different_control_local":-7.914980757024737e-05,"image_id":"61cc3054c149166a","image_sha256":"e6b500974a4d11d1fbc3ec3787e4303a3d465bd72aff07d39ef8e62fd804f103","random_control_local":-2.218435138368058e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002881816231066203,"delta_image_rematched":-0.0002881816231066203,"delta_local":0.011997589289383541,"delta_matching":0.0,"delta_native":-0.0002881816231066203,"delta_selection":0.0,"delta_spillover":-0.0002881816231066203,"delta_target":0.005632486170319084,"different_control_local":-5.574408492949046e-06,"image_id":"62ef2c6e44778ce7","image_sha256":"bd23ec3d35c41c8e7258dd1df1a0f1c1e9ff2655a6a854821079e2e73b289489","random_control_local":-9.160810859887292e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00028463510783205415,"delta_image_rematched":0.00028463510783205415,"delta_local":0.006954513853011365,"delta_matching":0.0,"delta_native":0.00028463510783205415,"delta_selection":0.0,"delta_spillover":0.00028463510783205415,"delta_target":0.00028463510783205415,"different_control_local":1.3734090137933197e-05,"image_id":"62f49c51c4e249fb","image_sha256":"51b1eee87517028da5bf34016dc746a8175c2e3d775b5aa10fcf1d775c23e0a0","random_control_local":3.191964658560975e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0818635463584676,"delta_image_rematched":-0.0818635463584676,"delta_local":0.10936576231918657,"delta_matching":0.0,"delta_native":-0.0818635463584676,"delta_selection":0.0,"delta_spillover":-0.0818635463584676,"delta_target":-0.0818635463584676,"different_control_local":-9.077030479406889e-07,"image_id":"63ce521169bbfbff","image_sha256":"cd77ee1dc1ec570867e349561e3d727a36bb50132bb9f2affc90475a23cd2a7d","random_control_local":-2.5880982634785e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.17263460879978088,"delta_image_rematched":-0.17263460879978088,"delta_local":0.17966499010347575,"delta_matching":0.0,"delta_native":-0.17263460879978088,"delta_selection":0.0,"delta_spillover":-0.17263460879978088,"delta_target":-0.17263460879978088,"different_control_local":-0.00010384503101096287,"image_id":"63e64f3b44c7acfc","image_sha256":"04e580737a8cea1082a0d312f22ada57d41ab82ba63b54285052e3895e0dee0b","random_control_local":-1.3183724377474615e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002566106439835236,"delta_image_rematched":-0.0002566106439835236,"delta_local":0.0058141933628316905,"delta_matching":0.0,"delta_native":-0.0002566106439835236,"delta_selection":0.0,"delta_spillover":-0.0002566106439835236,"delta_target":-0.0002566106439835236,"different_control_local":0.00020923620736411352,"image_id":"645caf63ba17cb32","image_sha256":"1226c1515e8ad9183b631765bd518702cca490179778bb269ac7f1d2af1e86ef","random_control_local":-4.5379896965180855e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.05569400670889679,"delta_image_rematched":-0.05569400670889679,"delta_local":0.19173769251968592,"delta_matching":0.0,"delta_native":-0.05569400670889679,"delta_selection":0.0,"delta_spillover":-0.05569400670889679,"delta_target":-0.10430376049838103,"different_control_local":-0.0005899263475721978,"image_id":"64c8437b259538a2","image_sha256":"35a25fc820cd54a408d4b95f1c064b808ffa7f3392abe6a6ec25156b0729713c","random_control_local":-6.913326874857795e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00041578965409716506,"delta_image_rematched":-0.00041578965409716506,"delta_local":0.004237229088790002,"delta_matching":0.0,"delta_native":-0.00041578965409716506,"delta_selection":0.0,"delta_spillover":-0.00041578965409716506,"delta_target":-0.00041578965409716506,"different_control_local":4.0749080583803166e-05,"image_id":"64e7507b1da3b67b","image_sha256":"84fcf190d18a9bd4e69421d67cb1e48375b343f9b793d50406988ae2fa67ce3c","random_control_local":3.431795953315331e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0009362794869953728,"delta_image_rematched":-0.0009362794869953728,"delta_local":0.014084304139366254,"delta_matching":0.0,"delta_native":-0.0009362794869953728,"delta_selection":0.0,"delta_spillover":-0.0009362794869953728,"delta_target":-0.0009362794869953728,"different_control_local":-2.2654876518202194e-05,"image_id":"65327bb1898a17d6","image_sha256":"014ab6b797b7aa0d07201d1f14f48b33d47f451293adcb2bfcffe0e524b1eed9","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.14171247491253652,"delta_image_rematched":-0.1287495410627495,"delta_local":0.3953006715607986,"delta_matching":0.012962933849787028,"delta_native":-0.1287495410627495,"delta_selection":0.0,"delta_spillover":-0.14171247491253652,"delta_target":-0.1287495410627495,"different_control_local":0.00014630949844650354,"image_id":"656648144cee1829","image_sha256":"6aa6c92d8a0369bc927a8dbc47c6aba413cde69bad71c96a63f64a0235113d8a","random_control_local":0.0,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0018376724924590304,"delta_image_rematched":-0.0018376724924590304,"delta_local":0.021130634271033837,"delta_matching":0.0,"delta_native":-0.0018376724924590304,"delta_selection":0.0,"delta_spillover":-0.0018376724924590304,"delta_target":-0.0018376724924590304,"different_control_local":2.8459661116968238e-05,"image_id":"65a40656a6ba5344","image_sha256":"c9a3a1e7de06e90c0103668ee6cc8fa0d5a778e658a4cd5ddf674307fb2383ea","random_control_local":2.5722324374644057e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003297812177746051,"delta_image_rematched":-0.0003297812177746051,"delta_local":0.005535726341242522,"delta_matching":0.0,"delta_native":-0.0003297812177746051,"delta_selection":0.0,"delta_spillover":-0.0003297812177746051,"delta_target":0.00018953102336294325,"different_control_local":-1.9610604311062763e-06,"image_id":"65e080f9ac466664","image_sha256":"beb5bd357e62bbe6d31fcc6ce3d3a1e644d821fca260b46e376dfdb4ce79e558","random_control_local":0.0,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.6215485404712524e-07,"delta_image_rematched":-2.6215485404712524e-07,"delta_local":-4.339308079891885e-05,"delta_matching":0.0,"delta_native":-2.6215485404712524e-07,"delta_selection":0.0,"delta_spillover":-2.6215485404712524e-07,"delta_target":-2.0564925774457787e-05,"different_control_local":4.198799371629702e-05,"image_id":"66147ef0d4be0638","image_sha256":"1c5d4c8fcdf21b84f8224352c6369791b97a0537beddc507fd7820f15607aaad","random_control_local":0.0,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.969972932061806e-05,"delta_image_rematched":-4.969972932061806e-05,"delta_local":0.008213776987568526,"delta_matching":0.0,"delta_native":-4.969972932061806e-05,"delta_selection":0.0,"delta_spillover":-4.969972932061806e-05,"delta_target":-2.4665086899189337e-05,"different_control_local":-5.1794362748505685e-06,"image_id":"66a048ed7d6aabcc","image_sha256":"6861eff84cb9c4e6a23d5bdbbf0af53b7ae636c810fcc1c7ae6b17d022bdc00c","random_control_local":1.48010168773971e-08,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002790366761733276,"delta_image_rematched":-0.002790366761733276,"delta_local":0.11666213427134557,"delta_matching":0.0,"delta_native":-0.002790366761733276,"delta_selection":0.0,"delta_spillover":-0.002790366761733276,"delta_target":-0.004373303626479419,"different_control_local":-1.278955722175401e-06,"image_id":"66f275fdfe7b5f99","image_sha256":"52c5f84753403f6457237d91bb1dcb5420342d479cf15d3259364d70f0226b7c","random_control_local":-1.4668200959411237e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.23187841992266228,"delta_image_rematched":-0.15962383999905816,"delta_local":0.22995997248366512,"delta_matching":0.07225457992360412,"delta_native":-0.15962383999905816,"delta_selection":0.0,"delta_spillover":-0.23187841992266228,"delta_target":-0.15962383999905816,"different_control_local":0.00010836889749270273,"image_id":"67d33582a767694c","image_sha256":"6b9cbe933ca798f0070238b0d5be305f712a83767331e99cfd3cb9864e058ba2","random_control_local":-1.360435716857289e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-5.551115123125783e-17,"delta_image_fixed":-0.009083412760943321,"delta_image_rematched":-0.009083412760943321,"delta_local":0.10917232861379553,"delta_matching":0.0,"delta_native":-0.009083412760943321,"delta_selection":0.0,"delta_spillover":-0.009083412760943266,"delta_target":-0.055615147726889524,"different_control_local":0.00020708245867051556,"image_id":"67e14c5dca3f47d7","image_sha256":"5204ef1811d66bcaab58631b929419f7fd0a5717cdc9ee88ac92fb2c2afc4ba5","random_control_local":2.7676328007153472e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.434842568749712e-05,"delta_image_rematched":-8.434842568749712e-05,"delta_local":0.011599764151853001,"delta_matching":0.0,"delta_native":-8.434842568749712e-05,"delta_selection":0.0,"delta_spillover":-8.434842568749712e-05,"delta_target":-0.0002180200265440302,"different_control_local":-0.00010728241690544094,"image_id":"69090b07e028d92f","image_sha256":"9c3ce56db12371f4b73f97f8bc0d81c76d599a5f7e7c0837806f7b9e3647b2af","random_control_local":2.997695364159725e-08,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002761361576836485,"delta_image_rematched":-0.002761361576836485,"delta_local":0.03217544217608728,"delta_matching":0.0,"delta_native":-0.002761361576836485,"delta_selection":0.0,"delta_spillover":-0.002761361576836485,"delta_target":-0.002761361576836485,"different_control_local":-7.888932790071565e-05,"image_id":"6980aa5043a6d1af","image_sha256":"73893b61f7e7754d0a0dc6fb4072d1c217b1fc85079962a4262edf6c37b2d461","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.993477089905053e-07,"delta_image_rematched":5.993477089905053e-07,"delta_local":6.32392291649575e-06,"delta_matching":0.0,"delta_native":5.993477089905053e-07,"delta_selection":0.0,"delta_spillover":5.993477089905053e-07,"delta_target":5.993477089905053e-07,"different_control_local":-9.169450111527755e-08,"image_id":"69cae52ca58cfde6","image_sha256":"e896bea3eef00bf55db8dd52a9864479252bcf8a76aecefea59c21b18ac07fb3","random_control_local":-9.553937502237986e-11,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008028113038525686,"delta_image_rematched":-0.0008028113038525686,"delta_local":0.03332391619546407,"delta_matching":0.0,"delta_native":-0.0008028113038525686,"delta_selection":0.0,"delta_spillover":-0.0008028113038525686,"delta_target":-0.0017933638086666814,"different_control_local":7.704657573398555e-05,"image_id":"69e54e18d9d4fceb","image_sha256":"4a60165a923af3eecf21f3cffb92869c5a0b06e5c44fcd7939218240014934cb","random_control_local":8.154822034311948e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00040914883643469735,"delta_image_rematched":0.00040914883643469735,"delta_local":0.0032371168106547915,"delta_matching":0.0,"delta_native":0.00040914883643469735,"delta_selection":0.0,"delta_spillover":0.00040914883643469735,"delta_target":0.00040914883643469735,"different_control_local":7.424379938197889e-06,"image_id":"69f9e0db2f22397a","image_sha256":"48861841dee9ff4dbb18f454f9035c3a74982fdda09ebb400116facb0687e025","random_control_local":2.2150566145184847e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00020408338342264853,"delta_image_rematched":0.00020408338342264853,"delta_local":-0.001967439078453641,"delta_matching":0.0,"delta_native":0.00020408338342264853,"delta_selection":0.0,"delta_spillover":0.00020408338342264853,"delta_target":0.00020408338342264853,"different_control_local":-0.00010124949047991133,"image_id":"6a41d529a6eeb2ff","image_sha256":"f0901e0d8446aab18f87c6b8273ae8cfc250f3b91cf72b9a18bd0b5a0a70f541","random_control_local":-3.809578183466833e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.1529070883818946e-06,"delta_image_rematched":2.1529070883818946e-06,"delta_local":0.0008896429087571732,"delta_matching":0.0,"delta_native":2.1529070883818946e-06,"delta_selection":0.0,"delta_spillover":2.1529070883818946e-06,"delta_target":-1.2651039097810735e-05,"different_control_local":2.1286046652038704e-06,"image_id":"6a4747066ffd113f","image_sha256":"d1015adfbc0d48307dd03d4aa7eb99eec1886852eaa57886ecf5aa7f84c4497a","random_control_local":1.7650070804203777e-08,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.5394338856611345e-05,"delta_image_rematched":1.5394338856611345e-05,"delta_local":0.019216029205164117,"delta_matching":0.0,"delta_native":1.5394338856611345e-05,"delta_selection":0.0,"delta_spillover":1.5394338856611345e-05,"delta_target":1.5394338856611345e-05,"different_control_local":0.00015181373359979267,"image_id":"6a5086b8152cc904","image_sha256":"1dbe728e05a6cbdbd2b9a2de140e5b98f67770ba8583e85c5c7694ecca772ff9","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":7.705918367501008e-05,"delta_image_rematched":7.705918367501008e-05,"delta_local":0.04948875975221961,"delta_matching":0.0,"delta_native":7.705918367501008e-05,"delta_selection":0.0,"delta_spillover":7.705918367501008e-05,"delta_target":0.0002050992876754254,"different_control_local":-0.00015537031747549918,"image_id":"6a81196a04e03ea2","image_sha256":"e3d565f09793485e7e4b49b70ddcf7449156ea3ced93142ed2ce2cc43d053717","random_control_local":-6.054625661944257e-09,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.9697775708887745e-05,"delta_image_rematched":3.9697775708887745e-05,"delta_local":-9.631231357692949e-06,"delta_matching":0.0,"delta_native":3.9697775708887745e-05,"delta_selection":0.0,"delta_spillover":3.9697775708887745e-05,"delta_target":3.9697775708887745e-05,"different_control_local":9.749748446225004e-07,"image_id":"6aab4765ce2690fd","image_sha256":"9fb250c22957c3f45dccb6d19ba0711b75e0e75786066d2d78f040273ad0ce10","random_control_local":-3.101466133914599e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00037385613972096277,"delta_image_rematched":0.00037385613972096277,"delta_local":0.04322030777780325,"delta_matching":0.0,"delta_native":0.00037385613972096277,"delta_selection":0.0,"delta_spillover":0.00037385613972096277,"delta_target":0.00037385613972096277,"different_control_local":0.0001642621946405659,"image_id":"6ab55d63ac6708e2","image_sha256":"2d25af2364a8fae4e71ecac7f07d6cf5e1f00d4fe6871b8d19e11613df4c26a1","random_control_local":1.2260671450325944e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.00035098961114121696,"delta_image_fixed":0.0003911325657632858,"delta_image_rematched":0.0003911325657633413,"delta_local":0.0014039584445647568,"delta_matching":5.551115123125783e-17,"delta_native":0.0003911325657633413,"delta_selection":0.0,"delta_spillover":4.014295462206885e-05,"delta_target":-2.8668413902255274e-06,"different_control_local":0.00024508433974623767,"image_id":"6ae6959a521d1a7a","image_sha256":"ea03a759405b29c86d5dcbbc73e7da5f12aee4196fd37dff0870e0505b07dcd0","random_control_local":5.0161739317822196e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.04563298408884431,"delta_image_rematched":-0.04563298408884431,"delta_local":0.07516695758920319,"delta_matching":0.0,"delta_native":-0.04563298408884431,"delta_selection":0.0,"delta_spillover":-0.04563298408884431,"delta_target":-0.07108959405751325,"different_control_local":0.0001268676825807169,"image_id":"6aed02f45ed73fa5","image_sha256":"fbab047a0e4b143ef383f7fa0f56eb3aa1573112b4ee202ca7172a473b485e96","random_control_local":-3.935030482016266e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0009561321304095705,"delta_image_fixed":0.0008229585769539138,"delta_image_rematched":0.0008229585769539138,"delta_local":0.0005814713710374786,"delta_matching":0.0,"delta_native":0.0008229585769539138,"delta_selection":0.0,"delta_spillover":-0.00013317355345565662,"delta_target":-0.0002663471069112022,"different_control_local":1.3660646356439266e-05,"image_id":"6afeb8efa7c41603","image_sha256":"4062f2ec0f4bd64dff0b271915c2e8f72b4af1d83b363c357a8c3575254357fe","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0025496171769707754,"delta_image_rematched":0.0025496171769707754,"delta_local":0.015129892094938785,"delta_matching":0.0,"delta_native":0.0025496171769707754,"delta_selection":0.0,"delta_spillover":0.0025496171769707754,"delta_target":0.006368750936972756,"different_control_local":-2.045589031419992e-05,"image_id":"6b035896daef1ed6","image_sha256":"bffe81becd2379b3e67f21ffd192b16959e9017b9bb042a85066ae6bcab7ebf8","random_control_local":0.0,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00047976595176274506,"delta_image_rematched":-0.00047976595176274506,"delta_local":0.0005407899222008433,"delta_matching":0.0,"delta_native":-0.00047976595176274506,"delta_selection":0.0,"delta_spillover":-0.00047976595176274506,"delta_target":-0.00017010298397154844,"different_control_local":3.971900978894105e-05,"image_id":"6b5ceef7c87e2f33","image_sha256":"95c6c3e6dd8aa6f1f9d0d29b6fc927ab5720d451cf31b9a727f82995d13f92f0","random_control_local":6.690491297645096e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.245218936928865e-05,"delta_image_rematched":-6.245218936928865e-05,"delta_local":0.006292480783246221,"delta_matching":0.0,"delta_native":-6.245218936928865e-05,"delta_selection":0.0,"delta_spillover":-6.245218936928865e-05,"delta_target":-6.245218936928865e-05,"different_control_local":0.0001346430965441861,"image_id":"6bc17e16228c12fb","image_sha256":"3e9b28165dd124b1110f86c4446257af320d09bc7265edaaf89643c1cc50e642","random_control_local":-8.911713554604628e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0008960061528346941,"delta_image_rematched":0.0008960061528346941,"delta_local":0.03103839331363409,"delta_matching":0.0,"delta_native":0.0008960061528346941,"delta_selection":0.0,"delta_spillover":0.0008960061528346941,"delta_target":0.0008960061528346941,"different_control_local":1.2173152544259214e-05,"image_id":"6bc9663947ad2803","image_sha256":"a1786a2700f57083512c3f3e1b6a580831fa4ff6969e4c0d18fb9ec3b63aa839","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.034566409699501754,"delta_image_rematched":-0.034566409699501754,"delta_local":0.0238464145902363,"delta_matching":0.0,"delta_native":-0.034566409699501754,"delta_selection":0.0,"delta_spillover":-0.034566409699501754,"delta_target":-0.034566409699501754,"different_control_local":-7.055002529889054e-05,"image_id":"6bcfd656708d25e2","image_sha256":"0964e1f5d865a0d4a71659a790f66f8d1afddf2f711fe3eb05ecb36a9451c9c7","random_control_local":-7.166677466752258e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.013259754860501738,"delta_image_rematched":-0.013259754860501738,"delta_local":0.026564568749000483,"delta_matching":0.0,"delta_native":-0.013259754860501738,"delta_selection":0.0,"delta_spillover":-0.013259754860501738,"delta_target":-0.013259754860501738,"different_control_local":0.00017969144463170217,"image_id":"6bfd9b18f15962ef","image_sha256":"e1c7d43aff0ebcf4c2834ce4131ec7994cad205ab0cc2fae0dfd7938fdf9d80c","random_control_local":-1.7063343940582065e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-0.00044143158839204943,"delta_image_fixed":-0.0008605557363250416,"delta_image_rematched":-0.0007645182926152572,"delta_local":-0.0013242947651761752,"delta_matching":9.60374437097844e-05,"delta_native":0.00019476440228449743,"delta_selection":0.0009592826948997546,"delta_spillover":-0.00041912414793299213,"delta_target":-5.790895258491087e-05,"different_control_local":-3.1023568313783e-07,"image_id":"6c2e8fe4349f9928","image_sha256":"d84f7e730d2430d799134617ebc6d3c5be79da3e6def77f2d403c34fa4c51d3c","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-0.0005603429564845497,"delta_image_rematched":-0.0005603429564845497,"delta_local":0.006160054047333358,"delta_matching":0.0,"delta_native":-0.0005603429564845497,"delta_selection":0.0,"delta_spillover":-0.0005603429564846607,"delta_target":-0.0026737173542179526,"different_control_local":-0.00018782369751343952,"image_id":"6c916feaecb96f4c","image_sha256":"6b9987871c42192fb7504937cdba282b2822ac40e18c45514cd406cbc30dea07","random_control_local":-6.450553521886171e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004738644930319502,"delta_image_rematched":-0.004738644930319502,"delta_local":0.02314349634923044,"delta_matching":0.0,"delta_native":-0.004738644930319502,"delta_selection":0.0,"delta_spillover":-0.004738644930319502,"delta_target":-0.004738644930319502,"different_control_local":-4.4042706862708336e-05,"image_id":"6c9c687eae7da796","image_sha256":"f429f1fdb8bba1626d41547f1b8d31a28f19e3a5877eb3eb9a9a1f800544efbf","random_control_local":1.0703153613400573e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003903000983903615,"delta_image_rematched":-0.0003903000983903615,"delta_local":-0.001966666776015008,"delta_matching":0.0,"delta_native":-0.0003903000983903615,"delta_selection":0.0,"delta_spillover":-0.0003903000983903615,"delta_target":-0.001443993342986838,"different_control_local":0.00010796555112096984,"image_id":"6d4fcf1e613594e7","image_sha256":"48ed9b0274925183e1cdb91516ee115f617a164a3a20ec5bab8e5e461b9c67d9","random_control_local":-3.93651355262703e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005235939716519145,"delta_image_rematched":-0.0005235939716519145,"delta_local":-0.004117660503755588,"delta_matching":0.0,"delta_native":-0.0005235939716519145,"delta_selection":0.0,"delta_spillover":-0.0005235939716519145,"delta_target":-0.0015876327808165835,"different_control_local":1.6701279477865372e-05,"image_id":"6d9bd1b3c4b37509","image_sha256":"64193a5fd370da41cd7fa92f2c473a673ab88dcd3416c919f2cd03a44e3d4e3d","random_control_local":2.687056518957398e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003231285769174086,"delta_image_rematched":0.0019188748997469585,"delta_local":0.012718937190837193,"delta_matching":0.002242003476664367,"delta_native":0.0019188748997469585,"delta_selection":0.0,"delta_spillover":-0.0003231285769174086,"delta_target":0.00840123495686329,"different_control_local":5.194545936629269e-05,"image_id":"6e819dc674a74078","image_sha256":"f5ab0d4b94a8389ba56872d0add343d61c51e2041eb5bd5f7d504962ebb1a7f5","random_control_local":-9.529933314711414e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0010395711082808456,"delta_image_rematched":-0.0010395711082808456,"delta_local":0.03697594556666136,"delta_matching":0.0,"delta_native":-0.0010395711082808456,"delta_selection":0.0,"delta_spillover":-0.0010395711082808456,"delta_target":-0.0010395711082808456,"different_control_local":0.00010818219616483965,"image_id":"6ef57026b1761382","image_sha256":"83b2805cb85ad01bb83f1fcdc4ef9d2e7208891191286e02169af6905bc5989b","random_control_local":-1.2704115148753914e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.04152105862872879,"delta_image_rematched":-0.04152105862872879,"delta_local":0.1463488012012668,"delta_matching":0.0,"delta_native":-0.04152105862872879,"delta_selection":0.0,"delta_spillover":-0.04152105862872879,"delta_target":-0.04152105862872879,"different_control_local":-0.00011403373848926923,"image_id":"6f1cbdc7749e5a78","image_sha256":"6df2356c08847026e40bf603fd12552d958b80a15502fdfa5b648b43178eabae","random_control_local":1.4793016020475669e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00472177755532277,"delta_image_rematched":-0.00472177755532277,"delta_local":0.009074781348779842,"delta_matching":0.0,"delta_native":-0.00472177755532277,"delta_selection":0.0,"delta_spillover":-0.00472177755532277,"delta_target":-0.009107581918677277,"different_control_local":2.0172989120520457e-05,"image_id":"6fa278eda9f5ef97","image_sha256":"a44f0939462a5c5eb4b237a545d90c2aa743d43170023ec04bcaafaa854a83e1","random_control_local":4.257001018359574e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00010475823706851406,"delta_image_rematched":-0.00010475823706851406,"delta_local":0.0017566959563569545,"delta_matching":0.0,"delta_native":-0.00010475823706851406,"delta_selection":0.0,"delta_spillover":-0.00010475823706851406,"delta_target":-0.00039624365253060345,"different_control_local":-3.948749143617425e-05,"image_id":"7076a6c30c555395","image_sha256":"bbd19ba303c0142f310cf76dcea8b2e702937c9e4bf1c11036ecd5a868e31426","random_control_local":1.9922528293747632e-08,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0010644945575395692,"delta_image_rematched":-0.0010644945575395692,"delta_local":0.002682167134294089,"delta_matching":0.0,"delta_native":-0.0010644945575395692,"delta_selection":0.0,"delta_spillover":-0.0010644945575395692,"delta_target":-0.0010644945575395692,"different_control_local":1.120229847068055e-05,"image_id":"7185c543229ea259","image_sha256":"b4b6bbb69ab6a9280fe0170b7a0c9ee007ff4c5050d6eca75365961daa3ccbc6","random_control_local":2.8992339889954977e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0020094207983571977,"delta_image_rematched":0.0020094207983571977,"delta_local":0.013125475768062167,"delta_matching":0.0,"delta_native":0.0020094207983571977,"delta_selection":0.0,"delta_spillover":0.0020094207983571977,"delta_target":0.0020818347023661143,"different_control_local":-8.308185923729117e-05,"image_id":"7290c66c57edfdc5","image_sha256":"44386000a90265dd8d6b489c6485608582d1108853859108b02efbff40e97276","random_control_local":3.6742624373586885e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003005250563566375,"delta_image_rematched":-0.0003005250563566375,"delta_local":0.003080552599278766,"delta_matching":0.0,"delta_native":-0.0003005250563566375,"delta_selection":0.0,"delta_spillover":-0.0003005250563566375,"delta_target":-0.0003005250563566375,"different_control_local":-8.432293092899834e-06,"image_id":"731648d79c8c3ffb","image_sha256":"efe082815d59b7d82b60eb62c6efe1dcbf3cbfd67f586b6ef4ba451bbfd4fdfc","random_control_local":0.0,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.76622922249048e-05,"delta_image_rematched":3.76622922249048e-05,"delta_local":0.011024166828037987,"delta_matching":0.0,"delta_native":3.76622922249048e-05,"delta_selection":0.0,"delta_spillover":3.76622922249048e-05,"delta_target":3.76622922249048e-05,"different_control_local":-3.53775134492168e-06,"image_id":"73cdfa0c921b5efe","image_sha256":"ccbe7dc215516573ce1104ae8fd1a9a18ecd960a519470b7b1c07b4111741836","random_control_local":0.0,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005887345937794164,"delta_image_rematched":-0.005887345937794164,"delta_local":0.0048784568833109,"delta_matching":0.0,"delta_native":-0.005887345937794164,"delta_selection":0.0,"delta_spillover":-0.005887345937794164,"delta_target":-0.005887345937794164,"different_control_local":-0.00015143102694209487,"image_id":"740fc2fafd5b3c63","image_sha256":"cac8d152850635b1c4d58c971b32c9d7a31fc10104d9f939c79e88970a0f9f0e","random_control_local":2.4640099072215094e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02980314294739017,"delta_image_rematched":-0.02980314294739017,"delta_local":0.13855270457968905,"delta_matching":0.0,"delta_native":-0.02980314294739017,"delta_selection":0.0,"delta_spillover":-0.02980314294739017,"delta_target":-0.02980314294739017,"different_control_local":-0.00010950465150458277,"image_id":"742a32bc0bc5988a","image_sha256":"f416ffdae3412a79ad54592bc736897dd7530d9edd38aaaad9afcdaa86bcce15","random_control_local":5.8508627068243335e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0006286749927388313,"delta_image_rematched":0.0006286749927388313,"delta_local":0.004971821462506937,"delta_matching":0.0,"delta_native":0.0006286749927388313,"delta_selection":0.0,"delta_spillover":0.0006286749927388313,"delta_target":0.0006286749927388313,"different_control_local":2.304768167482596e-06,"image_id":"7450459b1cfabb5d","image_sha256":"a50eae1acc76a2edde7b30bc24656824dd9f8517b234fd7f7f8c7f2c5336a0f8","random_control_local":4.906033282403577e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00019619221902394957,"delta_image_rematched":-0.00019619221902394957,"delta_local":0.000701165353241967,"delta_matching":0.0,"delta_native":-0.00019619221902394957,"delta_selection":0.0,"delta_spillover":-0.00019619221902394957,"delta_target":-0.0003627460932894566,"different_control_local":-1.1947504800532971e-05,"image_id":"7479c8ce01d03461","image_sha256":"162b5008b6b9cf6af1e9aa141b0b2ef5e0b6e45eb618f7762c9b2481be99e202","random_control_local":-5.642080509737912e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.023909701626124047,"delta_image_rematched":-0.023909701626124047,"delta_local":0.09020503495871257,"delta_matching":0.0,"delta_native":-0.023909701626124047,"delta_selection":0.0,"delta_spillover":-0.023909701626124047,"delta_target":-0.023909701626124047,"different_control_local":0.0003696049012288094,"image_id":"757f227c20580793","image_sha256":"6824740db3f4d109ea86bfd8dda2447430dcfd12be325902d1aba4a0bfd47110","random_control_local":-9.077321586059561e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0014640703738514338,"delta_image_rematched":0.0014640703738514338,"delta_local":0.0011569124597284597,"delta_matching":0.0,"delta_native":0.0014640703738514338,"delta_selection":0.0,"delta_spillover":0.0014640703738514338,"delta_target":0.0014640703738514338,"different_control_local":-1.0117815393562157e-06,"image_id":"759bc93ae6cbd7a4","image_sha256":"1c4772388e3cf2ea0bcf8755537039e0a5b7dd1afc66b6037ee4c7c1522b3222","random_control_local":-8.081886047145437e-06,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0007831705401093458,"delta_image_fixed":0.00034313177745232126,"delta_image_rematched":0.00034313177745232126,"delta_local":0.0010048240138886833,"delta_matching":0.0,"delta_native":0.00034313177745232126,"delta_selection":0.0,"delta_spillover":-0.0004400387626570246,"delta_target":-0.0008800775253140769,"different_control_local":-5.313436627685242e-06,"image_id":"75f96adcf051332b","image_sha256":"08c7c872263fda5d62b759e01bca47491df01334f770b4728d896a86f396b42d","random_control_local":2.1348497081241646e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00010253273362381687,"delta_image_rematched":-0.00010253273362381687,"delta_local":0.005902195392754064,"delta_matching":0.0,"delta_native":-0.00010253273362381687,"delta_selection":0.0,"delta_spillover":-0.00010253273362381687,"delta_target":-0.00010253273362381687,"different_control_local":-0.00013982369219439628,"image_id":"76b9ae9cdaf6be8f","image_sha256":"83cc92b1740efff08a069b815eb4b7d4e14bde34b1b9d4afe1c8889f467432b3","random_control_local":-1.144435381184028e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.03501263138224203,"delta_image_rematched":0.03501263138224203,"delta_local":0.05463766394094262,"delta_matching":0.0,"delta_native":0.03501263138224203,"delta_selection":0.0,"delta_spillover":0.03501263138224203,"delta_target":0.03501263138224203,"different_control_local":-0.00014286632694369972,"image_id":"7704177bc9f0fa23","image_sha256":"c873a4a13f986b9379e762af94098daa762aefe447aa0480f0c163b928912dca","random_control_local":2.191703911413878e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.010018629363489961,"delta_image_rematched":-0.010018629363489961,"delta_local":0.006877779397260919,"delta_matching":0.0,"delta_native":-0.010018629363489961,"delta_selection":0.0,"delta_spillover":-0.010018629363489961,"delta_target":-0.010018629363489961,"different_control_local":-2.2313483117319954e-05,"image_id":"775efcd4846a7744","image_sha256":"3c5c0ce5bd43c541681a729e486ba2fc8d96c9c9125f85c382c7e129ce8cbac7","random_control_local":-2.364427065526531e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":5.551115123125783e-17,"delta_image_fixed":-7.962196389332821e-05,"delta_image_rematched":-7.962196389332821e-05,"delta_local":0.0012209193884622216,"delta_matching":0.0,"delta_native":-7.962196389332821e-05,"delta_selection":0.0,"delta_spillover":-7.962196389338372e-05,"delta_target":-9.821387172459506e-05,"different_control_local":-3.915315242297712e-06,"image_id":"78172c05e91c2794","image_sha256":"6b7d0f49aa168305377d81ec9dccf7155c7149f8a810615c0e8a8c6925bed21c","random_control_local":3.8210370090219214e-08,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.231844487537442e-05,"delta_image_rematched":-7.231844487537442e-05,"delta_local":0.00022261788962833762,"delta_matching":0.0,"delta_native":-7.231844487537442e-05,"delta_selection":0.0,"delta_spillover":-7.231844487537442e-05,"delta_target":-7.231844487537442e-05,"different_control_local":2.010059343623971e-07,"image_id":"789090a5d590b51e","image_sha256":"13b901ae1bc6effc41a8d68c6910148fd8dc748c28d975a47ab4f02c24019e68","random_control_local":-1.3581321310629502e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.006845276854078652,"delta_image_rematched":-0.006845276854078652,"delta_local":0.06618707835284211,"delta_matching":0.0,"delta_native":-0.006845276854078652,"delta_selection":0.0,"delta_spillover":-0.006845276854078652,"delta_target":-0.006845276854078652,"different_control_local":-4.6752153923378115e-05,"image_id":"78b0dee58ed63f3e","image_sha256":"e36791bad6215c62cbb6ccd882041c634d90e8727148e933346692ca1b34c076","random_control_local":-7.133540518705628e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.920787706781283e-06,"delta_image_rematched":-5.920787706781283e-06,"delta_local":0.0022689958250390885,"delta_matching":0.0,"delta_native":-5.920787706781283e-06,"delta_selection":0.0,"delta_spillover":-5.920787706781283e-06,"delta_target":-2.5718132356605805e-05,"different_control_local":-7.365604213979693e-07,"image_id":"78eea1e033883b25","image_sha256":"7be1ea8e760ae340f29972665a6c580d7db74a610fb36adf358e313024512aea","random_control_local":-1.2483351199965576e-08,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.87516684868805e-06,"delta_image_rematched":3.87516684868805e-06,"delta_local":-3.914002942393552e-05,"delta_matching":0.0,"delta_native":3.87516684868805e-06,"delta_selection":0.0,"delta_spillover":3.87516684868805e-06,"delta_target":1.8104979832012091e-06,"different_control_local":3.4567109057082046e-08,"image_id":"79266540d328ba1d","image_sha256":"f13d01469fdc49f45c5647fd05be3d04430152a9a82969391c7cbb713d200b86","random_control_local":2.321331350751965e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.2735326277455457e-07,"delta_image_rematched":-3.2735326277455457e-07,"delta_local":-2.643025451092365e-05,"delta_matching":0.0,"delta_native":-3.2735326277455457e-07,"delta_selection":0.0,"delta_spillover":-3.2735326277455457e-07,"delta_target":1.9296324545170496e-08,"different_control_local":6.389211599025502e-09,"image_id":"7aa46347c2dcd10f","image_sha256":"8124317a0fb036d57da398a2c69de7eab1769af3a6807653dc06cb2e2ee4d92e","random_control_local":-7.825255828736166e-09,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0042388621894070555,"delta_image_rematched":-0.0042388621894070555,"delta_local":0.028095565863329487,"delta_matching":0.0,"delta_native":-0.0042388621894070555,"delta_selection":0.0,"delta_spillover":-0.0042388621894070555,"delta_target":-0.0042388621894070555,"different_control_local":8.34564350774003e-06,"image_id":"7b02fb303dd328b1","image_sha256":"7bdcf9f11c2673c33d6df05693002fe4a9da467a199a2ae749469c5a24deabfd","random_control_local":-1.0826434353183867e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0083816549260185,"delta_image_rematched":-0.0083816549260185,"delta_local":0.08044696514034926,"delta_matching":0.0,"delta_native":-0.0083816549260185,"delta_selection":0.0,"delta_spillover":-0.0083816549260185,"delta_target":-0.015275798277562203,"different_control_local":3.3263097152194665e-05,"image_id":"7b2ad4fcf16f1b07","image_sha256":"6507a4ebf961befa8acac5e4913d1501d07ae99cfee416d6f798b24a54384901","random_control_local":-1.46426104644104e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0016156670289960706,"delta_image_rematched":0.0016156670289960706,"delta_local":0.013486303439768643,"delta_matching":0.0,"delta_native":0.0016156670289960706,"delta_selection":0.0,"delta_spillover":0.0016156670289960706,"delta_target":0.0016156670289960706,"different_control_local":8.942370543565253e-05,"image_id":"7b570759dc07f499","image_sha256":"48a7f5daf46632b64dc6551660f612426201afe0e773b2319b72ddace59fba9e","random_control_local":2.494059797575332e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00010222238936774541,"delta_image_rematched":0.00010222238936774541,"delta_local":0.0008366500502288154,"delta_matching":0.0,"delta_native":0.00010222238936774541,"delta_selection":0.0,"delta_spillover":0.00010222238936774541,"delta_target":-1.9451932061431698e-05,"different_control_local":-2.6337527807937522e-05,"image_id":"7bd363054ded8fcf","image_sha256":"a6a15766b6dc171bcb74f28cad400d6cc1e103262f3f00e55070384dc501c91a","random_control_local":-1.1617290449073003e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.230022390236174e-05,"delta_image_rematched":-1.230022390236174e-05,"delta_local":0.0014189736789746166,"delta_matching":0.0,"delta_native":-1.230022390236174e-05,"delta_selection":0.0,"delta_spillover":-1.230022390236174e-05,"delta_target":-2.3348050086496874e-05,"different_control_local":4.683816469744362e-06,"image_id":"7c0353b336cd0545","image_sha256":"5499eb07c49860cfe773707ddc6660eb46de961d2f34504860c0f09d3d181c9d","random_control_local":0.0,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.220589891482332e-05,"delta_image_rematched":-7.220589891476781e-05,"delta_local":0.01890668204053715,"delta_matching":5.551115123125783e-17,"delta_native":-7.220589891476781e-05,"delta_selection":0.0,"delta_spillover":-7.220589891482332e-05,"delta_target":-0.00026082799837423565,"different_control_local":2.6698354457690976e-05,"image_id":"7cae57aa3c1e1c4c","image_sha256":"68981e1903d20c6474786c662fc9971fbcac57e04ee3c474268732f5530c9e20","random_control_local":8.541009718920911e-09,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.613623695712114e-05,"delta_image_rematched":-8.613623695712114e-05,"delta_local":0.0011300875352228679,"delta_matching":0.0,"delta_native":-8.613623695712114e-05,"delta_selection":0.0,"delta_spillover":-8.613623695712114e-05,"delta_target":-8.613623695712114e-05,"different_control_local":1.0142453665817897e-07,"image_id":"7cf856f5398d8138","image_sha256":"75d84eea58f7099b57a86a61276e83f448979aa9dfce352267a616524f2cd18b","random_control_local":4.1840790457325916e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0009042899060971443,"delta_image_rematched":0.0009042899060971443,"delta_local":0.1274612331322159,"delta_matching":0.0,"delta_native":0.0009042899060971443,"delta_selection":0.0,"delta_spillover":0.0009042899060971443,"delta_target":0.0009042899060971443,"different_control_local":0.0003037967445413542,"image_id":"7d3ed25abc40bbd4","image_sha256":"c6b9cf6f834f959c4b3006a6b3143e976ecbc3ce293ea1d156b7d792f39a4a1c","random_control_local":-4.460738239897566e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.751273963710112e-07,"delta_image_rematched":-4.751273963710112e-07,"delta_local":2.4424881086948513e-05,"delta_matching":0.0,"delta_native":-4.751273963710112e-07,"delta_selection":0.0,"delta_spillover":-4.751273963710112e-07,"delta_target":-4.751273963710112e-07,"different_control_local":1.777831438176669e-07,"image_id":"7dfa29440cef9bbb","image_sha256":"5b4401aae72f73838c985b1e4819b631bd66eb9da195f829a096355946cfeea2","random_control_local":0.0,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008263262806209593,"delta_image_rematched":-0.0008263262806209593,"delta_local":0.02440709428104544,"delta_matching":0.0,"delta_native":-0.0008263262806209593,"delta_selection":0.0,"delta_spillover":-0.0008263262806209593,"delta_target":-0.0039034390956337317,"different_control_local":-1.009115843152164e-05,"image_id":"7e03960e3a8de1b7","image_sha256":"48d9635f4bd1ce972a0b2c9a92a12e4f7d749ede0f12a43aebde9a5c59896fca","random_control_local":1.5482932699817376e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00016850597195916528,"delta_image_rematched":-0.00016850597195916528,"delta_local":0.010216871803261036,"delta_matching":0.0,"delta_native":-0.00016850597195916528,"delta_selection":0.0,"delta_spillover":-0.00016850597195916528,"delta_target":-0.00014192176460703365,"different_control_local":5.344728953499828e-05,"image_id":"7e50247c78fa1213","image_sha256":"c524a59c397f2dbd624f9ac5df688b636d4ac252e296a59bbe2a27c0a0c8066d","random_control_local":-1.3229214453069904e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":9.235647182576079e-05,"delta_image_rematched":9.235647182576079e-05,"delta_local":0.0023277232425251704,"delta_matching":0.0,"delta_native":9.235647182576079e-05,"delta_selection":0.0,"delta_spillover":9.235647182576079e-05,"delta_target":9.235647182576079e-05,"different_control_local":-7.630282458648274e-05,"image_id":"7e818203cd456ce6","image_sha256":"51d6a0ab16af2523a76dbbb0dd7510cbddc5315baf77e1fff839f13d9513f007","random_control_local":4.939061976072523e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005794333731654833,"delta_image_rematched":-0.005794333731654833,"delta_local":0.016398711092145635,"delta_matching":0.0,"delta_native":-0.005794333731654833,"delta_selection":0.0,"delta_spillover":-0.005794333731654833,"delta_target":-0.005794333731654833,"different_control_local":5.909259649983234e-05,"image_id":"7ee89666681456a1","image_sha256":"ba6bc69c215f28e5196672534ac2ff8b0aaaa1532f8e43f5555bc1fa07ca15b7","random_control_local":-3.670681603118453e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.013533862747534875,"delta_image_rematched":-0.013533862747534875,"delta_local":0.20485111489062308,"delta_matching":0.0,"delta_native":-0.013533862747534875,"delta_selection":0.0,"delta_spillover":-0.013533862747534875,"delta_target":-0.037707646006997164,"different_control_local":4.5593820486099224e-05,"image_id":"7f23e1de7320aebd","image_sha256":"f7c9a170ab8b40da6d5f6cadf00f49ddc9b2719215a4791ee97299ea0ece1ed3","random_control_local":2.02582364910997e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00038710173857536834,"delta_image_rematched":-0.00038710173857536834,"delta_local":0.009290235715666176,"delta_matching":0.0,"delta_native":-0.00038710173857536834,"delta_selection":0.0,"delta_spillover":-0.00038710173857536834,"delta_target":-0.00038710173857536834,"different_control_local":1.8742342394083983e-05,"image_id":"7f27492e450462f2","image_sha256":"47d02e687498bf541ffa139e68799223d7f1c3bf213861d485c82cb0d16ab9b0","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0073150546614159095,"delta_image_rematched":-0.0073150546614159095,"delta_local":0.05476887013265984,"delta_matching":0.0,"delta_native":-0.0073150546614159095,"delta_selection":0.0,"delta_spillover":-0.0073150546614159095,"delta_target":-0.0073150546614159095,"different_control_local":0.0001739342276859679,"image_id":"7f456b12978c4a88","image_sha256":"6dde3811f255fc3ec63f7ab28629c7f4c114c553adc98320c03f32dac0bf3f9f","random_control_local":-1.1506907528213706e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.540799220576931e-05,"delta_image_rematched":-5.540799220576931e-05,"delta_local":0.00947221337572042,"delta_matching":0.0,"delta_native":-5.540799220576931e-05,"delta_selection":0.0,"delta_spillover":-5.540799220576931e-05,"delta_target":-0.00014356800888359889,"different_control_local":4.254577371708146e-05,"image_id":"7fc29bf61fed5a91","image_sha256":"dcce78836c627bf129cb49dccee7534639856a60897bf9a39414f6b86306060c","random_control_local":-1.0814809991988028e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.814950530529494e-05,"delta_image_rematched":-4.814950530529494e-05,"delta_local":0.0024984523787867224,"delta_matching":0.0,"delta_native":-4.814950530529494e-05,"delta_selection":0.0,"delta_spillover":-4.814950530529494e-05,"delta_target":-0.000138709191312536,"different_control_local":7.134365980973612e-07,"image_id":"80031602b701835d","image_sha256":"dee89eeb1494b0ea35cc1101bec3517394f99f94ed76bb4eef8f4faf72817f51","random_control_local":-5.726107295961347e-08,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001737599437311943,"delta_image_rematched":-0.001737599437311943,"delta_local":0.024348668275996993,"delta_matching":0.0,"delta_native":-0.001737599437311943,"delta_selection":0.0,"delta_spillover":-0.001737599437311943,"delta_target":-0.0033112921040700516,"different_control_local":-0.0001445397856940922,"image_id":"80561ee7028278a9","image_sha256":"b868ab2c3ddbf31338096853659c8ef6b2c1718bc01a7007a062042f75031c14","random_control_local":-6.583449183028556e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.122120080307656e-05,"delta_image_rematched":-4.122120080307656e-05,"delta_local":0.006748096229005373,"delta_matching":0.0,"delta_native":-4.122120080307656e-05,"delta_selection":0.0,"delta_spillover":-4.122120080307656e-05,"delta_target":3.085864628682433e-05,"different_control_local":-2.341068474524203e-05,"image_id":"809a9c3af507dbfc","image_sha256":"2aa47d314dbe85ad65ad58da00ea339f905c01aa07eeee544f25ab33f6033f77","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.222645148762913e-05,"delta_image_rematched":-1.222645148762913e-05,"delta_local":0.0052768135804106275,"delta_matching":0.0,"delta_native":-1.222645148762913e-05,"delta_selection":0.0,"delta_spillover":-1.222645148762913e-05,"delta_target":-0.0003515196659555908,"different_control_local":-0.00010651171341910515,"image_id":"81eb3a8a9e740b6b","image_sha256":"3c3eefb8344be250695a65704755176aaa2464053f5e7ae86a022eda75d8e3cc","random_control_local":-3.15772753778365e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00878359082521496,"delta_image_rematched":-0.00878359082521496,"delta_local":0.09940730684438337,"delta_matching":0.0,"delta_native":-0.00878359082521496,"delta_selection":0.0,"delta_spillover":-0.00878359082521496,"delta_target":-0.00878359082521496,"different_control_local":-1.8253978380719516e-05,"image_id":"822d56e5fca1ea1b","image_sha256":"1a70fa5dbec1cc383d425c0f50d731b2de7195658526dc05eb1c32a15c3e2cd0","random_control_local":-1.853100368987004e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0012266009024064495,"delta_image_rematched":-0.0012266009024064495,"delta_local":0.013392110189640496,"delta_matching":0.0,"delta_native":-0.0012266009024064495,"delta_selection":0.0,"delta_spillover":-0.0012266009024064495,"delta_target":-0.0012266009024064495,"different_control_local":7.170439731633838e-05,"image_id":"82ee220e87203f3a","image_sha256":"a23a4659f94a8a553ad93c3adf36ecbde9aed0cec15ef86ec3c92c292f2c14ff","random_control_local":-1.2206910671164195e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001710750209941908,"delta_image_rematched":-0.001710750209941908,"delta_local":0.005090450641552925,"delta_matching":0.0,"delta_native":-0.001710750209941908,"delta_selection":0.0,"delta_spillover":-0.001710750209941908,"delta_target":-0.001710750209941908,"different_control_local":-0.0001199781157299254,"image_id":"837b3d11ff02f116","image_sha256":"59dd4fc109f4c15ad5a20147db43f57dfef13d04554af9a6c33686ae7f1fc44e","random_control_local":1.308669463837009e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.2477343114603023e-05,"delta_image_rematched":-1.2477343114603023e-05,"delta_local":0.00011242698437287368,"delta_matching":0.0,"delta_native":-1.2477343114603023e-05,"delta_selection":0.0,"delta_spillover":-1.2477343114603023e-05,"delta_target":-1.274285711849732e-05,"different_control_local":3.0533840911034504e-05,"image_id":"83ab987502a09a6b","image_sha256":"f933e4180313de817c42bc9d613d9af45adeee736f6de712c1e5cfc3ee5d7520","random_control_local":5.705694430813146e-09,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0005742186129766846,"delta_image_rematched":0.0005742186129766846,"delta_local":0.021155662120751626,"delta_matching":0.0,"delta_native":0.0005742186129766846,"delta_selection":0.0,"delta_spillover":0.0005742186129766846,"delta_target":0.0012331412233997086,"different_control_local":-7.253923601527323e-05,"image_id":"83dbc7a718837841","image_sha256":"7b10c582d415480a1963df554a9831c5ca65dcccea218cfcc02ab5e2b6579453","random_control_local":8.006690029732644e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0017351138481600525,"delta_image_rematched":-0.0017351138481600525,"delta_local":0.019933596402749887,"delta_matching":0.0,"delta_native":-0.0017351138481600525,"delta_selection":0.0,"delta_spillover":-0.0017351138481600525,"delta_target":-0.0017351138481600525,"different_control_local":0.00028918332403213287,"image_id":"83e734d9c556c49a","image_sha256":"db87e64103b4898fd4482bcbe395473f719c6fb08d359e7ebd29d7dc5a89a70d","random_control_local":-9.479473317419718e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.007335042858007845,"delta_image_rematched":-0.007335042858007845,"delta_local":0.09551875315516052,"delta_matching":0.0,"delta_native":-0.007335042858007845,"delta_selection":0.0,"delta_spillover":-0.007335042858007845,"delta_target":-0.007335042858007845,"different_control_local":0.00015583034554671193,"image_id":"84af10bd3659e63e","image_sha256":"a3792d3d3463ba037233190240068650c667263b463b0011edf0955c78c8cafb","random_control_local":-1.406912887580436e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.09618044468979464,"delta_image_rematched":-0.09618044468979464,"delta_local":0.15559409461805015,"delta_matching":0.0,"delta_native":-0.09618044468979464,"delta_selection":0.0,"delta_spillover":-0.09618044468979464,"delta_target":-0.09618044468979464,"different_control_local":-7.575733256473538e-05,"image_id":"8563075fa2c954ef","image_sha256":"8e4de2582ff8be88829a98c57efcbfab2bb896ffc39bef388feca6e6b5a907cb","random_control_local":2.9230419473780245e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.539935152576447e-05,"delta_image_rematched":-5.539935152576447e-05,"delta_local":-0.004107598456133343,"delta_matching":0.0,"delta_native":-5.539935152576447e-05,"delta_selection":0.0,"delta_spillover":-5.539935152576447e-05,"delta_target":6.73514242595652e-05,"different_control_local":-3.70315045509495e-05,"image_id":"861c2b1e80db0d48","image_sha256":"49d513bc2dcc23d15fdcd3033cce43b1d9697eb86996a0efd375e9674f2537b4","random_control_local":-2.7155963089331436e-07,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002512327584760332,"delta_image_rematched":-0.002512327584760332,"delta_local":0.00945516460751572,"delta_matching":0.0,"delta_native":-0.002512327584760332,"delta_selection":0.0,"delta_spillover":-0.002512327584760332,"delta_target":-0.002512327584760332,"different_control_local":0.00013298985196146668,"image_id":"869197f411ca73c3","image_sha256":"356868f11a9dc6610b2bda8a375e1c17bd079d3a9c92f3cf1da5c077ffcbc1cc","random_control_local":-2.370736551515762e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0001296194279286622,"delta_image_rematched":-0.0001296194279286622,"delta_local":0.013719893692791092,"delta_matching":0.0,"delta_native":-0.0001296194279286622,"delta_selection":0.0,"delta_spillover":-0.0001296194279286622,"delta_target":-0.00029406485070970767,"different_control_local":1.9400696761297243e-05,"image_id":"86b4c5e790b1122c","image_sha256":"10c6a55e8443a3df9b627646ce5b33e1b0e62b077ce804f0e901b78a0149f158","random_control_local":-7.743461566400711e-10,"stratum":"n2_4|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.01795604303977505,"delta_image_rematched":-0.01795604303977505,"delta_local":0.09499385611131142,"delta_matching":0.0,"delta_native":-0.01795604303977505,"delta_selection":0.0,"delta_spillover":-0.01795604303977505,"delta_target":-0.01795604303977505,"different_control_local":-0.00027500514751833266,"image_id":"86e8c6b4a3da6306","image_sha256":"81ffc42ac9a2a6240516d40a12acc23bafb8b13102d89e2a47d18e471c7f79e0","random_control_local":3.1283946690108255e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.5280810464202155e-08,"delta_image_rematched":1.5280810464202155e-08,"delta_local":2.4659868279680586e-05,"delta_matching":0.0,"delta_native":1.5280810464202155e-08,"delta_selection":0.0,"delta_spillover":1.5280810464202155e-08,"delta_target":-3.979016000021929e-08,"different_control_local":9.304193412246198e-08,"image_id":"878c40e51215560e","image_sha256":"929f89fbd997b71e07fc81a363b7045c519c7b8f96db5dff9e7343f300cb8307","random_control_local":1.9340344365945117e-08,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008257250457422705,"delta_image_rematched":0.01397683468805544,"delta_local":0.029448877438812915,"delta_matching":0.01480255973379771,"delta_native":0.01397683468805544,"delta_selection":0.0,"delta_spillover":-0.0008257250457422705,"delta_target":0.01397683468805544,"different_control_local":0.0022489153951063545,"image_id":"883d84d577156fa4","image_sha256":"5eba5e23b9d92a5295e37bd126d746501ecdbcfbf2bc31ddcac9789996f2c5a9","random_control_local":2.27015552745069e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.1155458485910827e-05,"delta_image_rematched":2.1155458485910827e-05,"delta_local":0.0006592912615746571,"delta_matching":0.0,"delta_native":2.1155458485910827e-05,"delta_selection":0.0,"delta_spillover":2.1155458485910827e-05,"delta_target":2.1155458485910827e-05,"different_control_local":3.828462191435289e-07,"image_id":"886c56cd857bee29","image_sha256":"e4e98c7fd961c8c025746116a690bf47ee9e42b5465201b23b95659abccbae9c","random_control_local":-9.16204733469872e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0013440329647301796,"delta_image_rematched":-0.0013440329647301796,"delta_local":0.025128434631139507,"delta_matching":0.0,"delta_native":-0.0013440329647301796,"delta_selection":0.0,"delta_spillover":-0.0013440329647301796,"delta_target":-0.0013440329647301796,"different_control_local":0.0004289032844536911,"image_id":"8884452330e7b58a","image_sha256":"4ff4e9d66773d57a5d1ec56b13c61c4b7269dd544455d9289f28f2ba800b5220","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0015355807466864713,"delta_image_rematched":-0.0015355807466864713,"delta_local":0.010038733510819048,"delta_matching":0.0,"delta_native":-0.0015355807466864713,"delta_selection":0.0,"delta_spillover":-0.0015355807466864713,"delta_target":-0.003676766446881502,"different_control_local":0.00021411765374526603,"image_id":"88d2508b4fba0184","image_sha256":"5f42362bf1bb13407aaf4b027f85deccf6b8370b46e092d6fa1226c8d6b6172b","random_control_local":2.432090850934543e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.1456499354217985,"delta_image_rematched":-0.1456499354217985,"delta_local":0.17441363597112874,"delta_matching":0.0,"delta_native":-0.1456499354217985,"delta_selection":0.0,"delta_spillover":-0.1456499354217985,"delta_target":-0.1456499354217985,"different_control_local":0.0003273702914828591,"image_id":"88e5a3fe3fb0b71e","image_sha256":"4b6f230271d7565712113eb0115081873159bc61b1fcf2caed2355d50f3ac537","random_control_local":-3.6824912064137294e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.390819447251058e-05,"delta_image_rematched":-2.390819447251058e-05,"delta_local":0.0008478527102729477,"delta_matching":0.0,"delta_native":-2.390819447251058e-05,"delta_selection":0.0,"delta_spillover":-2.390819447251058e-05,"delta_target":-8.005494087437448e-05,"different_control_local":1.2314543507363496e-05,"image_id":"89cea1955da08c9b","image_sha256":"72a653a4a73a694ae77f41165046b1bb41852e7cba2e02acdbfdf92b9a6cc468","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004804580545896248,"delta_image_rematched":0.01043875005033601,"delta_local":0.022353893029636723,"delta_matching":0.015243330596232257,"delta_native":0.01043875005033601,"delta_selection":0.0,"delta_spillover":-0.004804580545896248,"delta_target":0.01043875005033601,"different_control_local":-2.654796407200455e-05,"image_id":"89f4750b99400608","image_sha256":"661b052d350d630946b8e9c555d4c28df3481f49e5e61e5d17bf9bba685c41ed","random_control_local":-2.9267104184604875e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.012791706581126605,"delta_image_rematched":-0.012791706581126605,"delta_local":0.07058162888877806,"delta_matching":0.0,"delta_native":-0.012791706581126605,"delta_selection":0.0,"delta_spillover":-0.012791706581126605,"delta_target":-0.012791706581126605,"different_control_local":0.0002407273667968668,"image_id":"8a7c172790f00b16","image_sha256":"dc59bef2df397de0f79cfb9cf1635889d727262a543c6462c07763df5101da30","random_control_local":7.279875066656949e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0001590444950934078,"delta_image_rematched":-0.0001590444950934078,"delta_local":0.04387144879095222,"delta_matching":0.0,"delta_native":-0.0001590444950934078,"delta_selection":0.0,"delta_spillover":-0.0001590444950934078,"delta_target":-0.00031466368925908705,"different_control_local":0.0001337962191837183,"image_id":"8b031007bf62947a","image_sha256":"1c2377e184d40ff0839da9316eb68603429518570c26b97e03b09dce662426c5","random_control_local":-2.3192241863090324e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.021430296120896364,"delta_image_rematched":-0.021430296120896475,"delta_local":0.17545934047646353,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.021430296120896475,"delta_selection":0.0,"delta_spillover":-0.021430296120896364,"delta_target":-0.06328396177137291,"different_control_local":3.375655542765116e-05,"image_id":"8b09742b62d60334","image_sha256":"ea66384a55e2b3852d7a9781f12e44c5489a40be22272db933c21200a5162ff3","random_control_local":-2.7930554938326857e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00013781305220428308,"delta_image_rematched":-0.00013781305220428308,"delta_local":0.001944261049083476,"delta_matching":0.0,"delta_native":-0.00013781305220428308,"delta_selection":0.0,"delta_spillover":-0.00013781305220428308,"delta_target":-0.00028228826478141067,"different_control_local":-2.2034380931137965e-05,"image_id":"8b26e854cf7bb04f","image_sha256":"f31eebfb84652f9b748f7e28090f959ef805e92339f11bab59e738748cd08549","random_control_local":-2.9392960967933313e-08,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.599048713287534e-05,"delta_image_rematched":3.599048713287534e-05,"delta_local":0.003352037220813689,"delta_matching":0.0,"delta_native":3.599048713287534e-05,"delta_selection":0.0,"delta_spillover":3.599048713287534e-05,"delta_target":-0.0006025093484242072,"different_control_local":3.959919893712499e-05,"image_id":"8b29fc01c8cbcb1a","image_sha256":"dac78bae5af3f1dbb1f4fe61b6fdac41ddbb949746a8c77ad58ec4b6869a2498","random_control_local":-1.3626608119654549e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0029105034023269027,"delta_image_rematched":-0.0029105034023269027,"delta_local":0.04398423109294389,"delta_matching":0.0,"delta_native":-0.0029105034023269027,"delta_selection":0.0,"delta_spillover":-0.0029105034023269027,"delta_target":-0.004268947604782358,"different_control_local":0.00012364538965470295,"image_id":"8b539a829ff81f3d","image_sha256":"83b4f6be67be52cbf6898f9b2e21f2b17b513ff4fc456f10d88eb06e65517899","random_control_local":4.7208860792791185e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0026218728366079747,"delta_image_rematched":-0.0026218728366079747,"delta_local":0.06747431732334125,"delta_matching":0.0,"delta_native":-0.0026218728366079747,"delta_selection":0.0,"delta_spillover":-0.0026218728366079747,"delta_target":-0.0026218728366079747,"different_control_local":-1.4559355010122788e-05,"image_id":"8b5d958c661e38ed","image_sha256":"e97cfabe19d2171fcb61e5a3a204c152d5c72ddc7ba7dc5e5fe139eae86121e7","random_control_local":-1.269781529401881e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-9.645549291092959e-05,"delta_image_rematched":-9.645549291092959e-05,"delta_local":0.0023824837871737822,"delta_matching":0.0,"delta_native":-9.645549291092959e-05,"delta_selection":0.0,"delta_spillover":-9.645549291092959e-05,"delta_target":-9.645549291092959e-05,"different_control_local":2.5698241052155013e-06,"image_id":"8b95b205b2294c49","image_sha256":"85518ae2eae61b986e14e969b4371ab6c59fbc4b810e77e6cf74990729102679","random_control_local":0.0,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.9140241213133624e-05,"delta_image_rematched":-1.9140241213133624e-05,"delta_local":0.0014617122143391337,"delta_matching":0.0,"delta_native":-1.9140241213133624e-05,"delta_selection":0.0,"delta_spillover":-1.9140241213133624e-05,"delta_target":-1.9140241213133624e-05,"different_control_local":2.336103968533787e-07,"image_id":"8d128d898cd3f387","image_sha256":"1abb99aefc174c46ae80364adac86309f2ee5929de31f4b73ae3d0d78e1e6c81","random_control_local":4.538433720502333e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006381098570240606,"delta_image_rematched":-0.0006381098570240606,"delta_local":0.01071957143869516,"delta_matching":0.0,"delta_native":-0.0006381098570240606,"delta_selection":0.0,"delta_spillover":-0.0006381098570240606,"delta_target":-0.0006381098570240606,"different_control_local":-5.148848567750053e-05,"image_id":"8d1e53413cd9c13f","image_sha256":"043e9710709ddabc88099c2dd9f416c2be228b25b2e16f2b091df3d4561fa769","random_control_local":-3.1506974501605e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008684786470717354,"delta_image_rematched":-0.0008684786470716244,"delta_local":0.12064879072603915,"delta_matching":1.1102230246251565e-16,"delta_native":-0.0008684786470716244,"delta_selection":0.0,"delta_spillover":-0.0008684786470717354,"delta_target":-0.0005008283756653409,"different_control_local":-1.168576654372866e-05,"image_id":"8d5223fadd883d69","image_sha256":"44806b8cfea739fb7f746c6ba151753f74f14f3ecdc0488497da0ac8599852cf","random_control_local":9.509739943708295e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.007776162672399389,"delta_image_rematched":-0.007776162672399389,"delta_local":0.03524096228160009,"delta_matching":0.0,"delta_native":-0.007776162672399389,"delta_selection":0.0,"delta_spillover":-0.007776162672399389,"delta_target":-0.007776162672399389,"different_control_local":0.00039496816894685205,"image_id":"8d67f792bb6201da","image_sha256":"9bdc70826406744e5b9b23127782fde73b799d4ddf97b4ee6f13a2c3c2f9ed20","random_control_local":-9.691735330941142e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.117621171810914e-05,"delta_image_rematched":3.117621171810914e-05,"delta_local":0.01584588044444899,"delta_matching":0.0,"delta_native":3.117621171810914e-05,"delta_selection":0.0,"delta_spillover":3.117621171810914e-05,"delta_target":3.117621171810914e-05,"different_control_local":-6.958914368963842e-06,"image_id":"8d7824439e1a8a84","image_sha256":"76976ea699fd13a0085f9af53c1b6c8c24439e9e3bf4190cf0752845e6d3e5d8","random_control_local":-2.8586248763950994e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00010249097242753108,"delta_image_rematched":0.00010249097242753108,"delta_local":0.002897865950328614,"delta_matching":0.0,"delta_native":0.00010249097242753108,"delta_selection":0.0,"delta_spillover":0.00010249097242753108,"delta_target":0.00010249097242753108,"different_control_local":-7.091774075294877e-05,"image_id":"8d8a4c7f721a53c6","image_sha256":"1bb4847d6fdd0c2f6bf87e22ee8de11f9e90040e339d7e3add207612b6367f5d","random_control_local":-6.888184418685217e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0075006979953688435,"delta_image_fixed":0.005434677073011374,"delta_image_rematched":0.005434677073011374,"delta_local":0.015001395990737715,"delta_matching":0.0,"delta_native":0.005434677073011374,"delta_selection":0.0,"delta_spillover":-0.00206602092235747,"delta_target":-0.0024094516987260284,"different_control_local":-4.8796507237325315e-05,"image_id":"8dbac5ddec00b03d","image_sha256":"092c8884d2eaba5dbc5fba327aca379fc5e50fd5312761066d8ec2ab8bee53cc","random_control_local":-7.750312680521176e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.003413747372455478,"delta_image_rematched":-0.003413747372455478,"delta_local":0.028409140402531383,"delta_matching":0.0,"delta_native":-0.003413747372455478,"delta_selection":0.0,"delta_spillover":-0.003413747372455478,"delta_target":-0.007748829879756336,"different_control_local":7.953840595469747e-06,"image_id":"8df826e27ad174b6","image_sha256":"728d07ec610506918c35c68065ef0b2a7e7b441092cf73735157e44be5e22e1d","random_control_local":3.5129213878104526e-09,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.07376817799785484,"delta_image_rematched":-0.07376817799785484,"delta_local":0.15652737667773053,"delta_matching":0.0,"delta_native":-0.07376817799785484,"delta_selection":0.0,"delta_spillover":-0.07376817799785484,"delta_target":-0.07376817799785484,"different_control_local":-0.00010747383443787673,"image_id":"8fa33d4ac35d624f","image_sha256":"d1a779dcc298d03d85b60892bcb9623c659cae348fd51b98def8c3a0cca34bfc","random_control_local":-7.989137718045214e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0022397399229249215,"delta_image_rematched":0.0022397399229249215,"delta_local":0.04092644640180736,"delta_matching":0.0,"delta_native":0.0022397399229249215,"delta_selection":0.0,"delta_spillover":0.0022397399229249215,"delta_target":0.004446608373647409,"different_control_local":0.0005613192015426136,"image_id":"8fa5ad9fc2178522","image_sha256":"962292c42276ec363317e4cea651dfb5ac6f0e33f55fae682ec86bfe5d9bfdd4","random_control_local":2.1714325879051977e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.41547447138446e-06,"delta_image_rematched":2.41547447138446e-06,"delta_local":1.1821491147687158e-05,"delta_matching":0.0,"delta_native":2.41547447138446e-06,"delta_selection":0.0,"delta_spillover":2.41547447138446e-06,"delta_target":-9.494909582186128e-08,"different_control_local":-1.8398098648557404e-07,"image_id":"8fe8eaaa4e665758","image_sha256":"239d1c53cc81f4c662fa005c0fc3d12d986558e0af9e93e41c9948e5a0dac48b","random_control_local":1.2738776422605014e-09,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.7576695636067896e-05,"delta_image_rematched":1.7576695636067896e-05,"delta_local":0.004715159567214869,"delta_matching":0.0,"delta_native":1.7576695636067896e-05,"delta_selection":0.0,"delta_spillover":1.7576695636067896e-05,"delta_target":1.7576695636067896e-05,"different_control_local":1.4516161558404683e-05,"image_id":"8ffd88cc86165f99","image_sha256":"8184695d2088afa4ab0fb3abf3f8066a2b4ac97c63b97b9bb2b8b28363b19e7c","random_control_local":2.6331751779018475e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.12093942954635456,"delta_image_rematched":-0.12093942954635456,"delta_local":0.14282486754886117,"delta_matching":0.0,"delta_native":-0.12093942954635456,"delta_selection":0.0,"delta_spillover":-0.12093942954635456,"delta_target":-0.12093942954635456,"different_control_local":-0.0008298446669612464,"image_id":"908a3ac555a1a509","image_sha256":"2d07b32cc4b5e68c882a4335581203ed55dc71a0fd5f0d532496ea7ed62e4942","random_control_local":-2.209892835391969e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0001069210020137254,"delta_image_rematched":-0.0001069210020137254,"delta_local":0.0011177445830857034,"delta_matching":0.0,"delta_native":-0.013663798779988238,"delta_selection":-0.013556877777974513,"delta_spillover":-0.0001069210020137254,"delta_target":-0.00020552231459915193,"different_control_local":5.848734492032437e-07,"image_id":"917ae3b768ea3a0d","image_sha256":"c2589cf20f2b5586ff3441cd1b791930937e012b042908e49757a6aa473175e1","random_control_local":1.0762588226881364e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-6.849798770824922e-05,"delta_image_rematched":-6.849798770824922e-05,"delta_local":0.008027320236522903,"delta_matching":0.0,"delta_native":-6.849798770824922e-05,"delta_selection":0.0,"delta_spillover":-6.849798770836024e-05,"delta_target":-0.00013719798726366528,"different_control_local":-2.4025493968862777e-05,"image_id":"91ab1702c6023449","image_sha256":"39b985a262c8a796f3eb06a53ce5af6d3ea7bc5c12e127166931cb73773ac2a9","random_control_local":1.6200561840651329e-07,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.1807978018250656e-06,"delta_image_rematched":5.1807978018250656e-06,"delta_local":2.5087898168303212e-05,"delta_matching":0.0,"delta_native":5.1807978018250656e-06,"delta_selection":0.0,"delta_spillover":5.1807978018250656e-06,"delta_target":5.1807978018250656e-06,"different_control_local":3.221085913317559e-08,"image_id":"92482b815a4d8438","image_sha256":"e4195a0020a5b47206d5093cbcc5042ccffd629c34e89c44bd745c172a2e4795","random_control_local":3.5932697789453627e-09,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.03644932028451886,"delta_image_rematched":-0.03644932028451886,"delta_local":0.12063101637207028,"delta_matching":0.0,"delta_native":-0.03644932028451886,"delta_selection":0.0,"delta_spillover":-0.03644932028451886,"delta_target":-0.03644932028451886,"different_control_local":1.9432602255994857e-05,"image_id":"932eef14e5ee78b2","image_sha256":"82f0a9f00e997d28ed38171a278442dc37d551daf5d5018782150b48c62580bc","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0004226517000121277,"delta_image_rematched":-0.0004226517000121277,"delta_local":0.0005527505192000765,"delta_matching":0.0,"delta_native":-0.0004226517000121277,"delta_selection":0.0,"delta_spillover":-0.0004226517000121277,"delta_target":-0.0008998755436485512,"different_control_local":2.3369809865475544e-06,"image_id":"935acc24545d071a","image_sha256":"2f91b86109658eb354ff9b335ebfbdc939d53aa09e110f5cb7d71c3a04f4504b","random_control_local":9.3348947599603e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005160494733294885,"delta_image_rematched":-0.005160494733294885,"delta_local":0.007583160377228643,"delta_matching":0.0,"delta_native":-0.005160494733294885,"delta_selection":0.0,"delta_spillover":-0.005160494733294885,"delta_target":-0.005160494733294885,"different_control_local":0.0005343350768928501,"image_id":"9383fc70f2f94771","image_sha256":"b4a06ac41117ce8dc9832ca88239bdcce2138396ad8446d8c3fbad81f7658abd","random_control_local":-3.903259362947331e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.012044859308826927,"delta_image_rematched":-0.012044859308827038,"delta_local":0.13086579172536184,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.012044859308827038,"delta_selection":0.0,"delta_spillover":-0.012044859308826927,"delta_target":-0.03282842837045907,"different_control_local":0.0003716256985406702,"image_id":"9412e89784f52557","image_sha256":"46ad0b25408f0c37b44e2a88be63405c14e4373c91f4bb2d527480356af4e899","random_control_local":6.602442656489238e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.01173852395751851,"delta_image_rematched":0.01173852395751851,"delta_local":0.06746239118705513,"delta_matching":0.0,"delta_native":0.01173852395751851,"delta_selection":0.0,"delta_spillover":0.01173852395751851,"delta_target":0.01173852395751851,"different_control_local":-0.000497183297061568,"image_id":"943bfd369d990229","image_sha256":"edcdd6d11fa40507efbf00557a3115768d3034995b47230aba47c10110a3ee4f","random_control_local":2.2227502852190106e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":-0.0004884322458226231,"delta_image_rematched":-0.0004884322458226231,"delta_local":0.01540020412876364,"delta_matching":0.0,"delta_native":-0.0004884322458226231,"delta_selection":0.0,"delta_spillover":-0.0004884322458227341,"delta_target":-0.0013008132177375065,"different_control_local":-1.464976082592162e-05,"image_id":"948829364fa2be92","image_sha256":"d5bd3866c9fb0803112f2756964389f6b3cb74f9f492dbe1bb72c1bed4b38f28","random_control_local":-3.69288207971441e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00039617491272997407,"delta_image_rematched":-0.00039617491272997407,"delta_local":0.004337064218555037,"delta_matching":0.0,"delta_native":-0.00039617491272997407,"delta_selection":0.0,"delta_spillover":-0.00039617491272997407,"delta_target":-0.0032156788420009685,"different_control_local":-3.714265075227541e-05,"image_id":"948830ffee9f0dea","image_sha256":"c8fac7997781541fa282bc62e64c29cba13cee24726c6575933efa97b3d3384d","random_control_local":0.0,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00020196292136231975,"delta_image_rematched":0.00020196292136237526,"delta_local":0.022831634155478786,"delta_matching":5.551115123125783e-17,"delta_native":0.00020196292136237526,"delta_selection":0.0,"delta_spillover":0.00020196292136231975,"delta_target":0.0034347599283214847,"different_control_local":4.31063275994209e-05,"image_id":"94de58da0f25a821","image_sha256":"653eafb869794c2e89887c3d5b82e51b3c33a8d07a243c3d753579b38ae161e0","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007358995228297083,"delta_image_rematched":-0.0007358995228297083,"delta_local":0.052799487314024604,"delta_matching":0.0,"delta_native":-0.0007358995228297083,"delta_selection":0.0,"delta_spillover":-0.0007358995228297083,"delta_target":-0.0007358995228297083,"different_control_local":-6.3047762749596226e-06,"image_id":"94f919757bdab97d","image_sha256":"a61a806e82ffaeb6c7fd0776aca9a3e7af627af912fc80eaf917082478a02b90","random_control_local":5.155485717500685e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.00017517196707000915,"delta_image_fixed":-0.00029316455956401866,"delta_image_rematched":-0.00029316455956401866,"delta_local":0.021975570823597412,"delta_matching":0.0,"delta_native":0.009413065396787879,"delta_selection":0.009706229956351897,"delta_spillover":-0.0004683365266340278,"delta_target":-0.0023496661305697497,"different_control_local":0.0002550680184831011,"image_id":"95a1ed5eeda072ae","image_sha256":"c051fc8c36ac1f99a6abd3527fd0b907240a9349673fa7f0f90811659e1491c2","random_control_local":0.0,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.9486725011694405e-05,"delta_image_rematched":4.9486725011694405e-05,"delta_local":-0.00012118629824028199,"delta_matching":0.0,"delta_native":-0.02542711949077697,"delta_selection":-0.025476606215788664,"delta_spillover":4.9486725011694405e-05,"delta_target":4.9486725011694405e-05,"different_control_local":3.893671441594637e-06,"image_id":"9627e4edac0fc0f0","image_sha256":"08f80d060c2590047227d07f5cc408ee5ef0a5ca09a83a6ee3c8a3cdea6ec640","random_control_local":1.1551176549995379e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.3896910062843881e-06,"delta_image_rematched":-1.3896910062843881e-06,"delta_local":-2.276467462336562e-05,"delta_matching":0.0,"delta_native":-1.3896910062843881e-06,"delta_selection":0.0,"delta_spillover":-1.3896910062843881e-06,"delta_target":-1.3896910062843881e-06,"different_control_local":1.982422523229277e-05,"image_id":"96710408b7411dc9","image_sha256":"e81003678dbdfaf4d52b8ec739f92860d2ca09fbb20055a6247154ce4304c0f9","random_control_local":1.2320860220960128e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.020737849716165047,"delta_image_rematched":-0.020737849716165047,"delta_local":0.12283377742922974,"delta_matching":0.0,"delta_native":-0.020737849716165047,"delta_selection":0.0,"delta_spillover":-0.020737849716165047,"delta_target":-0.020737849716165047,"different_control_local":-4.0379162762178844e-05,"image_id":"97c5878b405da3f7","image_sha256":"9c69f4b664fd62d75ddd2c6e0cd4dac077f4004d1f37aa89db70f17f64a15bb0","random_control_local":3.120225179620295e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00017211998070332246,"delta_image_rematched":0.00017211998070332246,"delta_local":0.016965750231172368,"delta_matching":0.0,"delta_native":0.00017211998070332246,"delta_selection":0.0,"delta_spillover":0.00017211998070332246,"delta_target":0.0003228845401690439,"different_control_local":3.390317375372154e-05,"image_id":"98022a707cfd2874","image_sha256":"1432daf180064cab47ee21487d401b99948fe0afc64e0bbd4168fc62a0058f22","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0004259700084301571,"delta_image_rematched":-0.0004259700084301571,"delta_local":-2.0063590280908206e-05,"delta_matching":0.0,"delta_native":-0.0004259700084301571,"delta_selection":0.0,"delta_spillover":-0.0004259700084301571,"delta_target":-0.0004259700084301571,"different_control_local":-3.7440797749643817e-07,"image_id":"9864b21f8c09959f","image_sha256":"773e926b392c03c0a0df3da014a6e7739f7fbe378a17c7c2dde8987be9c782e3","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0010645514608866313,"delta_image_rematched":-0.0010645514608866313,"delta_local":0.012777306727627114,"delta_matching":0.0,"delta_native":-0.0010645514608866313,"delta_selection":0.0,"delta_spillover":-0.0010645514608866313,"delta_target":-0.0014828360742853985,"different_control_local":9.093278567377794e-05,"image_id":"98b8134b38bb0fd6","image_sha256":"e5ff69f8cd27eac41e2a82d911faa77bc04a761efe8cfd774fe99c8492dff2b7","random_control_local":4.305097253687329e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003680708041632341,"delta_image_rematched":-0.0003680708041632341,"delta_local":0.007411124547440938,"delta_matching":0.0,"delta_native":-0.0003680708041632341,"delta_selection":0.0,"delta_spillover":-0.0003680708041632341,"delta_target":-0.0003680708041632341,"different_control_local":3.0126921920156646e-06,"image_id":"994b85699caf797b","image_sha256":"5107e69d3151421616651985466ebf8593c81493017bc50629aa219a8d09f696","random_control_local":-5.3898492544113275e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.01553827768263405,"delta_image_fixed":0.01409363974678135,"delta_image_rematched":0.014093639746781406,"delta_local":0.06215311073053603,"delta_matching":5.551115123125783e-17,"delta_native":0.0493703139083182,"delta_selection":0.03527667416153679,"delta_spillover":-0.0014446379358526995,"delta_target":0.003928041837620022,"different_control_local":-0.00044487547436332375,"image_id":"997c98431fcf08b3","image_sha256":"381f56c0f729ad5fcd49c9a852e2635fc65740f961f94879bbef1216651fb85a","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0029931585513800485,"delta_image_rematched":-0.0029931585513800485,"delta_local":0.03745311993367824,"delta_matching":0.0,"delta_native":-0.0029931585513800485,"delta_selection":0.0,"delta_spillover":-0.0029931585513800485,"delta_target":-0.006901334139654547,"different_control_local":-1.3889094230869203e-06,"image_id":"9a6f045922850e04","image_sha256":"692d90e6d4f0554c521e796f2b0017f895ff9537be81aa42e2769a503872f5b4","random_control_local":0.0,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0065765294409691755,"delta_image_rematched":0.002496775015264366,"delta_local":0.006988884405849827,"delta_matching":0.009073304456233541,"delta_native":0.002496775015264366,"delta_selection":0.0,"delta_spillover":-0.0065765294409691755,"delta_target":0.002496775015264366,"different_control_local":2.5462810775533917e-05,"image_id":"9aee80c1dd0fc2a1","image_sha256":"7fd901ece03bc5624476483c512277973ff04388a7b98c7afe7edb1b10d1a693","random_control_local":-4.211492733718902e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.3568199379052643e-05,"delta_image_rematched":-3.3568199379108155e-05,"delta_local":0.002315374557165885,"delta_matching":-5.551115123125783e-17,"delta_native":-3.3568199379108155e-05,"delta_selection":0.0,"delta_spillover":-3.3568199379052643e-05,"delta_target":-0.0001293098525904368,"different_control_local":5.070082273586629e-06,"image_id":"9b06c0eeccd3eb15","image_sha256":"1ef1c6b992d256b8f8131c841d8b7d419a9149a24c0adc9dca908d55beb181c1","random_control_local":5.4168953558808575e-09,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00044928548269496105,"delta_image_rematched":0.00044928548269496105,"delta_local":0.0022665871923980285,"delta_matching":0.0,"delta_native":0.00044928548269496105,"delta_selection":0.0,"delta_spillover":0.00044928548269496105,"delta_target":0.00044928548269496105,"different_control_local":-1.3753407540617602e-06,"image_id":"9b0d0e29cba7b004","image_sha256":"2c540900c75633cf7c68f49d8a2003290d0ea37dd35e92956abd5ffa3fff4ad5","random_control_local":-3.055453756672932e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0034790687691022837,"delta_image_rematched":-0.0034790687691022837,"delta_local":0.01296360007350432,"delta_matching":0.0,"delta_native":-0.0034790687691022837,"delta_selection":0.0,"delta_spillover":-0.0034790687691022837,"delta_target":-0.0034790687691022837,"different_control_local":1.7583621767652824e-06,"image_id":"9b54cf10f503e0b3","image_sha256":"7a40f9e2143091e517f5702997d4c7a2755f0c2db0ec52b572a0aa8a513b8bff","random_control_local":0.0,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.006958117425386656,"delta_image_rematched":0.006958117425386656,"delta_local":0.01538474919603472,"delta_matching":0.0,"delta_native":0.006958117425386656,"delta_selection":0.0,"delta_spillover":0.006958117425386656,"delta_target":0.006958117425386656,"different_control_local":0.0001655306421329411,"image_id":"9b94a2e364786610","image_sha256":"6819afba0925f1922fa6fde8d508da8c5e98b7c942c98a897408ca819b1c4609","random_control_local":-1.3725295552879935e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.013059311406790508,"delta_image_rematched":-0.013059311406790508,"delta_local":0.059839906885665775,"delta_matching":0.0,"delta_native":-0.013059311406790508,"delta_selection":0.0,"delta_spillover":-0.013059311406790508,"delta_target":-0.013059311406790508,"different_control_local":-0.00020952929686032795,"image_id":"9be398e55afdf163","image_sha256":"54a3353ab0b43072c07ab84499d3b5f9d72504fd9f97098dae59081449ee66e3","random_control_local":9.487591486195823e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0020944947821561755,"delta_image_rematched":-0.0020944947821561755,"delta_local":0.06738138469029548,"delta_matching":0.0,"delta_native":-0.0020944947821561755,"delta_selection":0.0,"delta_spillover":-0.0020944947821561755,"delta_target":-0.0020944947821561755,"different_control_local":6.455134081261027e-05,"image_id":"9c4244b2f55178e6","image_sha256":"192e285def2546298e670a861d16db877c2cc9c67caac992e7b542f274f975ca","random_control_local":1.3370302046067373e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003083975911339909,"delta_image_rematched":-0.0003083975911339909,"delta_local":0.015161582901457554,"delta_matching":0.0,"delta_native":-0.0003083975911339909,"delta_selection":0.0,"delta_spillover":-0.0003083975911339909,"delta_target":-0.0003083975911339909,"different_control_local":4.4897377713598585e-05,"image_id":"9c431efa2a5b0643","image_sha256":"0a7af8aaa066e882e44192ce17d59eb7c9edbdd108bab50a092978991927b85f","random_control_local":-3.7399287909634094e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.007056374331628035,"delta_image_rematched":-0.007056374331628035,"delta_local":0.047855368774236094,"delta_matching":0.0,"delta_native":-0.007056374331628035,"delta_selection":0.0,"delta_spillover":-0.007056374331628035,"delta_target":-0.007056374331628035,"different_control_local":-4.015893112487359e-05,"image_id":"9cd1d3f6e4795eb3","image_sha256":"3f25fa8afa7f18d409c316497a36a0a1406fa50e9d778b327fd5ddd54f0c7ac5","random_control_local":-5.265997757991636e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.220270716732589e-05,"delta_image_rematched":5.220270716732589e-05,"delta_local":0.01926258530225352,"delta_matching":0.0,"delta_native":5.220270716732589e-05,"delta_selection":0.0,"delta_spillover":5.220270716732589e-05,"delta_target":5.220270716732589e-05,"different_control_local":-3.700275980220852e-05,"image_id":"9d87a23507705eb9","image_sha256":"23868e61e9bd92b10b85c24295efaf0da9282bf0679e4f45ef8a15e5ff0f7804","random_control_local":2.9072760684978327e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0004355976297425457,"delta_image_rematched":-0.0004355976297425457,"delta_local":0.0022697805938098198,"delta_matching":0.0,"delta_native":-0.0004355976297425457,"delta_selection":0.0,"delta_spillover":-0.0004355976297425457,"delta_target":-0.0004355976297425457,"different_control_local":8.328636764143305e-07,"image_id":"9dad9af11a34591f","image_sha256":"9ae5f4eb801c44cf41659e22ca3dee56ce88d4b18ec26f430337ba4ee04ee3b4","random_control_local":2.0725176547164992e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-5.047212034386961e-05,"delta_image_rematched":-5.047212034386961e-05,"delta_local":0.00182512435400628,"delta_matching":0.0,"delta_native":-5.047212034386961e-05,"delta_selection":0.0,"delta_spillover":-5.047212034386961e-05,"delta_target":-5.047212034386961e-05,"different_control_local":5.621694323110216e-06,"image_id":"9de6fe07dbc8ecaa","image_sha256":"55260b490b8527abd8b4dc4db186deb370e7ab348fa291c028d17e4fa6c9729b","random_control_local":0.0,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":5.551115123125783e-17,"delta_image_fixed":-2.35005893751139e-05,"delta_image_rematched":-2.35005893751139e-05,"delta_local":0.00668021625055646,"delta_matching":0.0,"delta_native":-2.35005893751139e-05,"delta_selection":0.0,"delta_spillover":-2.3500589375169412e-05,"delta_target":9.604500992449472e-05,"different_control_local":3.439914431964397e-05,"image_id":"9e3b268c8f585dbc","image_sha256":"5d25bba764c6fd65c549242dfb1fc16d0776dff9870aa9ac586dca798f457bf4","random_control_local":0.0,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.147061486030722e-05,"delta_image_rematched":-3.147061486030722e-05,"delta_local":0.00038208527223177954,"delta_matching":0.0,"delta_native":-3.147061486030722e-05,"delta_selection":0.0,"delta_spillover":-3.147061486030722e-05,"delta_target":-3.147061486030722e-05,"different_control_local":-4.526269784574377e-06,"image_id":"9e7cdcf4f8265a8e","image_sha256":"7e8fc904b35a41904a48608490413503125de888675289df45d86d8f5f96d363","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.7643885150308023e-05,"delta_image_rematched":-2.7643885150308023e-05,"delta_local":0.00034832439225401107,"delta_matching":0.0,"delta_native":-2.7643885150308023e-05,"delta_selection":0.0,"delta_spillover":-2.7643885150308023e-05,"delta_target":-2.7643885150308023e-05,"different_control_local":-5.897541512905197e-06,"image_id":"9ec8d039ae01d728","image_sha256":"3b4bdd3e8922e0e4d2f53d9e2ad2ce7479ff0c442b067ef77d9e8b79b499eee9","random_control_local":-6.836125172882124e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":5.551115123125783e-17,"delta_image_fixed":-0.00012368111748517485,"delta_image_rematched":-0.00012368111748517485,"delta_local":0.002376434717469497,"delta_matching":0.0,"delta_native":-0.00012368111748517485,"delta_selection":0.0,"delta_spillover":-0.00012368111748523036,"delta_target":-7.624130536805496e-05,"different_control_local":-1.0118711002454761e-05,"image_id":"9ee9a5038aa1670a","image_sha256":"3080fcd84f4faa5fdb3ea1d0571a8bc89fe57ee72958367fbfec360119d52530","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0003174891955477488,"delta_image_rematched":0.0003174891955477488,"delta_local":0.0035632535446647323,"delta_matching":0.0,"delta_native":0.0003174891955477488,"delta_selection":0.0,"delta_spillover":0.0003174891955477488,"delta_target":0.0003174891955477488,"different_control_local":0.00014877169399950263,"image_id":"9fc6b9554a142b1a","image_sha256":"09f236cd81d78c3e541960c72f1593071cfa572fe39c19d86f5a9262faf2ffb7","random_control_local":-3.38172753688859e-10,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007627102012793818,"delta_image_rematched":-0.0007627102012793818,"delta_local":0.02342117848368614,"delta_matching":0.0,"delta_native":-0.0007627102012793818,"delta_selection":0.0,"delta_spillover":-0.0007627102012793818,"delta_target":-0.0007627102012793818,"different_control_local":8.44842410716376e-05,"image_id":"a1b616760f3a3dcc","image_sha256":"fbcb49640e21384f55b1c9b6d57d95f67b2bb3013e31a0f95af43575faa7268b","random_control_local":1.4386676037980717e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0009369919024081741,"delta_image_rematched":0.0009369919024081741,"delta_local":0.04683758759153807,"delta_matching":0.0,"delta_native":0.0009369919024081741,"delta_selection":0.0,"delta_spillover":0.0009369919024081741,"delta_target":0.0009369919024081741,"different_control_local":1.8437581105264222e-05,"image_id":"a1c2674ccaa452d3","image_sha256":"3b7858b1e3cff2c5c0bfe769b16eec11ea59a4069621fdd891f77baba06543bd","random_control_local":-7.004800454957216e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00046161309131698136,"delta_image_rematched":-0.00046161309131692585,"delta_local":0.03308239251442199,"delta_matching":5.551115123125783e-17,"delta_native":-0.00046161309131692585,"delta_selection":0.0,"delta_spillover":-0.00046161309131698136,"delta_target":-0.0013876468895239746,"different_control_local":5.0182722967702376e-05,"image_id":"a240b2980230d9af","image_sha256":"5ef038699b3d961d9eabfe1352e45eb77ae8b994615fc348ee0fc2d7bfe79a98","random_control_local":1.1182267647957822e-07,"stratum":"n2_4|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00014824265530222203,"delta_image_rematched":-0.00014824265530222203,"delta_local":0.0023592739432248197,"delta_matching":0.0,"delta_native":-0.00014824265530222203,"delta_selection":0.0,"delta_spillover":-0.00014824265530222203,"delta_target":-0.00010875965471196514,"different_control_local":-3.756693418691115e-06,"image_id":"a24e87155910653c","image_sha256":"ae9d557b29d16a49e83bbf52be838f22653f1a040f0089785451913330fc2481","random_control_local":2.2428526855189368e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007374236329961426,"delta_image_rematched":-0.0007374236329961426,"delta_local":0.005965859377942945,"delta_matching":0.0,"delta_native":-0.0007374236329961426,"delta_selection":0.0,"delta_spillover":-0.0007374236329961426,"delta_target":-0.0007374236329961426,"different_control_local":-6.4952140807414405e-06,"image_id":"a2d3809ba0c0273e","image_sha256":"d6e6b6a9a476c18929435f145175efc3a80b9edb7d158bf2beadc7e98a0c1dfd","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003050241641231466,"delta_image_rematched":-0.0003050241641231466,"delta_local":0.013094265311307349,"delta_matching":0.0,"delta_native":-0.0003050241641231466,"delta_selection":0.0,"delta_spillover":-0.0003050241641231466,"delta_target":-0.0010369036413919175,"different_control_local":-7.052362717943628e-05,"image_id":"a2fb5a1cc3e96db0","image_sha256":"68dfe809280eb954f7b77391bffc5d9e12265602a7fcdac8dee34512fcb44f2b","random_control_local":0.0,"stratum":"n2_4|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":9.982885111980977e-05,"delta_image_rematched":9.982885111980977e-05,"delta_local":0.0031088083581226195,"delta_matching":0.0,"delta_native":9.982885111980977e-05,"delta_selection":0.0,"delta_spillover":9.982885111980977e-05,"delta_target":9.982885111980977e-05,"different_control_local":7.430276656589241e-07,"image_id":"a352ad2085795d5d","image_sha256":"d3c63494252fcb684556936ca6325460a9f15d6ebe2237ae0b107686f33c9dc2","random_control_local":9.990278132532282e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02873596746689966,"delta_image_rematched":-0.02873596746689966,"delta_local":0.17376663483398383,"delta_matching":0.0,"delta_native":-0.02873596746689966,"delta_selection":0.0,"delta_spillover":-0.02873596746689966,"delta_target":-0.02873596746689966,"different_control_local":5.207513126475119e-05,"image_id":"a398b7010917bde7","image_sha256":"3dc5d990bc2d77db8be67b214a850d23e43055b9f1de813f166f7eb5bf882af3","random_control_local":2.918049529440636e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002722725820812788,"delta_image_rematched":-0.002722725820812788,"delta_local":0.02603517324805308,"delta_matching":0.0,"delta_native":-0.002722725820812788,"delta_selection":0.0,"delta_spillover":-0.002722725820812788,"delta_target":-0.002722725820812788,"different_control_local":7.192921028691124e-05,"image_id":"a3cdf705d7d49a18","image_sha256":"6d5f3018fd31e720b12e46e171ae32ed512b4ada004551b139069a65eab61613","random_control_local":-1.7738783920917545e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00031568339470755546,"delta_image_rematched":-0.00031568339470755546,"delta_local":0.01015890152990942,"delta_matching":0.0,"delta_native":-0.00031568339470755546,"delta_selection":0.0,"delta_spillover":-0.00031568339470755546,"delta_target":-0.0008791694064218536,"different_control_local":6.047302127565324e-05,"image_id":"a3e78c405ccc16f6","image_sha256":"0b3c91583b479c95450d4f421308b52b14953ced6d7d94095228c5166d595fca","random_control_local":6.236294078365567e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0004397378286311593,"delta_image_rematched":-0.0004397378286311593,"delta_local":0.010434801326123698,"delta_matching":0.0,"delta_native":-0.0004397378286311593,"delta_selection":0.0,"delta_spillover":-0.0004397378286311593,"delta_target":-0.0004397378286311593,"different_control_local":3.961761655194018e-07,"image_id":"a51c84ba00a6c36b","image_sha256":"0cf888d95e01e2bdc28c8f5ea7a54cc3d3526393c8e010a8073b3fa4436ff84e","random_control_local":4.0744117732471885e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.007403684727633308,"delta_image_rematched":-0.007403684727633308,"delta_local":0.05466861827525518,"delta_matching":0.0,"delta_native":-0.007403684727633308,"delta_selection":0.0,"delta_spillover":-0.007403684727633308,"delta_target":-0.007403684727633308,"different_control_local":0.00017430763796293103,"image_id":"a534a66dbc1710c1","image_sha256":"d68e6aac9b7a9b294794b78a2ae4b59ef41d358be51ef20a7bca92345464a414","random_control_local":-1.8634023976615843e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008555906510977263,"delta_image_rematched":-0.008555906510977263,"delta_local":0.08006933924231416,"delta_matching":0.0,"delta_native":-0.008555906510977263,"delta_selection":0.0,"delta_spillover":-0.008555906510977263,"delta_target":-0.010801270545533703,"different_control_local":-9.095131672656742e-05,"image_id":"a54e7bb80448f3b0","image_sha256":"4a786ac41c82d71b63200364f8b2d2d6c4b80985d2fb91693de00d7892a65e75","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.007806484250785062,"delta_image_rematched":-0.007806484250785062,"delta_local":0.030048252009307025,"delta_matching":0.0,"delta_native":-0.007806484250785062,"delta_selection":0.0,"delta_spillover":-0.007806484250785062,"delta_target":-0.007806484250785062,"different_control_local":6.879154621319827e-05,"image_id":"a55f15c92666bf7f","image_sha256":"270adac23c1e320fd0fda75dc24597eff74408654f72b01236bbdcec01f3265a","random_control_local":-7.5667002275015e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008752914333428619,"delta_image_rematched":-0.0008752914333428619,"delta_local":0.08117653766395491,"delta_matching":0.0,"delta_native":-0.0008752914333428619,"delta_selection":0.0,"delta_spillover":-0.0008752914333428619,"delta_target":-0.0008752914333428619,"different_control_local":-1.952099358069892e-06,"image_id":"a56973cf50a58c34","image_sha256":"c4d309f9c19b95b113bb1e5d801be903b9b027a417e209ce6e1c95e0feb19cf6","random_control_local":3.30428955516715e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00021232636470222555,"delta_image_rematched":-0.00021232636470222555,"delta_local":0.005220685228881666,"delta_matching":0.0,"delta_native":-0.00021232636470222555,"delta_selection":0.0,"delta_spillover":-0.00021232636470222555,"delta_target":-0.0013145714933243124,"different_control_local":4.246964675495152e-05,"image_id":"a5cd3858e29bafe3","image_sha256":"6630349c8fc66e77f06ffdc155979f17210b73aa7bdee9f887bb793d561ed1d8","random_control_local":7.95270618109134e-09,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005412606278116794,"delta_image_rematched":-0.0005412606278116794,"delta_local":0.023768261396380302,"delta_matching":0.0,"delta_native":-0.0005412606278116794,"delta_selection":0.0,"delta_spillover":-0.0005412606278116794,"delta_target":-0.00112634205503237,"different_control_local":-0.0005175962231020043,"image_id":"a5e60ca036df4641","image_sha256":"6c3c17911c5682d094739a2411dea5335757620cb9e3226dc0b51d0f99b929ea","random_control_local":-5.860383039957284e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.009115239230455874,"delta_image_rematched":-0.009115239230455874,"delta_local":0.030055786877366625,"delta_matching":0.0,"delta_native":-0.009115239230455874,"delta_selection":0.0,"delta_spillover":-0.009115239230455874,"delta_target":-0.009115239230455874,"different_control_local":-1.0965412594286794e-05,"image_id":"a662d2c04a1f616f","image_sha256":"bc311d20db54dbffda6ba064e90384322e785f8d56f3fc1703a29ee6019adfe1","random_control_local":3.7898217224163755e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.000583208810190694,"delta_image_rematched":0.000583208810190694,"delta_local":0.017347724076010478,"delta_matching":0.0,"delta_native":0.000583208810190694,"delta_selection":0.0,"delta_spillover":0.000583208810190694,"delta_target":0.000583208810190694,"different_control_local":-1.745132408462885e-05,"image_id":"a68cb9282a900389","image_sha256":"d2f5212edfb62d4a1914eb4f2127171287deabbd8b3365b57ce36b330e9a0c5f","random_control_local":1.0668629826793286e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.6436121017825442e-06,"delta_image_rematched":2.6436121017825442e-06,"delta_local":0.0013306349104940385,"delta_matching":0.0,"delta_native":2.6436121017825442e-06,"delta_selection":0.0,"delta_spillover":2.6436121017825442e-06,"delta_target":2.6436121017825442e-06,"different_control_local":9.854859547672734e-06,"image_id":"a69d0921f6aaa2bb","image_sha256":"ed05c7e7bcaea6d5bcbb305b5705430c99b1ddf7a79b06c167f5d7641253d1cd","random_control_local":4.101281851631722e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.006920432279688915,"delta_image_rematched":-0.006920432279688915,"delta_local":0.031116118656224337,"delta_matching":0.0,"delta_native":-0.006920432279688915,"delta_selection":0.0,"delta_spillover":-0.006920432279688915,"delta_target":-0.006920432279688915,"different_control_local":8.722548514143724e-05,"image_id":"a6c34c3add62f6ee","image_sha256":"59ecf1a892317010fd0ed435aec60437661050304492f96d72303d117305a389","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.6644557873933827e-07,"delta_image_rematched":2.6644557873933827e-07,"delta_local":-5.550999221739378e-05,"delta_matching":0.0,"delta_native":2.6644557873933827e-07,"delta_selection":0.0,"delta_spillover":2.6644557873933827e-07,"delta_target":2.6644557873933827e-07,"different_control_local":-1.049334696578974e-06,"image_id":"a6ca5d724c2c31f4","image_sha256":"518d8d9487eca437220c634ebdf301910e94534a9e90bc0d5a4f4d841becc8df","random_control_local":5.179725655335421e-09,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.14396611277833612,"delta_image_rematched":-0.04829637959825819,"delta_local":0.10835136023322228,"delta_matching":0.09566973318007793,"delta_native":-0.04829637959825819,"delta_selection":0.0,"delta_spillover":-0.14396611277833612,"delta_target":-0.04829637959825819,"different_control_local":-0.00012202068961866819,"image_id":"a6e24f5f38b6aa2e","image_sha256":"2819f93824c9886665283b083b9605ad0d49a1bebc023ffd6b897a3937636d4d","random_control_local":2.931618070523001e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004170752074686868,"delta_image_rematched":-0.004170752074686868,"delta_local":0.08520969918509322,"delta_matching":0.0,"delta_native":-0.004170752074686868,"delta_selection":0.0,"delta_spillover":-0.004170752074686868,"delta_target":-0.004170752074686868,"different_control_local":9.515873147331738e-05,"image_id":"a786939cd9a477a2","image_sha256":"423d28f81837b17d520a3c5e17d9d4d827496fb3d8dee54d66f9463d6097a0af","random_control_local":-2.5904880587845902e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.1115104875928532,"delta_image_rematched":-0.1115104875928532,"delta_local":0.11296270402052577,"delta_matching":0.0,"delta_native":-0.1115104875928532,"delta_selection":0.0,"delta_spillover":-0.1115104875928532,"delta_target":-0.1115104875928532,"different_control_local":0.00031895579617172154,"image_id":"a7925288525b0ab6","image_sha256":"972ca64e4d4e0a97bfe58380c50436f040d3d16a673389952ac162cb8eaa10c6","random_control_local":5.284240980896193e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0020587278329137204,"delta_image_rematched":-0.0020587278329137204,"delta_local":0.10909532733392059,"delta_matching":0.0,"delta_native":-0.0020587278329137204,"delta_selection":0.0,"delta_spillover":-0.0020587278329137204,"delta_target":-0.0020587278329137204,"different_control_local":1.7796177264078894e-05,"image_id":"a79331b20534c202","image_sha256":"cc15c7bcba64d9e26ad3f7c6a658b94ac1951ca25a9e00e665533d537204d266","random_control_local":0.0,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0017564612481638653,"delta_image_rematched":-0.0017564612481638653,"delta_local":0.00034858149631744606,"delta_matching":0.0,"delta_native":-0.0017564612481638653,"delta_selection":0.0,"delta_spillover":-0.0017564612481638653,"delta_target":-0.0017564612481638653,"different_control_local":-1.6086743477028431e-06,"image_id":"a7d44634028bf578","image_sha256":"89c4afa86a24ad2f35705bb5f2efd4be2279f3fda061b06f9418ca39494968f2","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.2019701973196035e-08,"delta_image_rematched":3.201970200095161e-08,"delta_local":0.0014216820056143914,"delta_matching":2.7755575615628914e-17,"delta_native":-0.014643783900960147,"delta_selection":-0.014643815920662148,"delta_spillover":3.2019701973196035e-08,"delta_target":-3.712267826777582e-06,"different_control_local":5.1653887417416056e-06,"image_id":"a7fb288ac83d3c7b","image_sha256":"8e5ad4d5c0f7ee8422a05db9a7844f225866ecf1599467f6fdfdb56f82157010","random_control_local":-6.96388869000919e-08,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005059251443018553,"delta_image_rematched":-0.005059251443018553,"delta_local":0.018605861395719903,"delta_matching":0.0,"delta_native":-0.005059251443018553,"delta_selection":0.0,"delta_spillover":-0.005059251443018553,"delta_target":-0.015721635809620715,"different_control_local":0.0006296940565215792,"image_id":"a7ff7aea6320c693","image_sha256":"34384af3d3eb8447e539ef7d06b8fed17857fa448f6080b9b3f4808c2cbbfc7c","random_control_local":4.205562934012086e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0014582807566887457,"delta_image_rematched":-0.0014582807566887457,"delta_local":0.01569746261451871,"delta_matching":0.0,"delta_native":-0.0014582807566887457,"delta_selection":0.0,"delta_spillover":-0.0014582807566887457,"delta_target":-0.0014582807566887457,"different_control_local":-5.720879228482412e-05,"image_id":"a8d43b4e9cb90702","image_sha256":"03f8d21c142146de3db258e0c44bbbbf390733a564edb251fc43049873047088","random_control_local":2.186339297105544e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.006148679895752018,"delta_image_rematched":-0.006148679895752018,"delta_local":0.1051226814286027,"delta_matching":0.0,"delta_native":-0.006148679895752018,"delta_selection":0.0,"delta_spillover":-0.006148679895752018,"delta_target":-0.012849281288221603,"different_control_local":-5.912507534411304e-05,"image_id":"a94c4223d45aaf34","image_sha256":"e1f43edda03dcb2c52610717fc9be5f0c0e17d2907a1a5b1905c61404459cc07","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.9459083043248402e-05,"delta_image_rematched":-2.9459083043248402e-05,"delta_local":0.0008897112418739528,"delta_matching":0.0,"delta_native":-2.9459083043248402e-05,"delta_selection":0.0,"delta_spillover":-2.9459083043248402e-05,"delta_target":-2.9459083043248402e-05,"different_control_local":-1.3818532003523343e-05,"image_id":"a94ca67bfdbf88df","image_sha256":"8b221d4a95536f3ba4247c62ae39686d8f9272ae83b057caa94e4cb28d348507","random_control_local":1.7686927894500215e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.4460898459689453e-05,"delta_image_rematched":-1.4460898459689453e-05,"delta_local":0.0019244043183875466,"delta_matching":0.0,"delta_native":-1.4460898459689453e-05,"delta_selection":0.0,"delta_spillover":-1.4460898459689453e-05,"delta_target":-1.4460898459689453e-05,"different_control_local":1.8072561733115805e-05,"image_id":"a95900f324769cc3","image_sha256":"f158349e4f556ef89cb465acd0b950a87ba272ed5c9fd83284423c5d29a023dd","random_control_local":-1.2058775158974022e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":5.551115123125783e-17,"delta_image_fixed":-8.103913911150507e-05,"delta_image_rematched":-8.103913911150507e-05,"delta_local":0.006376217620422273,"delta_matching":0.0,"delta_native":-8.103913911150507e-05,"delta_selection":0.0,"delta_spillover":-8.103913911156058e-05,"delta_target":-0.00043243694020400625,"different_control_local":1.349140523823622e-05,"image_id":"aa2e7a6fe6517be6","image_sha256":"0f9aed8c09f99038f4f3a528bd2656a0a86d1018700e79412253ab6e124f35a7","random_control_local":1.596590156957567e-08,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0003351350917389917,"delta_image_fixed":0.00031138963486743165,"delta_image_rematched":0.00031138963486743165,"delta_local":0.0006808988553054507,"delta_matching":0.0,"delta_native":0.00031138963486743165,"delta_selection":0.0,"delta_spillover":-2.3745456871560044e-05,"delta_target":-0.00010444765034725578,"different_control_local":-8.399725541091696e-06,"image_id":"aa6c7c9bf1188b05","image_sha256":"3ce3a4a9e55e9665b1062f2ef1211faa6780654895dcff199f435159192c30f4","random_control_local":-1.4242260176766663e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.003054891583135211,"delta_image_rematched":-0.003054891583135211,"delta_local":0.1377555089058261,"delta_matching":0.0,"delta_native":-0.003054891583135211,"delta_selection":0.0,"delta_spillover":-0.003054891583135211,"delta_target":-0.003054891583135211,"different_control_local":0.0003361444648155715,"image_id":"aaa12411c2d6378d","image_sha256":"5e9e45f2bab0aed787e584749d1cf479580a97727a2d50fa081d5a5d622cebaa","random_control_local":7.306768780301898e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005228476267465476,"delta_image_rematched":-0.005228476267465476,"delta_local":0.03481577381830462,"delta_matching":0.0,"delta_native":-0.005228476267465476,"delta_selection":0.0,"delta_spillover":-0.005228476267465476,"delta_target":-0.005228476267465476,"different_control_local":-7.460806336411635e-06,"image_id":"aad2063d7bd3e2e2","image_sha256":"c1b22a1169ad6621a679da49e307785f749875b479f4428d34138b6eea160ba5","random_control_local":-8.631205028475364e-09,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00019414960970176587,"delta_image_rematched":-0.00019414960970176587,"delta_local":0.005136301190812778,"delta_matching":0.0,"delta_native":-0.00019414960970176587,"delta_selection":0.0,"delta_spillover":-0.00019414960970176587,"delta_target":-0.00019414960970176587,"different_control_local":1.1770083614665028e-05,"image_id":"aaf5b5b51d27d3a2","image_sha256":"24952869de2cc392df745b750013f1fe7079e89cd40951e06d457c0185ee21e1","random_control_local":-6.493196327839179e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.041450362774924e-05,"delta_image_rematched":5.041450362774924e-05,"delta_local":0.0017158327687459007,"delta_matching":0.0,"delta_native":5.041450362774924e-05,"delta_selection":0.0,"delta_spillover":5.041450362774924e-05,"delta_target":5.041450362774924e-05,"different_control_local":-4.657903403711833e-05,"image_id":"ab2fcf562be3d51d","image_sha256":"968f3dd50e1dd85cdbb49ed42b2bbd1c5365f117cfc4ee4ba58fbca85b479dd8","random_control_local":-1.5941190451007614e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002597063269678124,"delta_image_rematched":-0.0002597063269678124,"delta_local":0.00895966870528335,"delta_matching":0.0,"delta_native":0.004387030989768836,"delta_selection":0.004646737316736649,"delta_spillover":-0.0002597063269678124,"delta_target":-0.0007127878564038292,"different_control_local":3.929617118505688e-05,"image_id":"abc04060db4bf30e","image_sha256":"dd5a7c3fca713d2874da336b1e205d2faec5a044db2c02695b7e8b4ef9f37fb5","random_control_local":-3.973212172464491e-09,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001925414641134493,"delta_image_rematched":-0.001925414641134493,"delta_local":0.07411760897216071,"delta_matching":0.0,"delta_native":-0.001925414641134493,"delta_selection":0.0,"delta_spillover":-0.001925414641134493,"delta_target":-0.003591835281521627,"different_control_local":-2.7638074016785724e-05,"image_id":"ac08533aa9ebadbb","image_sha256":"569d2a3148c93d8495480ae7ba002b682c93eb4aacb85fb0a753a3aeecafa431","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0007039231263959445,"delta_image_rematched":0.0007039231263959445,"delta_local":-0.0017492128551860886,"delta_matching":0.0,"delta_native":0.0007039231263959445,"delta_selection":0.0,"delta_spillover":0.0007039231263959445,"delta_target":0.0007039231263959445,"different_control_local":7.612875015217124e-06,"image_id":"acb3fdf00204e389","image_sha256":"68af87e1db17b318736482f2818b28f7a3fe896bcd22abd50e173b0e880fa326","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0011694240291230673,"delta_image_rematched":-0.0011694240291230673,"delta_local":0.009372762327278045,"delta_matching":0.0,"delta_native":-0.0011694240291230673,"delta_selection":0.0,"delta_spillover":-0.0011694240291230673,"delta_target":-0.0011694240291230673,"different_control_local":-0.00016598193947997553,"image_id":"acd8371d50566145","image_sha256":"db6de74bb4821b5f01b51a4e01b434b1b4f1e63bc03cc96e3ee5e3c7b7010364","random_control_local":4.039359696728084e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.037151930282571466,"delta_image_rematched":-0.037151930282571466,"delta_local":0.1464237786901127,"delta_matching":0.0,"delta_native":-0.037151930282571466,"delta_selection":0.0,"delta_spillover":-0.037151930282571466,"delta_target":-0.07438431596594619,"different_control_local":3.6694932125616586e-05,"image_id":"ad73e2347ffd4af6","image_sha256":"39cb0837d154357945dc8cbf021d25e5a3e3dc58352deef42a4aa503cda18e97","random_control_local":0.0,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0007169120387573447,"delta_image_rematched":0.0007169120387573447,"delta_local":0.019228286647029705,"delta_matching":0.0,"delta_native":0.0007169120387573447,"delta_selection":0.0,"delta_spillover":0.0007169120387573447,"delta_target":0.0007169120387573447,"different_control_local":-7.581666816465493e-05,"image_id":"ad8872dc3eebf99b","image_sha256":"72b14f90f50a5a29f131a3b4f1e8855322febe22b79a04e9ccddf76cceef85d9","random_control_local":-1.6838569202176634e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0014017363284124507,"delta_image_rematched":-0.0014017363284124507,"delta_local":0.006667144999111252,"delta_matching":0.0,"delta_native":-0.0014017363284124507,"delta_selection":0.0,"delta_spillover":-0.0014017363284124507,"delta_target":-0.0028300920864202106,"different_control_local":1.394425094916607e-05,"image_id":"ada6444710b9b1c4","image_sha256":"6ad3f3ec22e880247804dc37bf5bcc38473d88e9a28c8049f4f35fc7c567b3f1","random_control_local":6.372309843682977e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.003924535103112969,"delta_image_rematched":0.003924535103112969,"delta_local":0.02951950521010859,"delta_matching":0.0,"delta_native":0.003924535103112969,"delta_selection":0.0,"delta_spillover":0.003924535103112969,"delta_target":0.00741208808737015,"different_control_local":-1.887229860522005e-05,"image_id":"aef0a8bc66d5205d","image_sha256":"83de3f09d671f4f4dc1429b7a5ef6ab8d0d840f8bbe684bea8cbea1fb0a2bf68","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":-2.7755575615628914e-17,"delta_image_fixed":-0.000253694154077555,"delta_image_rematched":-0.000253694154077555,"delta_local":0.004662831931353029,"delta_matching":0.0,"delta_native":-0.000253694154077555,"delta_selection":0.0,"delta_spillover":-0.00025369415407752727,"delta_target":-0.0003675281176545031,"different_control_local":1.836141864638985e-05,"image_id":"aef199d66371e318","image_sha256":"7ac513652536eacc83a4cd2185571134e01cb0bb540f677d9becd01ee9f160fc","random_control_local":-1.3462437553624085e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0015269120513889956,"delta_image_rematched":-0.0015269120513889956,"delta_local":0.00541634839651256,"delta_matching":0.0,"delta_native":-0.0015269120513889956,"delta_selection":0.0,"delta_spillover":-0.0015269120513889956,"delta_target":-0.0015269120513889956,"different_control_local":0.00012434248374304513,"image_id":"af1290c41c9d0673","image_sha256":"00bc8f5cbaa72086bb9b9b3113ca75530b5e6e346ea92ecfdf81b4c454906f8f","random_control_local":8.05787115309986e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0009550840028086927,"delta_image_rematched":-0.0009550840028087482,"delta_local":0.009164746595489492,"delta_matching":-5.551115123125783e-17,"delta_native":-0.0009550840028087482,"delta_selection":0.0,"delta_spillover":-0.0009550840028086927,"delta_target":-0.004589386797454631,"different_control_local":2.4271305736456306e-05,"image_id":"af164c23e3b1379c","image_sha256":"58837ac1648cf453d4e44039c991a98628d435a827f0fe316dae28ee9f2be448","random_control_local":-5.849547640712771e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.08914316052778026,"delta_image_rematched":-0.08914316052778026,"delta_local":0.12997445073952196,"delta_matching":0.0,"delta_native":-0.08914316052778026,"delta_selection":0.0,"delta_spillover":-0.08914316052778026,"delta_target":-0.08914316052778026,"different_control_local":-0.00013874029143152306,"image_id":"af2115d66f372a98","image_sha256":"d05f188b863b3ca60f5674f9c10f6cc1e2d1589e5f6b18ac357fb794e0cf50b5","random_control_local":-2.111695148604431e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004468699218860561,"delta_image_rematched":-0.004468699218860561,"delta_local":0.12604648225001916,"delta_matching":0.0,"delta_native":-0.004468699218860561,"delta_selection":0.0,"delta_spillover":-0.004468699218860561,"delta_target":-0.017174412116387372,"different_control_local":-0.00019614902203321516,"image_id":"af2c66a081355766","image_sha256":"86dbfcf20de554658d132797bceaeae7c8e4f266c8799163cff142dd885477c3","random_control_local":-1.3099769491375923e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006169146285607274,"delta_image_rematched":-0.0006169146285607274,"delta_local":0.015939275473272195,"delta_matching":0.0,"delta_native":-0.0006169146285607274,"delta_selection":0.0,"delta_spillover":-0.0006169146285607274,"delta_target":-0.0008963516296964791,"different_control_local":7.97050183828224e-06,"image_id":"afa043bff608b4d8","image_sha256":"3aa690afc56b3fe860f8cd08b66831fa2a0442dc2f0cde4ef27d919be362e656","random_control_local":1.0189323988718524e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002649211205535962,"delta_image_rematched":-0.002649211205535962,"delta_local":0.07965729633122466,"delta_matching":0.0,"delta_native":-0.002649211205535962,"delta_selection":0.0,"delta_spillover":-0.002649211205535962,"delta_target":-0.002649211205535962,"different_control_local":-3.938024570794563e-05,"image_id":"aff53ea5a15022ba","image_sha256":"5e9b296228d8ac9e5e7b93d95861ad1417aff8df172632044f2cb5943fa0020b","random_control_local":-1.2340481751749177e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007295637095045826,"delta_image_rematched":-0.0007295637095045826,"delta_local":0.001790417836628977,"delta_matching":0.0,"delta_native":-0.0007295637095045826,"delta_selection":0.0,"delta_spillover":-0.0007295637095045826,"delta_target":-0.0007295637095045826,"different_control_local":-2.833926728137981e-05,"image_id":"b0538e53f43ab2bf","image_sha256":"a7b8cddd6741058ee15f7a6fae5efcf24f27a264ba4f9285ee9c07a3f4e43c2a","random_control_local":1.3214495137026105e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.007636137407675991,"delta_image_rematched":-0.007636137407675991,"delta_local":0.04333603038469397,"delta_matching":0.0,"delta_native":-0.007636137407675991,"delta_selection":0.0,"delta_spillover":-0.007636137407675991,"delta_target":-0.007636137407675991,"different_control_local":0.00010839580279048411,"image_id":"b08ef1d3ee348c92","image_sha256":"f83920f37879ceb5ca9b0e2153a01c33c4be92b40c72fd26c88a28dcbf6f92f7","random_control_local":-1.4405629522595831e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.060592003847307535,"delta_image_rematched":-0.0019328425037634656,"delta_local":0.07739076805971662,"delta_matching":0.05865916134354407,"delta_native":-0.0019328425037634656,"delta_selection":0.0,"delta_spillover":-0.060592003847307535,"delta_target":-0.0019328425037634656,"different_control_local":6.922939722273092e-05,"image_id":"b09c4cb11ce2bd7e","image_sha256":"937ba68c86f9a175ef68dd610dd97c9f9a77ccee4981b126cb33c1c4b302911d","random_control_local":1.0223193369629513e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.8742054627152172e-06,"delta_image_rematched":1.8742054627152172e-06,"delta_local":9.319825672307602e-05,"delta_matching":0.0,"delta_native":1.8742054627152172e-06,"delta_selection":0.0,"delta_spillover":1.8742054627152172e-06,"delta_target":1.8742054627152172e-06,"different_control_local":-5.278078790582619e-06,"image_id":"b0b49e0e127c68d9","image_sha256":"64777a9b48d6a92ba7b60e6bda7c2e63eaa5ce691a436fa454726cb2b88f8d1a","random_control_local":-1.7999408158386743e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.1335526265532816,"delta_image_rematched":-0.1335526265532816,"delta_local":0.17239549986404096,"delta_matching":0.0,"delta_native":-0.1335526265532816,"delta_selection":0.0,"delta_spillover":-0.1335526265532816,"delta_target":-0.2674522551266436,"different_control_local":4.759056082383889e-05,"image_id":"b0ccd81cd1aa504a","image_sha256":"03bfc681be1b6fb29bdb6fc8165d75ae37d29606ca9423cdb3b7ff4df0c1e8d4","random_control_local":-2.4783451818555235e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00023217777625866853,"delta_image_rematched":0.00023217777625866853,"delta_local":0.029997301136948137,"delta_matching":0.0,"delta_native":0.00023217777625866853,"delta_selection":0.0,"delta_spillover":0.00023217777625866853,"delta_target":0.00023217777625866853,"different_control_local":0.0006245112417774812,"image_id":"b175fc0d52f4e9af","image_sha256":"35e29408899dd177b488e1ff14cab5333a40a6533ed932c679d62d4e51118af4","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000355481813901104,"delta_image_rematched":-0.000355481813901104,"delta_local":0.030883954092929912,"delta_matching":0.0,"delta_native":-0.000355481813901104,"delta_selection":0.0,"delta_spillover":-0.000355481813901104,"delta_target":0.0024256232579336068,"different_control_local":-0.00010615205712168757,"image_id":"b1a50a3824887ee2","image_sha256":"d83f61b8e576e44a62bcf7b3e5f188c2dad4379b547822f3f5ed3b71f9dc0743","random_control_local":-3.8814050272450995e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005739421691551616,"delta_image_rematched":-0.005739421691551505,"delta_local":0.08937352882740046,"delta_matching":1.1102230246251565e-16,"delta_native":-0.005739421691551505,"delta_selection":0.0,"delta_spillover":-0.005739421691551616,"delta_target":-0.01753535722406585,"different_control_local":-4.356819343576124e-06,"image_id":"b1cc07fedf3c169a","image_sha256":"a7f79968e6e1f2fa54691052eac1cb655d5045b173f8fab34b3db548d2fa8e6c","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02050725497506123,"delta_image_rematched":-0.02050725497506123,"delta_local":0.08102474487339822,"delta_matching":0.0,"delta_native":-0.02050725497506123,"delta_selection":0.0,"delta_spillover":-0.02050725497506123,"delta_target":-0.02050725497506123,"different_control_local":0.00024161944173878291,"image_id":"b24bf4d161061372","image_sha256":"43ad31e242cc34d39d2473460a506e46b3ff19e1a1053ca6ca39a2f5f7a28c50","random_control_local":-5.783984266538589e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0010585327309785009,"delta_image_rematched":-0.0010585327309785009,"delta_local":0.002718796084394959,"delta_matching":0.0,"delta_native":-0.0010585327309785009,"delta_selection":0.0,"delta_spillover":-0.0010585327309785009,"delta_target":-0.0010585327309785009,"different_control_local":-9.102713283276609e-05,"image_id":"b281c4652d262f5f","image_sha256":"b87ac1421d25fbe1c6f6c2663a4c69ca9bfcc1b50ac80aa39c7f7e999292fdbb","random_control_local":3.652198646286742e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008791317468785032,"delta_image_rematched":-0.008791317468785032,"delta_local":0.051011197868063435,"delta_matching":0.0,"delta_native":-0.008791317468785032,"delta_selection":0.0,"delta_spillover":-0.008791317468785032,"delta_target":-0.008791317468785032,"different_control_local":4.409494874375863e-05,"image_id":"b2d8a6b079990337","image_sha256":"e9320ccd2ab29aec479a96faa1ce9c8bebbca28969852a632b4aeffd9bd43551","random_control_local":1.6343720335432188e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.003248163702207596,"delta_image_rematched":-0.003248163702207596,"delta_local":0.03979427688575582,"delta_matching":0.0,"delta_native":-0.003248163702207596,"delta_selection":0.0,"delta_spillover":-0.003248163702207596,"delta_target":-0.003248163702207596,"different_control_local":-1.1651330401304949e-05,"image_id":"b2faf04ae8d5ffae","image_sha256":"304601ece7a77fca2434247e06848285860b33f6879ef7dd18d1916fde1e83bb","random_control_local":-1.628945499113077e-07,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.000272894489798281,"delta_image_rematched":0.000272894489798281,"delta_local":0.01256592737127828,"delta_matching":0.0,"delta_native":0.000272894489798281,"delta_selection":0.0,"delta_spillover":0.000272894489798281,"delta_target":0.000272894489798281,"different_control_local":6.854132705140861e-06,"image_id":"b32c6db57efbee78","image_sha256":"a849f381c4943d9ec6df712d95da1473e8453fd72381e19b3a014fb18f2e7b32","random_control_local":-5.400906066127531e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.34819741307524e-05,"delta_image_rematched":-6.34819741307524e-05,"delta_local":0.001209980580596265,"delta_matching":0.0,"delta_native":-6.34819741307524e-05,"delta_selection":0.0,"delta_spillover":-6.34819741307524e-05,"delta_target":4.9417253907724223e-05,"different_control_local":1.7883385327738255e-06,"image_id":"b40cd864078e1b42","image_sha256":"50646e645f9c3d5bb8306bf2a5e5de145f0a639e2acf3a1bee6013f8958d08d9","random_control_local":-3.4773696103163054e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.0364654435490728e-05,"delta_image_rematched":-1.0364654435490728e-05,"delta_local":0.0003919342220544044,"delta_matching":0.0,"delta_native":-1.0364654435490728e-05,"delta_selection":0.0,"delta_spillover":-1.0364654435490728e-05,"delta_target":-5.8246722988153365e-06,"different_control_local":1.0046845649022695e-05,"image_id":"b46e47f8bc4712b8","image_sha256":"bbe82d10d87ffaefb788650d879eddae1571171fd756a8c2aede0329af626445","random_control_local":-6.51236847434844e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":2.7755575615628914e-17,"delta_focal":0.0,"delta_image_fixed":-0.2557064138729255,"delta_image_rematched":-0.14507591623006105,"delta_local":0.1835018721372824,"delta_matching":0.1106304976428644,"delta_native":-0.14507591623006105,"delta_selection":0.0,"delta_spillover":-0.2557064138729255,"delta_target":-0.14507591623006105,"different_control_local":0.0005393599494769169,"image_id":"b609d65b898eb765","image_sha256":"bbee0b369ec4cf7e4ca0657e864d7dc6fa7c7782b43daf841192868aff5c0a0b","random_control_local":2.9389575634253262e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000107155006708326,"delta_image_rematched":-0.00010715500670843703,"delta_local":0.0009971698817444197,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.00010715500670843703,"delta_selection":0.0,"delta_spillover":-0.000107155006708326,"delta_target":-0.0003699522291804036,"different_control_local":5.102479911039959e-05,"image_id":"b62643d55901573f","image_sha256":"42c0957684c7f68939be19d486469b914384331720038c29c6976b0bf5e59d32","random_control_local":4.3472960176149655e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002139669425978763,"delta_image_rematched":-0.002139669425978763,"delta_local":0.011645439066941099,"delta_matching":0.0,"delta_native":-0.002139669425978763,"delta_selection":0.0,"delta_spillover":-0.002139669425978763,"delta_target":-0.002139669425978763,"different_control_local":1.0620878448580617e-05,"image_id":"b68e0a5152581da0","image_sha256":"799a089cb48c45e67e2a56ef35261a781cfa5efafdc32a475d8b26d1386dc71d","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-5.551115123125783e-17,"delta_image_fixed":-0.002422487059709655,"delta_image_rematched":-0.002422487059709655,"delta_local":0.06120496221145047,"delta_matching":0.0,"delta_native":-0.002422487059709655,"delta_selection":0.0,"delta_spillover":-0.0024224870597095993,"delta_target":-0.005956170421458795,"different_control_local":1.645422543479491e-05,"image_id":"b6ca5dcae42b416d","image_sha256":"a826ec418efabe2e55045b1fcf7563df7e4c257ec6790686f094cff1a6a98d85","random_control_local":2.9300531514953043e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.7739812950233755e-05,"delta_image_rematched":-2.7739812950233755e-05,"delta_local":0.002627313830300739,"delta_matching":0.0,"delta_native":-2.7739812950233755e-05,"delta_selection":0.0,"delta_spillover":-2.7739812950233755e-05,"delta_target":-6.383309767610257e-05,"different_control_local":2.656951963972247e-05,"image_id":"b72489395b0b4a60","image_sha256":"7ab7c0368b17aaca8f700d9b112da87682e9ca9adbf150b0695abc1554f116d7","random_control_local":0.0,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0008449408833126615,"delta_image_rematched":0.0008449408833126615,"delta_local":0.020259890507899433,"delta_matching":0.0,"delta_native":0.0008449408833126615,"delta_selection":0.0,"delta_spillover":0.0008449408833126615,"delta_target":0.0008449408833126615,"different_control_local":2.808303153041536e-05,"image_id":"b7283790624b1150","image_sha256":"45b4bbf82517305e51f702705a7ea7d1a74e96f1c9831cbca432dbeb4d6ab343","random_control_local":-2.481395874887049e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00011855006348310271,"delta_image_rematched":-0.00011855006348310271,"delta_local":0.0008625149593330939,"delta_matching":0.0,"delta_native":-0.00011855006348310271,"delta_selection":0.0,"delta_spillover":-0.00011855006348310271,"delta_target":-0.00011855006348310271,"different_control_local":-3.4236944445542594e-05,"image_id":"b76711dd9a34497e","image_sha256":"08ca85ae1f113c0a535072c40059ee2f8eabc119781c520b25108d2bb390e165","random_control_local":3.7735036706454395e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001428320033512731,"delta_image_rematched":-0.001428320033512731,"delta_local":0.05578197236295297,"delta_matching":0.0,"delta_native":-0.001428320033512731,"delta_selection":0.0,"delta_spillover":-0.001428320033512731,"delta_target":-0.0013356837350018136,"different_control_local":0.00017187581238393979,"image_id":"b7d21354e4fe5e55","image_sha256":"2d29041960a7aba33116cb13f4cffadcef7494bc542892092cc0b0e27193b14e","random_control_local":4.4259314116446014e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.023642675193247475,"delta_image_rematched":-0.023642675193247475,"delta_local":0.09474581250157621,"delta_matching":0.0,"delta_native":-0.023642675193247475,"delta_selection":0.0,"delta_spillover":-0.023642675193247475,"delta_target":-0.023642675193247475,"different_control_local":-4.1413487274460925e-05,"image_id":"b85f067d64dda3ee","image_sha256":"9c5e0634a659a7b9de657b53c861112e8d65ad9526bafa4f3d725400d7720d4f","random_control_local":-1.0109266257440908e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0687622963076151,"delta_image_rematched":-0.0687622963076151,"delta_local":0.1376936763000171,"delta_matching":0.0,"delta_native":-0.0687622963076151,"delta_selection":0.0,"delta_spillover":-0.0687622963076151,"delta_target":-0.0687622963076151,"different_control_local":-0.0005631217218599605,"image_id":"b86e8a8cdd9f9418","image_sha256":"eb46ad41fb4e4df09d9e4861ca230f0897661cd0f4f9218a223192393e57fa34","random_control_local":2.8993047074266087e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.003696064171096136,"delta_image_rematched":0.003696064171096136,"delta_local":0.10257926649507493,"delta_matching":0.0,"delta_native":0.003696064171096136,"delta_selection":0.0,"delta_spillover":0.003696064171096136,"delta_target":0.003696064171096136,"different_control_local":3.976574291077173e-05,"image_id":"b9664f7532e5fa65","image_sha256":"f08069ebded0f7aae3cd3026e2b23091c165c3ab9bee54692bbe7d58825c0c32","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0016720050520769858,"delta_image_rematched":-0.0016720050520769858,"delta_local":0.05711741032227621,"delta_matching":0.0,"delta_native":-0.0016720050520769858,"delta_selection":0.0,"delta_spillover":-0.0016720050520769858,"delta_target":-0.003344133700305618,"different_control_local":0.0006191538431447041,"image_id":"b9908053bb59bdb2","image_sha256":"62f6ad85d867d64001595b0b8c1928d008bcb65536121a9416dab87cc190c049","random_control_local":-7.288013934014792e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.973215556712377e-05,"delta_image_rematched":-8.973215556717928e-05,"delta_local":0.0058391532501667134,"delta_matching":-5.551115123125783e-17,"delta_native":-8.973215556717928e-05,"delta_selection":0.0,"delta_spillover":-8.973215556712377e-05,"delta_target":-0.00025085313063000214,"different_control_local":4.821529390165724e-06,"image_id":"b9a015b7691b67e7","image_sha256":"84dd8f9752ab9431c80cfa4b0a99cc5859182c5cf46906a2ff5359b29fa2daff","random_control_local":2.5595175354165e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.013625576214850721,"delta_image_rematched":-0.013625576214850721,"delta_local":0.06979260868199721,"delta_matching":0.0,"delta_native":-0.013625576214850721,"delta_selection":0.0,"delta_spillover":-0.013625576214850721,"delta_target":-0.013625576214850721,"different_control_local":0.0002709461772386901,"image_id":"bb62a0ef986d9698","image_sha256":"fbf8ea20759f71923cb0e2a66de4f9b425a2de0cd3986e15a70060e8ed0ab3f7","random_control_local":-4.0142064727799465e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-8.63080215025569e-05,"delta_image_rematched":-8.63080215025569e-05,"delta_local":0.0029309905860936125,"delta_matching":0.0,"delta_native":-8.63080215025569e-05,"delta_selection":0.0,"delta_spillover":-8.63080215025569e-05,"delta_target":-0.00023098454357850517,"different_control_local":-0.0002793990936607871,"image_id":"bbd38ab4736f1d19","image_sha256":"ad569df9945dd07ee9660e50cb0434eefa35559e950e7ce4770cee8bb57ee1d1","random_control_local":4.7412325426821056e-08,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00027871247077404515,"delta_image_rematched":-0.00027871247077404515,"delta_local":0.0507561724932288,"delta_matching":0.0,"delta_native":-0.00027871247077404515,"delta_selection":0.0,"delta_spillover":-0.00027871247077404515,"delta_target":-0.00027871247077404515,"different_control_local":7.957101648560505e-06,"image_id":"bbf6a05d2985d6cf","image_sha256":"b454b6839a0676f076eb91c3d76132664741d0eef146d785986786cd1092bacc","random_control_local":1.7893055481721376e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00015307963190708263,"delta_image_rematched":-0.00015307963190708263,"delta_local":0.00034782060986877916,"delta_matching":0.0,"delta_native":-0.00015307963190708263,"delta_selection":0.0,"delta_spillover":-0.00015307963190708263,"delta_target":-0.00015307963190708263,"different_control_local":-3.912461885718921e-06,"image_id":"bc236ff57dc6142a","image_sha256":"c763a8e0ee16af33ffecd590d6690ea4b245b9d3e733c6e40a2db6c32fe45026","random_control_local":-1.2886743200324347e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.001679316856649793,"delta_image_fixed":0.00152840940996668,"delta_image_rematched":0.00152840940996668,"delta_local":0.0015675145805227053,"delta_matching":0.0,"delta_native":0.00152840940996668,"delta_selection":0.0,"delta_spillover":-0.00015090744668311284,"delta_target":-0.0003720889278879813,"different_control_local":8.087283162272474e-05,"image_id":"bc971726f3327631","image_sha256":"959d88ef948dda5c132fda8ca17159a64998a69c68f70505c22b32441250816d","random_control_local":-1.82861225606068e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0025321241143461126,"delta_image_rematched":-0.0025321241143461126,"delta_local":0.013478056741310626,"delta_matching":0.0,"delta_native":-0.0025321241143461126,"delta_selection":0.0,"delta_spillover":-0.0025321241143461126,"delta_target":-0.0025321241143461126,"different_control_local":3.874790666519995e-05,"image_id":"bca63fad35443892","image_sha256":"c3336045de6cd43b04294678d78ebfb880beb163124d57aa5ce707d7f5ef5af1","random_control_local":0.0,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0001546898426038057,"delta_image_rematched":-0.0001546898426038057,"delta_local":0.0022676889706946812,"delta_matching":0.0,"delta_native":-0.0001546898426038057,"delta_selection":0.0,"delta_spillover":-0.0001546898426038057,"delta_target":-0.0001546898426038057,"different_control_local":5.3906262817100814e-05,"image_id":"bcfa0ffba7c4a475","image_sha256":"fc6e41a8e6319971cb4fafed8bde8d4fcbb0e6fa88169b24c41e4e2ddaca347a","random_control_local":2.2214229192241142e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00043142215042724086,"delta_image_rematched":0.00043142215042724086,"delta_local":0.06766476515514558,"delta_matching":0.0,"delta_native":0.00043142215042724086,"delta_selection":0.0,"delta_spillover":0.00043142215042724086,"delta_target":0.0031661551923818365,"different_control_local":2.667366223732537e-05,"image_id":"bd754fbcde15fd31","image_sha256":"9f52e38230ab538acd3eaa883a60ee81a4275844c44d39f5f48c7c6bc034621b","random_control_local":5.464820346245958e-09,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0018040655006567041,"delta_image_rematched":-0.0018040655006567041,"delta_local":0.043142606288223966,"delta_matching":0.0,"delta_native":-0.0018040655006567041,"delta_selection":0.0,"delta_spillover":-0.0018040655006567041,"delta_target":-0.0018040655006567041,"different_control_local":-2.5972439346648446e-05,"image_id":"bdc6102ba0dc5087","image_sha256":"048190bee42ddbbbc8ca752de7264696996b5b9dfe9a54ec11c3f8eca8448429","random_control_local":-2.5679124271427156e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.646860468478843e-05,"delta_image_rematched":-6.646860468478843e-05,"delta_local":0.005416840494610595,"delta_matching":0.0,"delta_native":-6.646860468478843e-05,"delta_selection":0.0,"delta_spillover":-6.646860468478843e-05,"delta_target":-5.632451625645074e-05,"different_control_local":9.575408945261543e-05,"image_id":"bde0112066be318e","image_sha256":"d2dbfc49026f28387a1a010a0d5e02483971a1679e37df85db70a0bcd412d4b6","random_control_local":-2.5758013652565914e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0005889073079323737,"delta_image_rematched":0.0005889073079323737,"delta_local":0.09676379547892333,"delta_matching":0.0,"delta_native":0.0005889073079323737,"delta_selection":0.0,"delta_spillover":0.0005889073079323737,"delta_target":0.003718355792917294,"different_control_local":-0.00015173484289739136,"image_id":"be4d8e5d35e03eb4","image_sha256":"21ad09e4b839ec9354cad940379dd02d80512afc628ed9a5ac9367a201ccb8d4","random_control_local":6.626879794219276e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.006032537947584515,"delta_image_rematched":-0.006032537947584515,"delta_local":0.0883901509683189,"delta_matching":0.0,"delta_native":-0.006032537947584515,"delta_selection":0.0,"delta_spillover":-0.006032537947584515,"delta_target":-0.006032537947584515,"different_control_local":0.00012679772063176747,"image_id":"be7e1e5adf46a446","image_sha256":"23cfb2b43744a68b53ee0887f3ccf3a0c5bfb6bd738b1d7f82c55e98542b3347","random_control_local":2.1951835627032068e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.040093814593201715,"delta_image_rematched":-0.040093814593201715,"delta_local":0.384684111268593,"delta_matching":0.0,"delta_native":-0.040093814593201715,"delta_selection":0.0,"delta_spillover":-0.040093814593201715,"delta_target":-0.040093814593201715,"different_control_local":0.0006537606480563757,"image_id":"bf4215b8996791fb","image_sha256":"b47bd179403af61b60da3dd259d7f9b3da2901771bd756e4cc1d50355defc563","random_control_local":-4.9994686432408564e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008480842156252333,"delta_image_rematched":0.027615652219753095,"delta_local":0.045870569085071644,"delta_matching":0.03609649437600543,"delta_native":0.027615652219753095,"delta_selection":0.0,"delta_spillover":-0.008480842156252333,"delta_target":0.027615652219753095,"different_control_local":0.0006079685865742479,"image_id":"bf4555522aefee3b","image_sha256":"38f6f5e1a63e37b5d26f6580525cf8fe9e8fe3924553240781ae11f9430ddda5","random_control_local":-1.930156335872013e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.003529581270011184,"delta_image_rematched":-0.003529581270011184,"delta_local":0.0036207605902763007,"delta_matching":0.0,"delta_native":-0.003529581270011184,"delta_selection":0.0,"delta_spillover":-0.003529581270011184,"delta_target":-0.003529581270011184,"different_control_local":8.808808990287686e-05,"image_id":"bf5ff63466f323a6","image_sha256":"2a34780b2d4d6ee36ffb937ed89bf9b75b1040e6f4d891b320d240040589bdf4","random_control_local":7.479755564920865e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00025396853076858905,"delta_image_rematched":-0.00025396853076853354,"delta_local":0.006511008682427447,"delta_matching":5.551115123125783e-17,"delta_native":-0.00025396853076853354,"delta_selection":0.0,"delta_spillover":-0.00025396853076858905,"delta_target":-0.0007409315810992245,"different_control_local":-1.1436464949776681e-05,"image_id":"bfedd89139de8483","image_sha256":"30fd05c92642e29fbca3bbb76e11df2b530eae6ebb46e16e77f886977a5969dc","random_control_local":0.0,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.1029626578539416,"delta_image_rematched":-0.1029626578539416,"delta_local":0.11797983597278186,"delta_matching":0.0,"delta_native":-0.1029626578539416,"delta_selection":0.0,"delta_spillover":-0.1029626578539416,"delta_target":-0.1029626578539416,"different_control_local":0.00015161814735412116,"image_id":"c0b8219c0215c7c2","image_sha256":"b0a9ce651b816c2ed47db628022ad920bc50b082a049012b7ae41a72c265aa94","random_control_local":1.4517745949849115e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0004116769521333996,"delta_image_rematched":0.0004116769521333996,"delta_local":0.002635436244063344,"delta_matching":0.0,"delta_native":0.0004116769521333996,"delta_selection":0.0,"delta_spillover":0.0004116769521333996,"delta_target":-0.0005822484009083695,"different_control_local":0.0006761799594432738,"image_id":"c0f1af4dc7953f5b","image_sha256":"cbd7c6a9b79fd2b5ccddb1139fb4d45dc21066d85ecdfc66fd389ed0858ee84d","random_control_local":3.754597180383179e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.020250407232117906,"delta_image_rematched":-0.020250407232117906,"delta_local":0.11807567689549989,"delta_matching":0.0,"delta_native":-0.020250407232117906,"delta_selection":0.0,"delta_spillover":-0.020250407232117906,"delta_target":-0.020250407232117906,"different_control_local":0.0011010048124486319,"image_id":"c194b3696ab2b1b1","image_sha256":"5940694244dc3fa72b12a7fc0b63df0442719f2b7620a39c1873d28ed8621101","random_control_local":2.101424680100994e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008048209621340952,"delta_image_rematched":-0.008048209621340952,"delta_local":0.14632842809043808,"delta_matching":0.0,"delta_native":-0.008048209621340952,"delta_selection":0.0,"delta_spillover":-0.008048209621340952,"delta_target":-0.015483911315645527,"different_control_local":5.207994161302021e-05,"image_id":"c1c05b097eebe3a4","image_sha256":"527d0dccdfc52226e17c23fad12d4ebfc4fa7b95d94cdeefb49c4311b48dbe19","random_control_local":7.364110203578189e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0018705146237014136,"delta_image_rematched":-0.0018705146237014136,"delta_local":0.004366748186634073,"delta_matching":0.0,"delta_native":-0.0018705146237014136,"delta_selection":0.0,"delta_spillover":-0.0018705146237014136,"delta_target":-0.0018705146237014136,"different_control_local":0.0001863238483290064,"image_id":"c2222bf03ac66a11","image_sha256":"dcdb00238a8f982bae5dfba27b9f0a2ed0307bd434a622c6169f007882fb3b8d","random_control_local":4.384292801029588e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":8.054787160827193e-05,"delta_image_rematched":8.054787160827193e-05,"delta_local":0.0019988370648874668,"delta_matching":0.0,"delta_native":8.054787160827193e-05,"delta_selection":0.0,"delta_spillover":8.054787160827193e-05,"delta_target":0.00019661471501697392,"different_control_local":4.956877734433457e-05,"image_id":"c22e29581c0e797e","image_sha256":"7170d69a4b4a63e18c19ac2b7dc1d981d037a21eb3d15574b7ed8f6ecbbf14e1","random_control_local":-2.1315190432136255e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005662550041739989,"delta_image_rematched":-0.005662550041739989,"delta_local":0.08867855295316589,"delta_matching":0.0,"delta_native":-0.005662550041739989,"delta_selection":0.0,"delta_spillover":-0.005662550041739989,"delta_target":-0.010882735997825743,"different_control_local":0.00022686472347628606,"image_id":"c3660228523f4c17","image_sha256":"19361a788cc60a1dc33f6a759e5da6a74db06b165f796b5f603d753b6dfd430f","random_control_local":-3.51320234570629e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002371726163326926,"delta_image_rematched":-0.002371726163326926,"delta_local":0.08200455675173585,"delta_matching":0.0,"delta_native":-0.002371726163326926,"delta_selection":0.0,"delta_spillover":-0.002371726163326926,"delta_target":-0.002371726163326926,"different_control_local":-3.483491881445949e-05,"image_id":"c46c7e421c71455a","image_sha256":"3e681dcf589bdc364a8e30c3f792038993b165a2fcd41a55a8b1b3f1e6d882a8","random_control_local":1.0945595776967743e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0015149364716603442,"delta_image_rematched":-0.0015149364716603442,"delta_local":0.008846721845711641,"delta_matching":0.0,"delta_native":-0.0015149364716603442,"delta_selection":0.0,"delta_spillover":-0.0015149364716603442,"delta_target":-0.003112318065067121,"different_control_local":0.00012776077149884157,"image_id":"c4c3afa74852de14","image_sha256":"331626448893ea214179973f146205303bc10a8a34e187b1c14e0c47cbf68fb9","random_control_local":-3.781697802129891e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008648587533088725,"delta_image_rematched":-0.008648587533088725,"delta_local":0.10317990324071656,"delta_matching":0.0,"delta_native":-0.008648587533088725,"delta_selection":0.0,"delta_spillover":-0.008648587533088725,"delta_target":-0.008648587533088725,"different_control_local":-3.722054789322138e-05,"image_id":"c508797245ca5106","image_sha256":"a48bbb0fd3e5715c830c0e7fea23902eec0978964f889e78d083bc930a5919dd","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008834425471040963,"delta_image_rematched":-0.0008834425471040963,"delta_local":0.0025504279561798654,"delta_matching":0.0,"delta_native":-0.0008834425471040963,"delta_selection":0.0,"delta_spillover":-0.0008834425471040963,"delta_target":-0.0008834425471040963,"different_control_local":-3.752949995206034e-05,"image_id":"c5398214bb3f6dda","image_sha256":"fb228e42d4ca3ca006255d046aca963eb94910e6e48f2610631e406fb7ab2674","random_control_local":1.0839371904214357e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000325856735200164,"delta_image_rematched":-0.000325856735200164,"delta_local":0.003578665963381633,"delta_matching":0.0,"delta_native":-0.000325856735200164,"delta_selection":0.0,"delta_spillover":-0.000325856735200164,"delta_target":-0.000325856735200164,"different_control_local":2.2887834508766858e-05,"image_id":"c75611295449a7b5","image_sha256":"9597a04d8b3f25c07c060c61cad512c0fafdb4ba13a3edf12c739cfe878b6519","random_control_local":-4.33675141076062e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":-1.1102230246251565e-16,"delta_image_fixed":-0.006448481266495887,"delta_image_rematched":-0.006448481266495887,"delta_local":0.1330906451237931,"delta_matching":0.0,"delta_native":-0.006448481266495887,"delta_selection":0.0,"delta_spillover":-0.006448481266495776,"delta_target":-0.004784337723486298,"different_control_local":-0.0001675360471096038,"image_id":"c75aee8a19c7ffac","image_sha256":"c590788248f78a055d43762f9f4342411dcd56a01e2f41608aa503e0cbb7fb85","random_control_local":-3.7081459042243026e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.16954691051580634,"delta_image_rematched":-0.16954691051580634,"delta_local":0.18015150372428101,"delta_matching":0.0,"delta_native":-0.16954691051580634,"delta_selection":0.0,"delta_spillover":-0.16954691051580634,"delta_target":-0.16954691051580634,"different_control_local":5.2138779400995316e-05,"image_id":"c75f9d866d2af713","image_sha256":"aa175b61038c6a62a4a4fef8ec0a3b71ef3dacdbc675e766186c01b0b55fab98","random_control_local":5.929256061132371e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02567506608840331,"delta_image_rematched":0.007125780883920463,"delta_local":0.06285307885159969,"delta_matching":0.03280084697232377,"delta_native":0.007125780883920463,"delta_selection":0.0,"delta_spillover":-0.02567506608840331,"delta_target":0.007125780883920463,"different_control_local":0.00021217940222700848,"image_id":"c7a492276e637254","image_sha256":"c84a60a56c6dd5351b44e27ca4389db473afc2853097dc93653e10674a118376","random_control_local":-2.364489232187239e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.641702140078085e-05,"delta_image_rematched":3.641702140078085e-05,"delta_local":0.00017219503149942805,"delta_matching":0.0,"delta_native":3.641702140078085e-05,"delta_selection":0.0,"delta_spillover":3.641702140078085e-05,"delta_target":3.641702140078085e-05,"different_control_local":2.4693620017723905e-05,"image_id":"c7bf670efd79ca62","image_sha256":"29278e922ea40f2cd50b8c8952cf8837afce11b29092b51e54335f51cd33bb5c","random_control_local":7.496939419260329e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.013449333334711766,"delta_image_rematched":-0.013449333334711766,"delta_local":0.035313016774989395,"delta_matching":0.0,"delta_native":-0.013449333334711766,"delta_selection":0.0,"delta_spillover":-0.013449333334711766,"delta_target":-0.013449333334711766,"different_control_local":0.00024456724261411045,"image_id":"c8524ad27fddebe7","image_sha256":"365f288c23c1561cd7ca4f4d2cc721141981fd9c7c38b0f1928cf8f7d91a614b","random_control_local":-2.4422550565228462e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0005323587511882888,"delta_image_rematched":0.0005323587511882888,"delta_local":-0.0020556166184097224,"delta_matching":0.0,"delta_native":0.0005323587511882888,"delta_selection":0.0,"delta_spillover":0.0005323587511882888,"delta_target":0.0008962084645051105,"different_control_local":9.470853070510377e-05,"image_id":"c8c75ad0e35c547a","image_sha256":"9b59a65c42ca1049c59944a461b203604b5fd1c7438afa9d574ba856ffdc954b","random_control_local":2.3018802169927355e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":6.307918214409902e-05,"delta_image_rematched":6.307918214409902e-05,"delta_local":0.006484561301820402,"delta_matching":0.0,"delta_native":6.307918214409902e-05,"delta_selection":0.0,"delta_spillover":6.307918214409902e-05,"delta_target":6.307918214409902e-05,"different_control_local":1.2292471111841063e-06,"image_id":"c8d6a4af2c44370c","image_sha256":"b2196bb2517b3d38085d76d67b98912fe1b40d36f0e31c2a327eeadd0fc3e477","random_control_local":-4.1419655157082236e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0009359990128022799,"delta_image_rematched":-0.0009359990128022799,"delta_local":0.01264350277954683,"delta_matching":0.0,"delta_native":-0.0009359990128022799,"delta_selection":0.0,"delta_spillover":-0.0009359990128022799,"delta_target":-0.0014985808224678987,"different_control_local":9.555374111391846e-05,"image_id":"ca34805ab3e6327e","image_sha256":"9f14212b915677259cd22aff376c912a2167912d3ff137ab6c1a601c08be10b4","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003275496270521705,"delta_image_rematched":-0.0003275496270521705,"delta_local":0.03336705431843976,"delta_matching":0.0,"delta_native":-0.0003275496270521705,"delta_selection":0.0,"delta_spillover":-0.0003275496270521705,"delta_target":-0.0003275496270521705,"different_control_local":-1.4160432773052678e-05,"image_id":"caede041e92b55c7","image_sha256":"3af21a63cf18930b84db251534fe34ced91f026cb78ce1e91e3890555e3f4b73","random_control_local":2.5873071726745245e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.033978685089443794,"delta_image_rematched":-0.033978685089443794,"delta_local":0.022933158861400238,"delta_matching":0.0,"delta_native":-0.033978685089443794,"delta_selection":0.0,"delta_spillover":-0.033978685089443794,"delta_target":-0.033978685089443794,"different_control_local":-0.00016485739031349422,"image_id":"cb90806146c37edf","image_sha256":"bb66d8205a1310bc3269013b07cbb0fd2f58f87fd4e140feaa196dff41eae867","random_control_local":1.1566040847288406e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00014159454026541063,"delta_image_rematched":0.00014159454026541063,"delta_local":0.005579364909289085,"delta_matching":0.0,"delta_native":0.00014159454026541063,"delta_selection":0.0,"delta_spillover":0.00014159454026541063,"delta_target":0.00017497669642230207,"different_control_local":-2.404589388624312e-05,"image_id":"cc5431959a3c9997","image_sha256":"2cc76cacaa11c4f9b9fd743f7595b4b70573aad8b03ba56275585e8194f2d294","random_control_local":7.0100898488800745e-09,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00021404003918956693,"delta_image_rematched":-0.0002140400391894559,"delta_local":0.09240745882818402,"delta_matching":1.1102230246251565e-16,"delta_native":-0.0002140400391894559,"delta_selection":0.0,"delta_spillover":-0.00021404003918956693,"delta_target":0.00101690643673924,"different_control_local":-7.59497921446195e-05,"image_id":"ccdde26daf772b7f","image_sha256":"8943771d0f816902145a7ceb46c220cef5a29ac5fb189a005b2be9eea381f62b","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005207151239011998,"delta_image_rematched":-0.0005207151239011998,"delta_local":0.003437519220769847,"delta_matching":0.0,"delta_native":-0.0005207151239011998,"delta_selection":0.0,"delta_spillover":-0.0005207151239011998,"delta_target":-0.0005583190085611672,"different_control_local":-1.6891667563814772e-05,"image_id":"cd9c681ab1473a13","image_sha256":"422e6813e4b9115ca974c933f42fbdcddfa569e04385ed50d9b8a22aac28c802","random_control_local":-3.118307283223043e-08,"stratum":"n5plus|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00044997116796707815,"delta_image_rematched":-0.00044997116796707815,"delta_local":0.010338520990337052,"delta_matching":0.0,"delta_native":-0.00044997116796707815,"delta_selection":0.0,"delta_spillover":-0.00044997116796707815,"delta_target":-0.0010900212230707251,"different_control_local":6.888500876828241e-05,"image_id":"cde3d99eaa9f7079","image_sha256":"1edcc41cf1d17e4400f9a685ed9989ee2f7ed024f37bcd88a868a10a0d5eb4ef","random_control_local":2.8936906260046413e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001513124671531696,"delta_image_rematched":-0.001513124671531696,"delta_local":0.021900773329228074,"delta_matching":0.0,"delta_native":-0.001513124671531696,"delta_selection":0.0,"delta_spillover":-0.001513124671531696,"delta_target":-0.001513124671531696,"different_control_local":8.545373610445439e-05,"image_id":"ce14b6c6ba6f206d","image_sha256":"294c31f098abb962bf4049227f32b63ea5deadd6466181d76445b89ca5b3d3ff","random_control_local":9.966137076711234e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0006054594156479909,"delta_image_rematched":0.0006054594156479354,"delta_local":-0.0030457040745510283,"delta_matching":-5.551115123125783e-17,"delta_native":0.0006054594156479354,"delta_selection":0.0,"delta_spillover":0.0006054594156479909,"delta_target":0.0024769816685359936,"different_control_local":3.237981590485661e-05,"image_id":"ce55b47f035f85a5","image_sha256":"553e300b5efb19d86688ec68fd7833d1dae76e404606adec832720eb13c25746","random_control_local":1.0518443330220784e-07,"stratum":"n2_4|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0027070029713681665,"delta_image_rematched":-0.0027070029713681665,"delta_local":0.07186441202121968,"delta_matching":0.0,"delta_native":-0.0027070029713681665,"delta_selection":0.0,"delta_spillover":-0.0027070029713681665,"delta_target":-0.005884980806513007,"different_control_local":2.9602031048715782e-05,"image_id":"ce83958e97337334","image_sha256":"e7a15935674a27d28e0fd63816c68f6463fe0f18dd9d510ed505da6467a52adc","random_control_local":8.359711281547e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.012667459007959181,"delta_image_rematched":-0.012667459007959181,"delta_local":0.10869792227187736,"delta_matching":0.0,"delta_native":-0.012667459007959181,"delta_selection":0.0,"delta_spillover":-0.012667459007959181,"delta_target":-0.012667459007959181,"different_control_local":0.0004968395136026038,"image_id":"ce98b699b887a615","image_sha256":"5236801c6a55f5316175c754bfa4d2e05590f77e157b234c463a5f290c162dee","random_control_local":-5.842311881498752e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.03935815299504253,"delta_image_rematched":-0.03935815299504253,"delta_local":0.09411012173385706,"delta_matching":0.0,"delta_native":-0.03935815299504253,"delta_selection":0.0,"delta_spillover":-0.03935815299504253,"delta_target":-0.03935815299504253,"different_control_local":2.3354844866943503e-05,"image_id":"cf7e9e78c8718b68","image_sha256":"3216ee344582136f3a639fbe67cfb41a6a14c76cdcc1c5afceb787cd3ed29d05","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0053305593659900286,"delta_image_rematched":-0.0053305593659900286,"delta_local":0.08920004766601643,"delta_matching":0.0,"delta_native":-0.0053305593659900286,"delta_selection":0.0,"delta_spillover":-0.0053305593659900286,"delta_target":-0.0053305593659900286,"different_control_local":4.351557834517128e-05,"image_id":"d027c6e32db60e3c","image_sha256":"333ca66ebbdab2d7ec1028e18eb6afd560b6fb959aa908a5314d19a9d7507ba7","random_control_local":2.8752168451662286e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":6.47101539502648e-05,"delta_image_rematched":6.47101539502648e-05,"delta_local":0.0004340176778647106,"delta_matching":0.0,"delta_native":6.47101539502648e-05,"delta_selection":0.0,"delta_spillover":6.47101539502648e-05,"delta_target":6.47101539502648e-05,"different_control_local":7.864025377870773e-05,"image_id":"d02bee6224ca943a","image_sha256":"fa25094a97de450b5c97125208ca51450b0787215b41a93c425a95a25c1aed7a","random_control_local":9.159577638029326e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002492013774157975,"delta_image_rematched":-0.0002492013774156865,"delta_local":0.011102479962733454,"delta_matching":1.1102230246251565e-16,"delta_native":-0.0002492013774156865,"delta_selection":0.0,"delta_spillover":-0.0002492013774157975,"delta_target":-0.00035845631677866585,"different_control_local":3.452081908839749e-05,"image_id":"d0426855b69b1699","image_sha256":"3c84f3cf68805bd7fe4d1d5fa34d409ded3aa2d2c60b02ea023cf2fa80488b9a","random_control_local":1.7828997680990888e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004690368717036403,"delta_image_rematched":-0.004690368717036403,"delta_local":0.09075052773809686,"delta_matching":0.0,"delta_native":-0.004690368717036403,"delta_selection":0.0,"delta_spillover":-0.004690368717036403,"delta_target":-0.009556819733953725,"different_control_local":-5.175434242485344e-06,"image_id":"d14ee79aa68f07a3","image_sha256":"abf413e2c7618aba76a8c24567a63a17f83ac9c718bcafbe89d630022edf7605","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.4047644959022136e-05,"delta_image_rematched":-4.4047644959022136e-05,"delta_local":0.004404608496541479,"delta_matching":0.0,"delta_native":-4.4047644959022136e-05,"delta_selection":0.0,"delta_spillover":-4.4047644959022136e-05,"delta_target":-0.00013716290562509892,"different_control_local":0.00020648884611820795,"image_id":"d17d490ed8423eb6","image_sha256":"0b79ef39745f20ddb01c43411b737497fbfeb5f36fab93b8a94c9c2d35ec8841","random_control_local":5.970094693608097e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0013061132998000713,"delta_image_rematched":-0.0013061132998000713,"delta_local":0.002180625277022702,"delta_matching":0.0,"delta_native":-0.0013061132998000713,"delta_selection":0.0,"delta_spillover":-0.0013061132998000713,"delta_target":-0.0013061132998000713,"different_control_local":-7.498617169698907e-07,"image_id":"d2047da8e714a5e5","image_sha256":"82aa4ae1c6052a4955941ed284d35cd213f4f9a602b5ef2d74cb5dff421950c7","random_control_local":-1.4413568560911472e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0024023459774967226,"delta_image_rematched":-0.0024023459774967226,"delta_local":0.004986348145348429,"delta_matching":0.0,"delta_native":-0.0024023459774967226,"delta_selection":0.0,"delta_spillover":-0.0024023459774967226,"delta_target":-0.0024023459774967226,"different_control_local":-8.06942838299518e-06,"image_id":"d217e75b819739b8","image_sha256":"de6d3dd46b1b8f6ff1282ff6f3c1e610c1464a042c48a2aa76b7f553b0022338","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0026399901628432476,"delta_image_fixed":-0.0002385672604071909,"delta_image_rematched":-0.0002385672604071909,"delta_local":0.009664370210618028,"delta_matching":0.0,"delta_native":-0.0002385672604071909,"delta_selection":0.0,"delta_spillover":-0.0028785574232504385,"delta_target":-0.0057571148465008215,"different_control_local":3.4063389992788906e-05,"image_id":"d22e6e31732a9f59","image_sha256":"31df7ebe8c84efc442df8df59c79c6fe9a488e008e784119f8b8cda829276cbd","random_control_local":2.313743149295888e-06,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.29106330054499e-05,"delta_image_rematched":5.29106330054499e-05,"delta_local":-9.060298710290848e-06,"delta_matching":0.0,"delta_native":-0.002212875275052352,"delta_selection":-0.002265785908057802,"delta_spillover":5.29106330054499e-05,"delta_target":-5.8101144731669e-05,"different_control_local":2.6289634709852905e-05,"image_id":"d25fcc7d51a21dc2","image_sha256":"b4060fc84ccbc832b0ef114648ab96ccd5856bb0d1ad39252e553d412fc8c96b","random_control_local":1.0293121570359443e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00043635511976480856,"delta_image_rematched":-0.00043635511976480856,"delta_local":0.0077507045338145,"delta_matching":0.0,"delta_native":-0.00043635511976480856,"delta_selection":0.0,"delta_spillover":-0.00043635511976480856,"delta_target":-0.0004752192599627447,"different_control_local":-8.694190239567218e-06,"image_id":"d2bcedd6c72a3404","image_sha256":"ae34e68a321557d822e6225d3f80a798e9066dacaf6e4bb835555dc870814000","random_control_local":6.480448112161641e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.002815804099901009,"delta_image_rematched":0.002815804099901009,"delta_local":0.03331661580289898,"delta_matching":0.0,"delta_native":0.002815804099901009,"delta_selection":0.0,"delta_spillover":0.002815804099901009,"delta_target":0.002815804099901009,"different_control_local":-1.2799004274768877e-05,"image_id":"d2f7e03433c3f000","image_sha256":"15a8acb3040bf4419568c859de524423564aa56b54aef7d2faa8eb992c082c5a","random_control_local":9.619242870989586e-09,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-7.699426775864548e-06,"delta_image_rematched":-7.699426775864548e-06,"delta_local":0.00048808647529470506,"delta_matching":0.0,"delta_native":-7.699426775864548e-06,"delta_selection":0.0,"delta_spillover":-7.699426775864548e-06,"delta_target":-7.727500841575585e-07,"different_control_local":4.2018483234346204e-06,"image_id":"d332f09da51a0970","image_sha256":"3b1742221cc135ffda65ccb6f0b92a8804c8de2b6aacc4b2fa1fa398b93c92f8","random_control_local":-1.630646635775168e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.001936181365746803,"delta_image_fixed":0.0018031129744611185,"delta_image_rematched":0.0018031129744611185,"delta_local":0.005808544097240326,"delta_matching":0.0,"delta_native":0.0018031129744611185,"delta_selection":0.0,"delta_spillover":-0.00013306839128568448,"delta_target":-0.00014197405010224484,"different_control_local":-0.00016010161637461384,"image_id":"d3af439373e0b7cf","image_sha256":"6ecde3ea09156da024510aa5462424492d12ffb29d0d8de47fb46885fc5037e1","random_control_local":-4.003312600864284e-08,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":1.1102230246251565e-16,"delta_image_fixed":2.707419168301861e-06,"delta_image_rematched":2.707419168301861e-06,"delta_local":0.000250760834880924,"delta_matching":0.0,"delta_native":2.707419168301861e-06,"delta_selection":0.0,"delta_spillover":2.707419168190839e-06,"delta_target":7.210440314778244e-06,"different_control_local":-6.920165071810924e-07,"image_id":"d4d97d6bcfe34f66","image_sha256":"e6ef3ed17813532b2939f1fae71860fb79c39eab13aea7ac21bcf5e97b3ff60c","random_control_local":5.5086449048113995e-09,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.007962342131144662,"delta_image_rematched":0.007962342131144662,"delta_local":0.051943985995673694,"delta_matching":0.0,"delta_native":0.007962342131144662,"delta_selection":0.0,"delta_spillover":0.007962342131144662,"delta_target":0.02459551737034421,"different_control_local":-2.9357599201071394e-05,"image_id":"d505165964a68cb4","image_sha256":"62bdd2fa604f246d351b25e39c3a1b8fb8f48fbb60daa15f058623734b9fb65e","random_control_local":-5.14740036150485e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":-3.399688889316188e-05,"delta_image_fixed":-3.27688299158746e-05,"delta_image_rematched":-3.27688299158746e-05,"delta_local":5.25644576089869e-05,"delta_matching":0.0,"delta_native":-3.27688299158746e-05,"delta_selection":0.0,"delta_spillover":1.228058977287283e-06,"delta_target":2.4561179544912992e-06,"different_control_local":4.4573010384713063e-07,"image_id":"d540c2a75cbb78ea","image_sha256":"3e77068218c494e372012c0bdf8095fdc1e10cd750a523109a6d843d727a9ede","random_control_local":-6.57584641253206e-09,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.08041714218362483,"delta_image_rematched":0.019667449580202945,"delta_local":0.07872854549109004,"delta_matching":0.10008459176382778,"delta_native":0.019667449580202945,"delta_selection":0.0,"delta_spillover":-0.08041714218362483,"delta_target":0.019667449580202945,"different_control_local":-0.00022915337564494154,"image_id":"d562ed18906bbb8b","image_sha256":"fb6bd9b8f0a867323153a399f627d401b398530b9dc84948b93a066457ad46cd","random_control_local":-2.076660507444039e-06,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0011725673647124957,"delta_image_rematched":-0.0011725673647124957,"delta_local":0.012387180845384621,"delta_matching":0.0,"delta_native":-0.0011725673647124957,"delta_selection":0.0,"delta_spillover":-0.0011725673647124957,"delta_target":-0.0011725673647124957,"different_control_local":0.00015223732487522346,"image_id":"d5b49d2512986551","image_sha256":"8404ac646e61ea70fdd6af218800aef5165222fee3110b7e4cbe3c4717c545e0","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.011483568561255098,"delta_image_rematched":-0.011483568561255098,"delta_local":0.018275441965396627,"delta_matching":0.0,"delta_native":-0.011483568561255098,"delta_selection":0.0,"delta_spillover":-0.011483568561255098,"delta_target":-0.01585069055270294,"different_control_local":-7.966496707817461e-05,"image_id":"d5e2d167dfa350f4","image_sha256":"78fa31f1443019e0404fb45456b1daf88036fd057ab1ea879370b7dbb58542ae","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008047228446169674,"delta_image_rematched":-0.0008047228446169674,"delta_local":0.028628984534593067,"delta_matching":0.0,"delta_native":-0.0008047228446169674,"delta_selection":0.0,"delta_spillover":-0.0008047228446169674,"delta_target":-0.0008047228446169674,"different_control_local":-9.543432018888423e-06,"image_id":"d62f69c3641002c0","image_sha256":"9029bc53000d61f335d10bea0e34a548c3320fac044ea36a02ce2d1eb5c38229","random_control_local":-4.559463894979188e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0015937617264243364,"delta_image_rematched":0.0015937617264243364,"delta_local":0.02015660172071574,"delta_matching":0.0,"delta_native":0.0015937617264243364,"delta_selection":0.0,"delta_spillover":0.0015937617264243364,"delta_target":0.003937480090577705,"different_control_local":0.00019454191862734033,"image_id":"d64f22b4c5a41cdb","image_sha256":"560c9638946a2faa25995bf6cd399590b537cb93ccd664cb53e4ee0526de6f3d","random_control_local":1.0052398420612452e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.006590308874465045,"delta_image_rematched":-0.006590308874465045,"delta_local":0.005389143504552163,"delta_matching":0.0,"delta_native":-0.006590308874465045,"delta_selection":0.0,"delta_spillover":-0.006590308874465045,"delta_target":-0.009024535956198954,"different_control_local":-1.2408139198005763e-05,"image_id":"d6942fe653a1cc15","image_sha256":"571ca625f83cfb4f3e35a5b2cab65517dde2b2aaf74b50944cbc077f6929c634","random_control_local":-1.5190153024313702e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0004464327870267182,"delta_image_rematched":0.0004464327870267182,"delta_local":0.23138323078691803,"delta_matching":0.0,"delta_native":7.035260786258934e-05,"delta_selection":-0.00037608017916412884,"delta_spillover":0.0004464327870267182,"delta_target":0.0026526513693027054,"different_control_local":0.0005746082061357516,"image_id":"d6f44bb0803fed0f","image_sha256":"dfb8062d4550088763904b3e3af4e09a9fceeb4cd6f49b4d87ae78ff75d2ee0e","random_control_local":3.53909229006133e-08,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008513364977553728,"delta_image_rematched":-0.0008513364977554283,"delta_local":0.028157526018912943,"delta_matching":-5.551115123125783e-17,"delta_native":-0.0008513364977554283,"delta_selection":0.0,"delta_spillover":-0.0008513364977553728,"delta_target":-0.002634428510026404,"different_control_local":-4.361417727333228e-06,"image_id":"d71a9b975cb56f73","image_sha256":"879bf9272377fdd0ce03d69e41da9ad557cc7b6f7f00ef8b32866e317086e31f","random_control_local":-5.07851083964006e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0010270823932396755,"delta_image_rematched":-0.0010270823932396755,"delta_local":0.005898393062383628,"delta_matching":0.0,"delta_native":-0.0010270823932396755,"delta_selection":0.0,"delta_spillover":-0.0010270823932396755,"delta_target":-0.0013758415436476712,"different_control_local":-0.0001361758737123131,"image_id":"d75d2f60277ffc2c","image_sha256":"1b700ecdbd9fb7002f7e1d9028f969e34ac7fd5ea995f20d0c01d4ac817cf008","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.001447341933326518,"delta_image_rematched":-0.001447341933326518,"delta_local":0.00515658589178232,"delta_matching":0.0,"delta_native":-0.001447341933326518,"delta_selection":0.0,"delta_spillover":-0.001447341933326518,"delta_target":-0.001447341933326518,"different_control_local":1.0976965548852025e-05,"image_id":"d7969a0ec44ea6f5","image_sha256":"6bdbef5381b377e2ad1d1c515399128aacc2b7138f8c7c705810c1c594bf43f6","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0031558280339876177,"delta_image_rematched":-0.0031558280339876177,"delta_local":0.06942846643447481,"delta_matching":0.0,"delta_native":-0.0031558280339876177,"delta_selection":0.0,"delta_spillover":-0.0031558280339876177,"delta_target":-0.0031558280339876177,"different_control_local":1.5729718260831804e-05,"image_id":"d81e6e5908ed7c9b","image_sha256":"ae94e58b9cb8e800658ad485b78ecd8285654a7c53f0e719f0ddbf577c058cdc","random_control_local":-5.4332112371657804e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000540093513641704,"delta_image_rematched":-0.000540093513641704,"delta_local":0.018673078667847134,"delta_matching":0.0,"delta_native":-0.000540093513641704,"delta_selection":0.0,"delta_spillover":-0.000540093513641704,"delta_target":-0.0011495230603698614,"different_control_local":9.428235486187014e-05,"image_id":"d8ab7847dc1a0804","image_sha256":"a5fd55129083827fab4202ac1150154d10e2a38d1a8646462bd0a9383692c710","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.089673772449508e-05,"delta_image_rematched":-3.089673772449508e-05,"delta_local":0.0017537496371834022,"delta_matching":0.0,"delta_native":-3.089673772449508e-05,"delta_selection":0.0,"delta_spillover":-3.089673772449508e-05,"delta_target":-0.0001052508205639513,"different_control_local":2.9739330877333325e-05,"image_id":"d8cac8b54e9fa89c","image_sha256":"e3ee66724859bbc1d273eeb2236cac8b1adf8ccedda6ff01d222e8392d899faa","random_control_local":6.789019395964102e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.3254627282861808e-06,"delta_image_rematched":1.3254627282861808e-06,"delta_local":0.0001612296784832077,"delta_matching":0.0,"delta_native":1.3254627282861808e-06,"delta_selection":0.0,"delta_spillover":1.3254627282861808e-06,"delta_target":1.3254627282861808e-06,"different_control_local":1.0607031881515808e-06,"image_id":"d9032b832491e0f3","image_sha256":"30863c1dee6471229431ed4bd70509f63acbdda69d5e86510d5f910927e278a7","random_control_local":-9.674044180313368e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-4.090499710840412e-06,"delta_image_rematched":-4.090499710840412e-06,"delta_local":5.3047554032677885e-05,"delta_matching":0.0,"delta_native":-4.090499710840412e-06,"delta_selection":0.0,"delta_spillover":-4.090499710840412e-06,"delta_target":-2.483253463414492e-07,"different_control_local":-1.8404453119499897e-07,"image_id":"d93f755cf12d6e3d","image_sha256":"e83288131324b692595da9610e6e8dd6cba761ccf5f118e8a899c8dee999b87b","random_control_local":8.006529736426238e-08,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.007205764665473957,"delta_image_rematched":-0.007205764665473957,"delta_local":0.10888707384358232,"delta_matching":0.0,"delta_native":-0.007205764665473957,"delta_selection":0.0,"delta_spillover":-0.007205764665473957,"delta_target":-0.017040088272536974,"different_control_local":0.000781209152080839,"image_id":"d9693518440b0b06","image_sha256":"d23858bcb324a5cc379351c017852fe4b4d14ef4a127d64f0bf7864fbb52b99b","random_control_local":-1.2101356895721782e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0001265510101583489,"delta_image_rematched":-0.0001265510101583489,"delta_local":0.003834810785430798,"delta_matching":0.0,"delta_native":-0.0001265510101583489,"delta_selection":0.0,"delta_spillover":-0.0001265510101583489,"delta_target":-0.0001265510101583489,"different_control_local":0.0003938285517143397,"image_id":"d9e93a2678327874","image_sha256":"03663e2894c8354a8acab6da9d0a4a642bc3d146f82c6e84b4b4c7dca2066bb0","random_control_local":1.71569748824707e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004957794396416637,"delta_image_rematched":-0.004957794396416637,"delta_local":0.01201950117016666,"delta_matching":0.0,"delta_native":-0.004957794396416637,"delta_selection":0.0,"delta_spillover":-0.004957794396416637,"delta_target":-0.004957794396416637,"different_control_local":-0.00023993404405896201,"image_id":"db9141ef7f802d96","image_sha256":"02f13043081b95cfb5bb1f126b272b730a2604f189d806b70c5a836df704d0bc","random_control_local":7.608012643489648e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005722589537389133,"delta_image_rematched":-0.0005722589537389133,"delta_local":0.010291323733794036,"delta_matching":0.0,"delta_native":-0.0005722589537389133,"delta_selection":0.0,"delta_spillover":-0.0005722589537389133,"delta_target":-0.0011521848894630038,"different_control_local":-1.4785532334174803e-05,"image_id":"dbcf1866b9c54b9c","image_sha256":"b27ea499dee163841ee5c011ec00223d3daa9b5fc229e75f25ae0d0f080d1e7f","random_control_local":3.6195231422481156e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007405204932405818,"delta_image_rematched":-0.0007405204932405818,"delta_local":0.01947142208432813,"delta_matching":0.0,"delta_native":-0.0007405204932405818,"delta_selection":0.0,"delta_spillover":-0.0007405204932405818,"delta_target":-0.0007405204932405818,"different_control_local":3.893918472541724e-05,"image_id":"dc518de65f8e9068","image_sha256":"5b1edb392e590ad403de675f38498f86d0ee389b88c20c4c2e4c16c5513655a7","random_control_local":-3.485333988778594e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008049869498784945,"delta_image_rematched":-0.008049869498784945,"delta_local":0.06489925594378244,"delta_matching":0.0,"delta_native":-0.008049869498784945,"delta_selection":0.0,"delta_spillover":-0.008049869498784945,"delta_target":-0.008049869498784945,"different_control_local":-4.231355602940523e-05,"image_id":"dcac95394c314c46","image_sha256":"57319f053f2dfa18b028fe99c94e1908fdb9378767f49cd3996a187160e4f4ab","random_control_local":1.8074725164490824e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0010764117575705612,"delta_image_rematched":-0.0010764117575705612,"delta_local":0.00524498020524633,"delta_matching":0.0,"delta_native":-0.0010764117575705612,"delta_selection":0.0,"delta_spillover":-0.0010764117575705612,"delta_target":-0.0010764117575705612,"different_control_local":0.00021708910119228042,"image_id":"dcec9ac7a3f19b9a","image_sha256":"abe1bc23f9a2018e7513fb7e71cef3ae34e6d9480f10f93aad50c9a54c100213","random_control_local":3.4481295746457974e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00019250164455364427,"delta_image_rematched":0.00019250164455364427,"delta_local":-0.00045435419062044013,"delta_matching":0.0,"delta_native":0.00019250164455364427,"delta_selection":0.0,"delta_spillover":0.00019250164455364427,"delta_target":0.00035680452202058177,"different_control_local":8.44975135040199e-05,"image_id":"de046443b2e3ff24","image_sha256":"fa070234e392a0aee13f24a615f03f3deba7f20872d10d028acaa266ddd7006f","random_control_local":1.6713360723175086e-08,"stratum":"n2_4|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007123077768532715,"delta_image_rematched":-0.0007123077768532715,"delta_local":0.004144487762125407,"delta_matching":0.0,"delta_native":-0.0007123077768532715,"delta_selection":0.0,"delta_spillover":-0.0007123077768532715,"delta_target":-0.0007123077768532715,"different_control_local":-0.0002309923112096407,"image_id":"de28cb110df155fc","image_sha256":"0160a99e7b003243d89dda496d6f3b4ba950954e9d450e28110ea95c98b43c90","random_control_local":-9.24274638769429e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008404880252825819,"delta_image_rematched":-0.0008404880252825819,"delta_local":0.04167457051812041,"delta_matching":0.0,"delta_native":-0.0008404880252825819,"delta_selection":0.0,"delta_spillover":-0.0008404880252825819,"delta_target":-0.002873716799139281,"different_control_local":0.0002507666941485298,"image_id":"de8db4e59aa87ae7","image_sha256":"5e9ac0fbb4c81709a0bec16a5086cecffc49c2ae4bc9524fce17ac9f54035571","random_control_local":3.9447716274065847e-07,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.000831099299603566,"delta_image_fixed":0.0005830127015417075,"delta_image_rematched":0.0005830127015417075,"delta_local":0.006991413706575189,"delta_matching":0.0,"delta_native":0.0005830127015417075,"delta_selection":0.0,"delta_spillover":-0.0002480865980618585,"delta_target":4.088110242339571e-05,"different_control_local":-1.266761973955921e-05,"image_id":"defd8f4b30b3e1e1","image_sha256":"ad6e718b2c9658df8e308fd2e4d45f3518cf096c84f77e34cffdfa984f4f9b66","random_control_local":4.010742740701012e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.007640326272953968,"delta_image_rematched":-0.007640326272953968,"delta_local":0.06340111769716927,"delta_matching":0.0,"delta_native":-0.007640326272953968,"delta_selection":0.0,"delta_spillover":-0.007640326272953968,"delta_target":-0.007640326272953968,"different_control_local":-3.342825470595279e-05,"image_id":"df3bb6c519d04bc0","image_sha256":"ca06775f3a70117a4c8ad6d22d0e401def3ce3b5022fc8c1c21b1ff9450f084b","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":6.15289706032418e-05,"delta_image_rematched":6.15289706032418e-05,"delta_local":0.005661289675853498,"delta_matching":0.0,"delta_native":6.15289706032418e-05,"delta_selection":0.0,"delta_spillover":6.15289706032418e-05,"delta_target":-0.0004600884402187755,"different_control_local":-1.0289411464942111e-05,"image_id":"dff6f60afdd03e92","image_sha256":"907ea044a6347ea71ce37d1ffdff959572a4016b0623f6989a518f5f6a4c4b81","random_control_local":-2.3586210623482984e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000175533509018444,"delta_image_rematched":-0.000175533509018444,"delta_local":0.007268141778294754,"delta_matching":0.0,"delta_native":-0.000175533509018444,"delta_selection":0.0,"delta_spillover":-0.000175533509018444,"delta_target":-0.0004596492585090539,"different_control_local":8.36036179747146e-05,"image_id":"e03db3c78623522b","image_sha256":"62c227f21f4eb507f175588df80ba795a8ab17821727ed27e43e914c0037d1d0","random_control_local":7.994691728074876e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.021843610555659865,"delta_image_rematched":-0.021843610555659865,"delta_local":0.03680650332492946,"delta_matching":0.0,"delta_native":-0.021843610555659865,"delta_selection":0.0,"delta_spillover":-0.021843610555659865,"delta_target":-0.027982969698537974,"different_control_local":0.00010396593829714584,"image_id":"e10bfe5b28496d16","image_sha256":"e4d901a758e9b570ff047e0234a8a1a956be00cdc1c186214090ca4a5433b3d0","random_control_local":1.6272763342373153e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":2.318568684191169e-06,"delta_image_rematched":2.318568684191169e-06,"delta_local":0.0002766661232713463,"delta_matching":0.0,"delta_native":-0.007711683590886739,"delta_selection":-0.0077140021595709304,"delta_spillover":2.318568684191169e-06,"delta_target":-2.1322675180152073e-05,"different_control_local":7.914580654813652e-07,"image_id":"e161540e37ccfe1b","image_sha256":"84f33079fa8272c8d0441d83e8fafcfe8d8c7ff0d6332664ad22394946a7eaae","random_control_local":1.5811198690596218e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0023765592143511483,"delta_image_rematched":0.0023765592143511483,"delta_local":0.04221110278487378,"delta_matching":0.0,"delta_native":0.0023765592143511483,"delta_selection":0.0,"delta_spillover":0.0023765592143511483,"delta_target":0.0072541458087651,"different_control_local":-1.3433633126946898e-05,"image_id":"e1b101465df68788","image_sha256":"f6762aaf774ec2cf40e6441244163b6b77cac38e05e8bcd6b358a761dccfe671","random_control_local":-1.3300469350885358e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0004747656761371344,"delta_image_rematched":0.0004747656761371344,"delta_local":0.10976175261546268,"delta_matching":0.0,"delta_native":0.0004747656761371344,"delta_selection":0.0,"delta_spillover":0.0004747656761371344,"delta_target":0.0047494725398159465,"different_control_local":-3.8116637924842656e-05,"image_id":"e2427db217e5c3db","image_sha256":"c1d1035eee3d4041cb8c1b48d3a51c4abaa90410a1f4d697dfb993f292c49e61","random_control_local":6.063125923549961e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007611546675493353,"delta_image_rematched":-0.0007611546675493353,"delta_local":0.02200301506494044,"delta_matching":0.0,"delta_native":-0.0007611546675493353,"delta_selection":0.0,"delta_spillover":-0.0007611546675493353,"delta_target":-0.0007611546675493353,"different_control_local":4.4470632635001256e-05,"image_id":"e2bdba0ba0ba2128","image_sha256":"37586fcab29eb5443f4024e8abfdfc082d76352acc5c8470fdc52144826acb5d","random_control_local":7.291782223167731e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":5.551115123125783e-17,"delta_image_fixed":-4.7435792812078326e-06,"delta_image_rematched":-4.7435792812078326e-06,"delta_local":0.0006290590442602773,"delta_matching":0.0,"delta_native":-4.7435792812078326e-06,"delta_selection":0.0,"delta_spillover":-4.743579281263344e-06,"delta_target":-1.3541679034057008e-05,"different_control_local":1.9191492487621864e-06,"image_id":"e306debdd4e9da9c","image_sha256":"741673714907aa494539d7ef7f9e03255210c161288d9a50533801f0aecc935c","random_control_local":-3.660339074895713e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0031065730511231904,"delta_image_fixed":0.0026771698426909796,"delta_image_rematched":0.0026771698426909796,"delta_local":0.006213146102246381,"delta_matching":0.0,"delta_native":0.0026771698426909796,"delta_selection":0.0,"delta_spillover":-0.0004294032084322108,"delta_target":-0.0006983884766363913,"different_control_local":3.560631064628006e-05,"image_id":"e315c02c37b9ce1b","image_sha256":"12737f34ede99934f3e614b13bba76b40c6e48cb4900cfeb9fe6260a5a718a07","random_control_local":-2.4582940516548746e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0032510026020123872,"delta_image_rematched":-0.0032510026020123872,"delta_local":0.044591772063251836,"delta_matching":0.0,"delta_native":-0.0032510026020123872,"delta_selection":0.0,"delta_spillover":-0.0032510026020123872,"delta_target":-0.00028471682406083776,"different_control_local":0.00013831297433870848,"image_id":"e3203c62165e8821","image_sha256":"1bfeee06dce6da863c1d78337d55af459501a85f9b515aaa5a4d2a1b0f97ab80","random_control_local":-9.767276561878369e-06,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.010014766097461325,"delta_image_rematched":-0.010014766097461325,"delta_local":0.011942760435218545,"delta_matching":0.0,"delta_native":-0.010014766097461325,"delta_selection":0.0,"delta_spillover":-0.010014766097461325,"delta_target":-0.0022187750290678654,"different_control_local":5.7021995935879755e-06,"image_id":"e42cbafa2d6c8796","image_sha256":"8cc7b236c87ee0e103e9b3edf98dbeb643a0b83d454b362b8d0f211cbbb5ce76","random_control_local":5.247605520952714e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02084297305759375,"delta_image_rematched":-0.02084297305759375,"delta_local":0.10350600688055167,"delta_matching":0.0,"delta_native":-0.02084297305759375,"delta_selection":0.0,"delta_spillover":-0.02084297305759375,"delta_target":-0.02084297305759375,"different_control_local":6.110859084034609e-05,"image_id":"e43b7c1a18c33783","image_sha256":"e4741b7b217bb90dd042be74ef8ed2f118f76d8aa7c665624aff68d98d996e5f","random_control_local":-1.0227091597203586e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0003566153058841559,"delta_image_rematched":-0.0003566153058842114,"delta_local":0.007647172851969072,"delta_matching":-5.551115123125783e-17,"delta_native":-0.0003566153058842114,"delta_selection":0.0,"delta_spillover":-0.0003566153058841559,"delta_target":-0.0009333529612736147,"different_control_local":-5.4634211943307975e-05,"image_id":"e46753affa49196c","image_sha256":"7ca06c8f8171fd50221a9d0f979abf3537c0b2f8e8f58233b73f0d7791837c5d","random_control_local":1.8497329376532257e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0018057531780331093,"delta_image_rematched":-0.0018057531780331093,"delta_local":0.06770599781044383,"delta_matching":0.0,"delta_native":-0.0018057531780331093,"delta_selection":0.0,"delta_spillover":-0.0018057531780331093,"delta_target":-0.0018057531780331093,"different_control_local":-6.234883010158843e-06,"image_id":"e4908f2ca182fa99","image_sha256":"a12571e86bb3f23ab54ccb3cf8d672ebaf95ca8983fd6735e52b87b098c0adce","random_control_local":2.8892955476061966e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007317742664598725,"delta_image_rematched":-0.0007317742664598725,"delta_local":0.012194209173615033,"delta_matching":0.0,"delta_native":-0.0007317742664598725,"delta_selection":0.0,"delta_spillover":-0.0007317742664598725,"delta_target":-0.0011441808653259722,"different_control_local":-1.595020792669391e-05,"image_id":"e49ad1437d6fdfa1","image_sha256":"2aafd2f0609f098dbabe3bbb3196fa2b55896642c671df360d3e54388b744b1e","random_control_local":1.760428474523179e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0005788512899377318,"delta_image_rematched":0.0005788512899377318,"delta_local":0.028780902143343765,"delta_matching":0.0,"delta_native":0.0005788512899377318,"delta_selection":0.0,"delta_spillover":0.0005788512899377318,"delta_target":0.005271975765304804,"different_control_local":-2.6577545518918083e-05,"image_id":"e4ab7268a444fa3c","image_sha256":"69a4062a48ba23f0db0b925717091621b4584391f61ceb183cb38335caca29ed","random_control_local":6.498430047546799e-09,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.48273334635241e-05,"delta_image_rematched":-6.482733346346858e-05,"delta_local":0.0045540664269202585,"delta_matching":5.551115123125783e-17,"delta_native":-6.482733346346858e-05,"delta_selection":0.0,"delta_spillover":-6.48273334635241e-05,"delta_target":-0.0002331800675777207,"different_control_local":0.0002810708422519015,"image_id":"e5332b716bccaa30","image_sha256":"09f7b76503c36b5844ff02321c73d06a516ee2b1b2012311d142fadd741448c8","random_control_local":1.816013536770633e-08,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0008408415044537376,"delta_image_rematched":0.0008408415044537376,"delta_local":0.005663240938552902,"delta_matching":0.0,"delta_native":0.0008408415044537376,"delta_selection":0.0,"delta_spillover":0.0008408415044537376,"delta_target":0.0008408415044537376,"different_control_local":-1.4071809461873447e-05,"image_id":"e54e7c27d0c3704f","image_sha256":"26bc768ce7929e3e64d2965575c0063361d2f50e507737031cb52bd0be681cef","random_control_local":2.1475089147932058e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002686809352022146,"delta_image_rematched":-0.002686809352022146,"delta_local":0.01146485372218442,"delta_matching":0.0,"delta_native":-0.002686809352022146,"delta_selection":0.0,"delta_spillover":-0.002686809352022146,"delta_target":-0.002686809352022146,"different_control_local":-4.382009516620822e-05,"image_id":"e585cf06a01e2c2c","image_sha256":"65ca6c5dd76c0f7dd6566b582e463db6532a77138418263deb35f6933c0cb484","random_control_local":5.021455487530524e-08,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.18967120277456823,"delta_image_rematched":-0.13685959173563078,"delta_local":0.2434461884648497,"delta_matching":0.052811611038937445,"delta_native":-0.13685959173563078,"delta_selection":0.0,"delta_spillover":-0.18967120277456823,"delta_target":-0.272236578564788,"different_control_local":-5.717176891305298e-05,"image_id":"e6299b9e04680adb","image_sha256":"edb0e73d7f4f8df614c6325faeaf25b476989dd55d9215891b1ad84091f64356","random_control_local":1.810255192968846e-08,"stratum":"n2_4|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0006545788478773407,"delta_image_rematched":-0.0006545788478773407,"delta_local":0.01907060841588963,"delta_matching":0.0,"delta_native":-0.0006545788478773407,"delta_selection":0.0,"delta_spillover":-0.0006545788478773407,"delta_target":-0.0009665719442708554,"different_control_local":-2.3225510535171412e-05,"image_id":"e62dd4afcb5947cb","image_sha256":"2315e48a2f53f917202272bc861185450d5e7b8868539b3daa5af61b7e2ecdfc","random_control_local":1.5251052476461524e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00024024361941815675,"delta_image_rematched":-0.00024024361941815675,"delta_local":0.009164205932078257,"delta_matching":0.0,"delta_native":-0.00024024361941815675,"delta_selection":0.0,"delta_spillover":-0.00024024361941815675,"delta_target":-0.0005122808300758175,"different_control_local":-0.00016265277761792762,"image_id":"e653bcd0d994c49c","image_sha256":"834f9be5bb6b74872a43282f437fe7e252b87ec70e8ec5983981ebaf230a0b57","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0013730725997954663,"delta_image_rematched":-0.0013730725997954663,"delta_local":0.04605024902698854,"delta_matching":0.0,"delta_native":-0.0013730725997954663,"delta_selection":0.0,"delta_spillover":-0.0013730725997954663,"delta_target":-0.0013730725997954663,"different_control_local":0.00019851332340797834,"image_id":"e780a9712fc54fd2","image_sha256":"d09743a45ebe7003b0244f06ac1cf3752c2041d4337733430b0d46bf98ba731a","random_control_local":1.280792598368219e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.005411410791444804,"delta_image_rematched":-0.005411410791444804,"delta_local":0.028748126139455765,"delta_matching":0.0,"delta_native":-0.005411410791444804,"delta_selection":0.0,"delta_spillover":-0.005411410791444804,"delta_target":-0.005411410791444804,"different_control_local":2.4911540329547455e-05,"image_id":"e7d343a509dcbba7","image_sha256":"f9375d75f1b2e3964baf733bd18b01fb0e017c0cfa007ca251323300ed78f552","random_control_local":-1.0376753956098383e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.2851831439881813e-05,"delta_image_rematched":5.2851831439881813e-05,"delta_local":0.09479318818909166,"delta_matching":0.0,"delta_native":5.2851831439881813e-05,"delta_selection":0.0,"delta_spillover":5.2851831439881813e-05,"delta_target":5.2851831439881813e-05,"different_control_local":0.00013856324700589617,"image_id":"e7f9fe12627d47b6","image_sha256":"f3967198e5541cf22d6771c8ef408fdc08b76e6e622bcd9c9c3e613ef1070a44","random_control_local":2.8714681875874337e-06,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002262277008694913,"delta_image_rematched":-0.002262277008694913,"delta_local":0.01780406022299584,"delta_matching":0.0,"delta_native":-0.002262277008694913,"delta_selection":0.0,"delta_spillover":-0.002262277008694913,"delta_target":-0.002262277008694913,"different_control_local":1.4046714592555465e-05,"image_id":"e7ffab5a52dd9820","image_sha256":"972a9dcaa739774454a96db9e2d19855a0d7220559f276c6404ef799995a59e8","random_control_local":-9.044622995002527e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":5.965383578421246e-05,"delta_image_rematched":5.965383578421246e-05,"delta_local":0.030673087902934083,"delta_matching":0.0,"delta_native":5.965383578421246e-05,"delta_selection":0.0,"delta_spillover":5.965383578421246e-05,"delta_target":0.0021524424687928145,"different_control_local":9.51076388695793e-06,"image_id":"e835a6bbb488085e","image_sha256":"6703e505b0b4027dbce9da63c2497bcb7eefe8e6b7912b7c0b934a395f35e5b2","random_control_local":7.957369589639551e-09,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005120988322044884,"delta_image_rematched":-0.0005120988322044884,"delta_local":0.008072754962585749,"delta_matching":0.0,"delta_native":-0.0005120988322044884,"delta_selection":0.0,"delta_spillover":-0.0005120988322044884,"delta_target":-0.0005120988322044884,"different_control_local":2.7826661718202694e-05,"image_id":"e89a0144d7ce4376","image_sha256":"a1a47c16bb60cc30e47a0599ad5a95c2c8bd55d1409f2ca5f0cb52716e95ee00","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00036366674032017876,"delta_image_rematched":-0.00036366674032017876,"delta_local":0.059844615198568506,"delta_matching":0.0,"delta_native":-0.00036366674032017876,"delta_selection":0.0,"delta_spillover":-0.00036366674032017876,"delta_target":-0.00037560713271334034,"different_control_local":-3.160721811173994e-05,"image_id":"e8bf667008e9f9da","image_sha256":"23d637be3128ebeb00f7d207033003f701acd656dbcc17f6fc4f9acfe6c4e857","random_control_local":1.0440172233672218e-08,"stratum":"n5plus|has_groupof|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000185450970648815,"delta_image_rematched":-0.000185450970648815,"delta_local":0.0021552472817884666,"delta_matching":0.0,"delta_native":-0.000185450970648815,"delta_selection":0.0,"delta_spillover":-0.000185450970648815,"delta_target":-0.000185450970648815,"different_control_local":-7.784848657883814e-06,"image_id":"e988af41482a8fe7","image_sha256":"20689f61ecdaafd672d831c2887343a90b47ab70813464c31e9f438851fda864","random_control_local":-7.49258728671709e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0012694827596442249,"delta_image_rematched":-0.0012694827596442249,"delta_local":0.02496963665359061,"delta_matching":0.0,"delta_native":-0.0012694827596442249,"delta_selection":0.0,"delta_spillover":-0.0012694827596442249,"delta_target":-0.0012694827596442249,"different_control_local":5.610224306995537e-05,"image_id":"e990dc4d8efe963c","image_sha256":"a75f89622d4282beed2edd3320cdca9782b6b7ca23f0960cc446dddcba9152e0","random_control_local":1.6098236313433212e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.02454058263846265,"delta_image_rematched":-0.02454058263846265,"delta_local":0.0305888757135582,"delta_matching":0.0,"delta_native":-0.02454058263846265,"delta_selection":0.0,"delta_spillover":-0.02454058263846265,"delta_target":-0.02454058263846265,"different_control_local":0.000507478763271979,"image_id":"e9b1c0743d1d406d","image_sha256":"544fd237895f39005eb802a62f94b02401f0c2741a733e410fe3c3a9109269aa","random_control_local":-1.2775992958014015e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00015793208909853362,"delta_image_rematched":-0.00015793208909853362,"delta_local":0.05272521909915611,"delta_matching":0.0,"delta_native":-0.00015793208909853362,"delta_selection":0.0,"delta_spillover":-0.00015793208909853362,"delta_target":-0.00015793208909853362,"different_control_local":-2.5416750217353845e-05,"image_id":"e9fb6ff03616f294","image_sha256":"ec1bb243e9a27ce6a244ce71d4b996a75055016188cc686c12ba53d3e733e1cd","random_control_local":-7.378754537934462e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0005899111789774425,"delta_image_rematched":-0.0005899111789774425,"delta_local":0.04427776341183495,"delta_matching":0.0,"delta_native":-0.0005899111789774425,"delta_selection":0.0,"delta_spillover":-0.0005899111789774425,"delta_target":-0.0011519196153934042,"different_control_local":0.0001827349673490658,"image_id":"ea75d33f6bb70bf1","image_sha256":"10f2d08904c06dc0a1eae3e319fa11c91f5f586883a2c85fe97709a9e2520222","random_control_local":1.443948426521624e-07,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0047131201469139405,"delta_image_rematched":-0.0047131201469139405,"delta_local":0.036245179209403275,"delta_matching":0.0,"delta_native":-0.0047131201469139405,"delta_selection":0.0,"delta_spillover":-0.0047131201469139405,"delta_target":-0.0047131201469139405,"different_control_local":0.00014625924110191202,"image_id":"ea7bb8c2db2718fb","image_sha256":"917f56c23114a9a6bd289049ae5ca27ccb1d887f7ee449a6652daaf89e792646","random_control_local":0.0,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.01262058085430584,"delta_image_rematched":-0.01262058085430584,"delta_local":0.04710428753187419,"delta_matching":0.0,"delta_native":-0.01262058085430584,"delta_selection":0.0,"delta_spillover":-0.01262058085430584,"delta_target":-0.01262058085430584,"different_control_local":4.2292527313036316e-05,"image_id":"ea97b1dec1efeff6","image_sha256":"080344b17be03c494cef024558a4c7837fb97b5c77e72f283df79c1511fc5bae","random_control_local":1.1694566436765141e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.01033793252643933,"delta_image_rematched":-0.01033793252643933,"delta_local":0.00803734865866032,"delta_matching":0.0,"delta_native":-0.01033793252643933,"delta_selection":0.0,"delta_spillover":-0.01033793252643933,"delta_target":-0.01033793252643933,"different_control_local":-0.00021674166539079054,"image_id":"eac071b159ff60ed","image_sha256":"4b0820dcadcb022e43e9d3dab82158b65bab29ad9e1a8c82d738f2fdbc4b690d","random_control_local":4.020592622722141e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0654708458630976,"delta_image_rematched":-0.0654708458630976,"delta_local":0.21427047307293584,"delta_matching":0.0,"delta_native":-0.0654708458630976,"delta_selection":0.0,"delta_spillover":-0.0654708458630976,"delta_target":-0.18533649179785827,"different_control_local":0.00022049859383691667,"image_id":"eba5a8be1c18ebc4","image_sha256":"84b75419ba5f182ddf2595fd26dd78a731b665a1dbf1e7db8891c165af8100f4","random_control_local":-2.7296771329399228e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.010991833877570967,"delta_image_rematched":-0.010991833877570967,"delta_local":0.022767451925831683,"delta_matching":0.0,"delta_native":-0.010991833877570967,"delta_selection":0.0,"delta_spillover":-0.010991833877570967,"delta_target":-0.010991833877570967,"different_control_local":0.00031557589299027744,"image_id":"ec3268d9bb5ff731","image_sha256":"ebd1f4856b6f47906a1171ba8b4e49cf6070ffa125496a02bbd93773ae53ca91","random_control_local":7.241411995040359e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.008627267337132372,"delta_image_rematched":-0.008627267337132372,"delta_local":0.06922792990766266,"delta_matching":0.0,"delta_native":-0.008627267337132372,"delta_selection":0.0,"delta_spillover":-0.008627267337132372,"delta_target":-0.01440699976569576,"different_control_local":1.1561256855752156e-06,"image_id":"ecd716519d7f1f30","image_sha256":"7b701259c466bac59efd8c0721f456b455e7f82f150e91dd25184dd192d5984a","random_control_local":1.4449759111467841e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0005457685785101307,"delta_image_rematched":0.0005457685785101307,"delta_local":0.0052346059158255714,"delta_matching":0.0,"delta_native":0.0005457685785101307,"delta_selection":0.0,"delta_spillover":0.0005457685785101307,"delta_target":0.0005457685785101307,"different_control_local":0.00016300538653421515,"image_id":"ed13e9ca89930f0e","image_sha256":"1bbdc5754cde9409a5316ef679865b203d647d644d4ab3befe44507ec6f64be2","random_control_local":2.1069238764770404e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0045264340845236894,"delta_image_rematched":0.0045264340845236894,"delta_local":0.030348657002827316,"delta_matching":0.0,"delta_native":0.0045264340845236894,"delta_selection":0.0,"delta_spillover":0.0045264340845236894,"delta_target":0.0045264340845236894,"different_control_local":3.450336406895377e-05,"image_id":"ed2fcee42f94162d","image_sha256":"f30809d2855c0be1afefd3ac4109ca1e7d58121c07ed287463988b032e19a366","random_control_local":-1.0485608104016109e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.5679976112181748e-05,"delta_image_rematched":-1.5679976112181748e-05,"delta_local":0.0006231814594298904,"delta_matching":0.0,"delta_native":-1.5679976112181748e-05,"delta_selection":0.0,"delta_spillover":-1.5679976112181748e-05,"delta_target":-7.005588192143808e-05,"different_control_local":2.728303756636269e-05,"image_id":"ed97a157a7ab645e","image_sha256":"9c426cc4533f4944bb919b6abb4fae105d93dbc0501f17bd1a91bc4445706f65","random_control_local":0.0,"stratum":"n5plus|has_groupof|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.000624403168577814,"delta_image_rematched":-0.000624403168577814,"delta_local":0.00566090782260595,"delta_matching":0.0,"delta_native":-0.000624403168577814,"delta_selection":0.0,"delta_spillover":-0.000624403168577814,"delta_target":-0.000624403168577814,"different_control_local":5.97954769349443e-06,"image_id":"ee5c32d54c9c82c2","image_sha256":"3e615cd6df605d94c34a2388c7974040c2a305a86c6bd5a7f286cacc15cf4e6c","random_control_local":-1.2797937326211595e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00012064405338485518,"delta_image_rematched":-0.00012064405338485518,"delta_local":0.002556945715732197,"delta_matching":0.0,"delta_native":-0.00012064405338485518,"delta_selection":0.0,"delta_spillover":-0.00012064405338485518,"delta_target":-0.00012064405338485518,"different_control_local":4.176180198288415e-06,"image_id":"ee690d781df875bd","image_sha256":"0129e219589e97cc440c844a14d0730ab5a56ac4d05e561e0ab6858fc298d37a","random_control_local":6.161816366173634e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":9.98566075021412e-05,"delta_image_rematched":9.98566075021412e-05,"delta_local":3.346862747742596e-06,"delta_matching":0.0,"delta_native":9.98566075021412e-05,"delta_selection":0.0,"delta_spillover":9.98566075021412e-05,"delta_target":9.98566075021412e-05,"different_control_local":-8.339016924567566e-05,"image_id":"eea9b15b0199fd7e","image_sha256":"e1c71326c5894c168c51c43a1eaf240ce04135a7e4e8b189178a60b267e6b6fb","random_control_local":0.0,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.000702591516708817,"delta_image_rematched":0.000702591516708817,"delta_local":0.07773186359495365,"delta_matching":0.0,"delta_native":0.000702591516708817,"delta_selection":0.0,"delta_spillover":0.000702591516708817,"delta_target":0.0024082433502726763,"different_control_local":0.0002313961458837166,"image_id":"eeb2ffedc24e752b","image_sha256":"5a5ed7044a0b68a2691158238dcbc9b02883bfa92974536df87e7bf6d4e00d19","random_control_local":-4.4208400357126365e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0009225004468089437,"delta_image_fixed":0.0008660740461610972,"delta_image_rematched":0.0008660740461610972,"delta_local":0.0018450008936178874,"delta_matching":0.0,"delta_native":0.0008660740461610972,"delta_selection":0.0,"delta_spillover":-5.642640064784654e-05,"delta_target":-6.640050616435467e-05,"different_control_local":4.467254695722511e-05,"image_id":"eebecaf5f2eca0c3","image_sha256":"2967dd0301c02126d38af771c4af82a464e215fc8fc5c303bee9831b7ed1e45f","random_control_local":-3.69655970139382e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.004784641797453082,"delta_image_rematched":-0.004784641797453082,"delta_local":0.013742240836384784,"delta_matching":0.0,"delta_native":-0.004784641797453082,"delta_selection":0.0,"delta_spillover":-0.004784641797453082,"delta_target":-0.004784641797453082,"different_control_local":2.655325542963438e-05,"image_id":"ef19b86262c37f07","image_sha256":"7662dfbe4a21026f29563725590d4945b8d0128a467b75b14f7fa6c525f4e788","random_control_local":0.0,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":6.516527473188205e-06,"delta_image_rematched":6.516527473188205e-06,"delta_local":0.007769843484817428,"delta_matching":0.0,"delta_native":6.516527473188205e-06,"delta_selection":0.0,"delta_spillover":6.516527473188205e-06,"delta_target":-2.3111008394360866e-05,"different_control_local":6.27573075614174e-05,"image_id":"ef3c0a57d2f676e1","image_sha256":"d4884cb29120abb10f5e7754935b50415764e6dae7a8a8797e8e938c53b48d67","random_control_local":0.0,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":1.1984000907294678e-05,"delta_image_rematched":1.1984000907294678e-05,"delta_local":0.0017820400513757426,"delta_matching":0.0,"delta_native":1.1984000907294678e-05,"delta_selection":0.0,"delta_spillover":1.1984000907294678e-05,"delta_target":1.1984000907294678e-05,"different_control_local":-3.114222008698819e-05,"image_id":"f0066ab0c5db60cc","image_sha256":"eb26bd89ccbc34bdcc6cc1eff43c5cf23991303801fe008530d8991b0ce640c6","random_control_local":-1.1722836850552865e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002461750997729828,"delta_image_rematched":-0.0002461750997730938,"delta_local":0.014010023769585517,"delta_matching":-1.1102230246251565e-16,"delta_native":-0.0002461750997730938,"delta_selection":0.0,"delta_spillover":-0.0002461750997729828,"delta_target":-0.0005780072626738186,"different_control_local":1.3115801376702152e-05,"image_id":"f053b1ee92f34076","image_sha256":"9793084f84b198e0a79f829f6e41cb6ff01e8f00c227a97bf1ff1f76e72e867c","random_control_local":1.9933728431786868e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0069187419341715795,"delta_image_rematched":-0.0069187419341715795,"delta_local":0.005175073890830162,"delta_matching":0.0,"delta_native":-0.0069187419341715795,"delta_selection":0.0,"delta_spillover":-0.0069187419341715795,"delta_target":-0.0069187419341715795,"different_control_local":0.00011492861784065389,"image_id":"f0f3cbd5ccd82bd8","image_sha256":"c2bb3a96c9b56b8d33eb96f828f332c2d4323a83fd8eb221a664ef219c3d81ee","random_control_local":-3.1877655903844726e-08,"stratum":"n1|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":8.595064324101731e-05,"delta_image_rematched":8.595064324090629e-05,"delta_local":0.00708181352708185,"delta_matching":-1.1102230246251565e-16,"delta_native":8.595064324090629e-05,"delta_selection":0.0,"delta_spillover":8.595064324101731e-05,"delta_target":0.0008588880611603011,"different_control_local":-4.2918567269248364e-05,"image_id":"f17c790dab08f583","image_sha256":"b1eed56a52dc03aa7fb2a131a4e89191e062faa49351f0357a734a3423234ff4","random_control_local":2.0421066893039352e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0027890651753288975,"delta_image_rematched":-0.0027890651753288975,"delta_local":0.008844289532339178,"delta_matching":0.0,"delta_native":-0.0027890651753288975,"delta_selection":0.0,"delta_spillover":-0.0027890651753288975,"delta_target":-0.0027890651753288975,"different_control_local":6.283411202548383e-05,"image_id":"f1da949bb8c5739b","image_sha256":"212cac8cc10fee10426a7dce2a5f6ab09d53f2bd72f5947b650caaf774f99e96","random_control_local":1.2183687839173452e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.023030457392220982,"delta_image_rematched":0.023030457392220982,"delta_local":0.0769955383485401,"delta_matching":0.0,"delta_native":0.023030457392220982,"delta_selection":0.0,"delta_spillover":0.023030457392220982,"delta_target":0.023030457392220982,"different_control_local":8.548906189802946e-05,"image_id":"f1ea3d7aa0dcdb58","image_sha256":"7c1694661072d9fad2d1b17675da158204467bb94b62ca2b952db4c7f354edff","random_control_local":1.9104682280612906e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":3.891266473987631e-06,"delta_image_rematched":3.89126647393212e-06,"delta_local":0.0012065487196051966,"delta_matching":-5.551115123125783e-17,"delta_native":3.89126647393212e-06,"delta_selection":0.0,"delta_spillover":3.891266473987631e-06,"delta_target":6.741102956464573e-05,"different_control_local":-5.9784802394935443e-05,"image_id":"f20ad0993878c427","image_sha256":"b4b800eea1b5634bc06c7fa9a40eca893637fba3f45e03d4d179275fc68b38bd","random_control_local":-2.6847303935539912e-08,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0485983669825607,"delta_image_rematched":-0.0485983669825607,"delta_local":0.1015956697385404,"delta_matching":0.0,"delta_native":-0.0485983669825607,"delta_selection":0.0,"delta_spillover":-0.0485983669825607,"delta_target":-0.0485983669825607,"different_control_local":2.2993014623537422e-05,"image_id":"f3587ef68990b0bb","image_sha256":"b7e0f75adcd0c3c747d6578d63fc7006ee14877431c3fa4087107f3c9eac225a","random_control_local":-1.7874739369205805e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.22266980015455617,"delta_image_rematched":-0.22266980015455617,"delta_local":0.32049685347585605,"delta_matching":0.0,"delta_native":-0.22266980015455617,"delta_selection":0.0,"delta_spillover":-0.22266980015455617,"delta_target":-0.22266980015455617,"different_control_local":0.0011726812397236525,"image_id":"f3e61d6b40d203be","image_sha256":"c62caaad40c2353cbe3d06357d3747516390b5469a46907214cfbfd3c0bf283b","random_control_local":1.4726211083893048e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.009928599743058486,"delta_image_rematched":-0.009928599743058486,"delta_local":0.20345593818133134,"delta_matching":0.0,"delta_native":-0.009928599743058486,"delta_selection":0.0,"delta_spillover":-0.009928599743058486,"delta_target":-0.009928599743058486,"different_control_local":-0.00033826220619699414,"image_id":"f3e7fed441e35ccd","image_sha256":"46583f0ceb0ef178c7eb11c0c47671da6fed3796db7cbb6de43aad931d30835b","random_control_local":8.03691191722522e-09,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-6.738325928901112e-06,"delta_image_rematched":-6.738325929123157e-06,"delta_local":0.0009027624729158225,"delta_matching":-2.220446049250313e-16,"delta_native":-6.738325929123157e-06,"delta_selection":0.0,"delta_spillover":-6.738325928901112e-06,"delta_target":-4.698316484841314e-05,"different_control_local":-4.275153357161804e-06,"image_id":"f3f44b531849b059","image_sha256":"9b62de0d5fdfa2c044260dbfeb62bbfcf4918a2c6796f2c0739334c505cebc7f","random_control_local":9.992002884817719e-09,"stratum":"n5plus|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.005366226843028565,"delta_image_rematched":0.005366226843028565,"delta_local":0.13793828210087364,"delta_matching":0.0,"delta_native":0.005366226843028565,"delta_selection":0.0,"delta_spillover":0.005366226843028565,"delta_target":0.005366226843028565,"different_control_local":1.1351742065443537e-05,"image_id":"f4317bc279295026","image_sha256":"e1c015c7dec7a81fba125e7f0e8fb1b5744afd1d63edd480d304451673cf6eff","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0461885506241384,"delta_image_rematched":-0.0461885506241384,"delta_local":0.08214628542276431,"delta_matching":0.0,"delta_native":-0.0461885506241384,"delta_selection":0.0,"delta_spillover":-0.0461885506241384,"delta_target":-0.09393611957110404,"different_control_local":6.129330637136277e-05,"image_id":"f48b5e64cc7835f8","image_sha256":"dacd8c796cdbf4e9d5a670bda10afc9bff30af9f1ad1c3c2fd2d524478453c1c","random_control_local":1.766493754051801e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00756225563696733,"delta_image_rematched":-0.00756225563696733,"delta_local":0.01534531290397892,"delta_matching":0.0,"delta_native":-0.00756225563696733,"delta_selection":0.0,"delta_spillover":-0.00756225563696733,"delta_target":-0.010967010849840364,"different_control_local":0.00022022543401761796,"image_id":"f48d4e91f427e567","image_sha256":"5f9c7f47ba9a0b2d4888e7d0c7129ccf78796688d4a54da77edb08d1ab170510","random_control_local":-1.8842851701172947e-07,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0002463287954656279,"delta_image_rematched":-0.0002463287954656279,"delta_local":0.012882355966440787,"delta_matching":0.0,"delta_native":-0.0002463287954656279,"delta_selection":0.0,"delta_spillover":-0.0002463287954656279,"delta_target":-0.0002463287954656279,"different_control_local":-0.00013973507304045063,"image_id":"f4aed9d9448f1e18","image_sha256":"8b101b1865ccc22dfa36997d9076b417f618ff9f05527b5ac99ededa510052b7","random_control_local":2.185705999524501e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.00013682482876065105,"delta_image_rematched":-0.00013682482876065105,"delta_local":0.0037184078765893913,"delta_matching":0.0,"delta_native":-0.00013682482876065105,"delta_selection":0.0,"delta_spillover":-0.00013682482876065105,"delta_target":-0.00013682482876065105,"different_control_local":4.438461611282196e-05,"image_id":"f57647df8e832e6f","image_sha256":"051394f2a505df7424b6a0cab8dfa530c5399ae2ec2ef2c500ff20df9bc63f92","random_control_local":3.386689859108394e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.01209176254331229,"delta_image_rematched":-0.01209176254331229,"delta_local":0.08450148588884426,"delta_matching":0.0,"delta_native":-0.01209176254331229,"delta_selection":0.0,"delta_spillover":-0.01209176254331229,"delta_target":-0.01209176254331229,"different_control_local":-0.0004984557750714047,"image_id":"f64b131b41c8c95f","image_sha256":"0113bd6183cb841184fa37bd90ffa3b5e8e5828d036d5fdfb7e277ac6986f70b","random_control_local":2.9408917301410042e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0005706891665477887,"delta_image_rematched":0.0005706891665477887,"delta_local":0.006204262233897417,"delta_matching":0.0,"delta_native":0.0005706891665477887,"delta_selection":0.0,"delta_spillover":0.0005706891665477887,"delta_target":-0.00128020556500541,"different_control_local":-0.00014962549271085868,"image_id":"f69531965fec094f","image_sha256":"e8b9d3154be18f56459a052fa5de673886962dc043a9ad1f0d7732fca8b57039","random_control_local":-5.0265608175781296e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0029202093861174783,"delta_image_rematched":-0.0029202093861174783,"delta_local":0.09447414624897213,"delta_matching":0.0,"delta_native":-0.0029202093861174783,"delta_selection":0.0,"delta_spillover":-0.0029202093861174783,"delta_target":-0.0029202093861174783,"different_control_local":-0.00034382779640027006,"image_id":"f73b754cdb1ab677","image_sha256":"9fdf79893ed0f192e0fd94a475591f1f997e08fdb431155a0a189a093993e9f2","random_control_local":2.449010053640066e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0012031892519104304,"delta_image_rematched":-0.0012031892519104304,"delta_local":0.02018678778445243,"delta_matching":0.0,"delta_native":-0.0012031892519104304,"delta_selection":0.0,"delta_spillover":-0.0012031892519104304,"delta_target":-0.0012031892519104304,"different_control_local":5.639128226227197e-05,"image_id":"f7d8e88f3a0bcde2","image_sha256":"f9534b8c45abd314f11e622616a39f3c09ff8d57c38a55c671e7c960ecfff63b","random_control_local":-3.9754599862051876e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.002080935164608333,"delta_image_rematched":-0.002080935164608333,"delta_local":0.1358227565097061,"delta_matching":0.0,"delta_native":-0.002080935164608333,"delta_selection":0.0,"delta_spillover":-0.002080935164608333,"delta_target":-0.004328956861518907,"different_control_local":2.7061401084362002e-05,"image_id":"f7fc6fb1cc8e7e53","image_sha256":"801cf18e34b463790e86bca62b8e643fcb69b1a5d60e099f491fe944573528ae","random_control_local":0.0,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-1.0577951883070091e-05,"delta_image_rematched":-1.0577951883070091e-05,"delta_local":0.0002631511866661579,"delta_matching":0.0,"delta_native":-1.0577951883070091e-05,"delta_selection":0.0,"delta_spillover":-1.0577951883070091e-05,"delta_target":-1.0577951883070091e-05,"different_control_local":2.1732546690717003e-07,"image_id":"f8ca4926b5b4ef8b","image_sha256":"9de9dac3f14808b4726e5ae442160f9f001517cb1ead76961120157f44551549","random_control_local":-2.6900728082590586e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-2.754441989216705e-06,"delta_image_rematched":-2.754441989216705e-06,"delta_local":0.0017920219493501588,"delta_matching":0.0,"delta_native":-2.754441989216705e-06,"delta_selection":0.0,"delta_spillover":-2.754441989216705e-06,"delta_target":-1.9388303017592312e-05,"different_control_local":0.00010774656239617708,"image_id":"f93b3324ce71ddc4","image_sha256":"7d8790a6e86fc16cd5a16f927d3c3bd1084d6ecbdbe693232a8d6a7aa96bc1b7","random_control_local":2.3045465188942238e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0006351762417084461,"delta_image_rematched":0.0006351762417084461,"delta_local":0.007367344025799791,"delta_matching":0.0,"delta_native":0.0006351762417084461,"delta_selection":0.0,"delta_spillover":0.0006351762417084461,"delta_target":0.0006351762417084461,"different_control_local":-5.320627959366775e-05,"image_id":"f9956e450cd74f09","image_sha256":"114e116d0cd757daec082fd972cfebf19d2a23f6df56013379cf62258261884a","random_control_local":7.404919160347578e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0012648810312946845,"delta_image_rematched":-0.0012648810312946845,"delta_local":0.012186639456641446,"delta_matching":0.0,"delta_native":-0.0012648810312946845,"delta_selection":0.0,"delta_spillover":-0.0012648810312946845,"delta_target":-0.006795409444044054,"different_control_local":-0.0002186281898680087,"image_id":"f9f6bcc8aa35b0ef","image_sha256":"51a851c5947b3a0c307a975d9c08eb6238570ec989aca5154fb1bab4bccadceb","random_control_local":-2.100100576774011e-08,"stratum":"n5plus|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.021013518843658874,"delta_image_rematched":-0.021013518843658874,"delta_local":0.10008356456040501,"delta_matching":0.0,"delta_native":-0.021013518843658874,"delta_selection":0.0,"delta_spillover":-0.021013518843658874,"delta_target":-0.021013518843658874,"different_control_local":-4.734569498039687e-05,"image_id":"fa3f43026b555521","image_sha256":"d8405b8cc29d1d0876b7dcf6475bd83c239d3a876a48608e8416ea9dcb432260","random_control_local":3.262161968574373e-07,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.027236788225227848,"delta_image_rematched":-0.027236788225227848,"delta_local":0.08879794215007397,"delta_matching":0.0,"delta_native":-0.027236788225227848,"delta_selection":0.0,"delta_spillover":-0.027236788225227848,"delta_target":-0.027236788225227848,"different_control_local":-0.0003652392538538163,"image_id":"fadb65dfa4deba70","image_sha256":"65287a85e2779f9742126e53d5106e510e21f264b615a9f0968f2404722b485b","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0007769231634826568,"delta_image_rematched":-0.0007769231634826568,"delta_local":0.005374581543813317,"delta_matching":0.0,"delta_native":-0.0007769231634826568,"delta_selection":0.0,"delta_spillover":-0.0007769231634826568,"delta_target":-0.00020150936443452672,"different_control_local":-3.658624037813918e-05,"image_id":"fb6e35f4e8ad790f","image_sha256":"079d68ea56514486700796e12dcc2d2c0180f038c9e516f940e7cd962d0b485e","random_control_local":-2.0096076289166653e-08,"stratum":"n2_4|ordinary_only|small"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008617383684675906,"delta_image_rematched":-0.0008617383684675906,"delta_local":0.016774628544518472,"delta_matching":0.0,"delta_native":-0.0008617383684675906,"delta_selection":0.0,"delta_spillover":-0.0008617383684675906,"delta_target":-0.0008617383684675906,"different_control_local":-3.558314572170429e-05,"image_id":"fb70753a89eeaae2","image_sha256":"3f5591edf463a14eeee35a03be0ac76177640972ad38360748967b0e35c908de","random_control_local":5.797094346227105e-09,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00012330088037690312,"delta_image_rematched":0.00012330088037690312,"delta_local":0.0011356689677003567,"delta_matching":0.0,"delta_native":0.00012330088037690312,"delta_selection":0.0,"delta_spillover":0.00012330088037690312,"delta_target":-6.805659603417724e-05,"different_control_local":0.0001267941194177391,"image_id":"fce34c8886e796fa","image_sha256":"d5d07c833ce87fcd4a83c3cb7414dc1e4af15367021cc2d5d07bfae40bf32049","random_control_local":4.7557428342615005e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":4.9216407778329696e-05,"delta_image_rematched":4.9216407778329696e-05,"delta_local":0.01818044056881278,"delta_matching":0.0,"delta_native":4.9216407778329696e-05,"delta_selection":0.0,"delta_spillover":4.9216407778329696e-05,"delta_target":-0.0001461713696965239,"different_control_local":4.9211427880391234e-05,"image_id":"fe133d7747a5fa03","image_sha256":"9014b96898f6a48d3d78f3ba02c01b503439efc8f868dd4bf1905ea841f67ddd","random_control_local":-2.0031778735773997e-08,"stratum":"n2_4|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.31848448403552804,"delta_image_rematched":-0.30123501290616916,"delta_local":0.21131347940637527,"delta_matching":0.017249471129358873,"delta_native":-0.30123501290616916,"delta_selection":0.0,"delta_spillover":-0.31848448403552804,"delta_target":-0.30123501290616916,"different_control_local":-0.00014257965760496039,"image_id":"fe4013fc841988c9","image_sha256":"1d098f0c51c646496efce3a12ba116c763969df26e401a62d4258464d7802716","random_control_local":1.714920420253785e-08,"stratum":"n1|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.006118190802180623,"delta_image_rematched":-0.006118190802180623,"delta_local":0.03256814734300256,"delta_matching":0.0,"delta_native":-0.006118190802180623,"delta_selection":0.0,"delta_spillover":-0.006118190802180623,"delta_target":-0.012297248473522593,"different_control_local":-0.0005021062862878567,"image_id":"fe7748af45bac1ae","image_sha256":"65406cd62a39e6fd51f679b13afc191375b59f300fd349af022402ac02de7ae4","random_control_local":1.4495272648851198e-08,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.00967797220985811,"delta_image_rematched":0.00967797220985811,"delta_local":0.05618925147114745,"delta_matching":0.0,"delta_native":0.00967797220985811,"delta_selection":0.0,"delta_spillover":0.00967797220985811,"delta_target":0.03514239009057196,"different_control_local":-1.7991035152417623e-05,"image_id":"feaf383fc5de383f","image_sha256":"bb9e5c1ee87f14cbe58615d185d6c00daa56ee0c724e0d07bbbf7127e7f5f9aa","random_control_local":7.275541162587995e-09,"stratum":"n2_4|ordinary_only|medium"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-3.6882463200216264e-06,"delta_image_rematched":-3.6882463200216264e-06,"delta_local":0.00020946734496281316,"delta_matching":0.0,"delta_native":-3.6882463200216264e-06,"delta_selection":0.0,"delta_spillover":-3.6882463200216264e-06,"delta_target":-3.6882463200216264e-06,"different_control_local":-3.198138539065032e-08,"image_id":"ff1d8d296e9a5dc6","image_sha256":"2e148a55ee950259a24633ac0c248d7e5472cfe1e5d2a0a8d67a7a15cd98468f","random_control_local":0.0,"stratum":"n1|has_groupof|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":-0.0008331323876351604,"delta_image_rematched":-0.0008331323876351604,"delta_local":0.044476351538395964,"delta_matching":0.0,"delta_native":-0.0008331323876351604,"delta_selection":0.0,"delta_spillover":-0.0008331323876351604,"delta_target":-0.0008331323876351604,"different_control_local":-4.464493661099356e-05,"image_id":"ff32d94a61b95467","image_sha256":"a65767fc72ce47d780ed707ef9cbecefb48d097172da67218c94d98df4a9c41e","random_control_local":4.1372551495832965e-08,"stratum":"n1|ordinary_only|large"}
{"closure_error":0.0,"delta_focal":0.0,"delta_image_fixed":0.0004825934885529515,"delta_image_rematched":0.0004825934885529515,"delta_local":0.0055561667443845275,"delta_matching":0.0,"delta_native":0.0004825934885529515,"delta_selection":0.0,"delta_spillover":0.0004825934885529515,"delta_target":0.0004825934885529515,"different_control_local":-5.1398953107670287e-05,"image_id":"ff5e1a90137b3bf7","image_sha256":"17696a13b75dc552229a64bf5603159b1ba6406d106ca45fd8e8b90646196f89","random_control_local":0.0,"stratum":"n1|ordinary_only|large"}


==> anc/analysis_ready/t1_detr_r50_500.jsonl <==
{"fixed":-0.0008040581810742076,"focal":0.0,"image_id":"000a1249af2bc5f0","image_sha256":"ecd1eb1c20dc011a099c280bfbfd946099ed81cfa0b9538f9db53725e90d2cbc","local":0.00016677266940701152,"matching":0.0,"native":-0.0008040581810742076,"rematched":-0.0008040581810742076,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008040581810742076,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0004389846736024827,"focal":0.0,"image_id":"001a995c1e25d892","image_sha256":"7650f085d42642e235f48bb24e6bb283042a26c264e38bb57c6159ae2d898a50","local":0.07469631350348915,"matching":0.0,"native":-0.0004389846736024827,"rematched":-0.0004389846736024827,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004389846736024827,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0006610458015182674,"focal":0.0,"image_id":"00a159a661a2f5aa","image_sha256":"c29fd15a111e72a6a2fc0b0b5a0b73ebb6ec5ca520f4bc929364c5b0f96d8c1b","local":0.01266690532377964,"matching":0.0,"native":-0.0006610458015182674,"rematched":-0.0006610458015182674,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006610458015182674,"stratum":"n1|ordinary_only|medium"}
{"fixed":-6.052943693257706e-05,"focal":0.0,"image_id":"00b562abdf5766d3","image_sha256":"d3271f0020bd2e924aee2b3c4aa56ff16ea8e5e9c01829ee98ec3d543c33d3ad","local":0.00012250349484913795,"matching":0.0,"native":-6.052943693257706e-05,"rematched":-6.052943693257706e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-6.052943693257706e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0032590573265097733,"focal":0.0,"image_id":"00d2a568dd4afd0d","image_sha256":"bfa47349a048590b57dc6aaa1c9227498c36ef7bed6a098b70c62d2641a9043c","local":-0.019290655200267015,"matching":0.0,"native":0.0032590573265097733,"rematched":0.0032590573265097733,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0032590573265097733,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00020959567195266704,"focal":0.0,"image_id":"0173241beb1633e9","image_sha256":"9d720203a3f02a88c574c83d7e748950e5ccf0daf8780d0c840cf0c410dfaf7b","local":0.018275512003200024,"matching":0.0,"native":-0.00020959567195266704,"rematched":-0.00020959567195266704,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00020959567195266704,"stratum":"n1|ordinary_only|medium"}
{"fixed":-1.1879536259584711e-05,"focal":0.0,"image_id":"018d4a117c1d7e16","image_sha256":"0d342c03d49719b8a9d67c0ecc9d35e6308883d4520ec81bdb56cb117536d53d","local":0.00015307872487296858,"matching":0.0,"native":-1.1879536259584711e-05,"rematched":-1.1879536259584711e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.1879536259584711e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00020965381769844083,"focal":0.0,"image_id":"01ada3c0d980be5e","image_sha256":"070ff9a71df1cc265a6c28107a1d99fe7b503aa77086f9ca5e9e4c2281486530","local":0.02150079366524099,"matching":-1.1102230246251565e-16,"native":-0.00020965381769855185,"rematched":-0.00020965381769855185,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00020965381769844083,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":5.3342427261071634e-05,"focal":0.0,"image_id":"01b95ffb7ee0752c","image_sha256":"3e57473f14888a715219257a1d3b79c26f18bd2180266ba8f2b1b81996dabca6","local":-0.0007085309139194737,"matching":0.0,"native":5.3342427261071634e-05,"rematched":5.3342427261071634e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":5.3342427261071634e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0008663966261424072,"focal":-0.0008731091031901062,"image_id":"02af9804c6b68f61","image_sha256":"dd3afa9e4cf95d3e5aa66109ce16c25b9b26ea561bd569cb941478fe1534cac5","local":8.252634866899112e-07,"matching":-1.1102230246251565e-16,"native":-0.0008663966261425182,"rematched":-0.0008663966261425182,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.71247704769895e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0004136656523373583,"focal":0.0,"image_id":"036fee36516ed5b9","image_sha256":"7638fb84491ab7c2caac7f3710b577baaf75a656c52397697a6bbb1a993e264e","local":0.09796845860745432,"matching":0.0,"native":0.0004136656523373583,"rematched":0.0004136656523373583,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0004136656523373583,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.018571491203154045,"focal":0.0,"image_id":"0450c83178d36a42","image_sha256":"8a25b6e32e16455664849b954cd49d028da2ae3bbabf225f6635fdbac7565a58","local":0.8900267665860933,"matching":0.0,"native":-0.018571491203154045,"rematched":-0.018571491203154045,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.018571491203154045,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0001212099878893369,"focal":0.0,"image_id":"0462aec2688ccf6c","image_sha256":"c6b453764e8fb15168ac0cc714e4419b4a0f21a627232a933e075451ecb6bf99","local":-0.02011738308157998,"matching":0.0,"native":0.0001212099878893369,"rematched":0.0001212099878893369,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0001212099878893369,"stratum":"n2_4|ordinary_only|large"}
{"fixed":7.4229739798836405e-09,"focal":0.0,"image_id":"047e093c38e40f22","image_sha256":"821b381e346b650ba252472f36203d898b1dd64e7511a2042c00cc1ffd6f4e1c","local":5.5307629819206815e-08,"matching":0.0,"native":0.0,"rematched":7.4229739798836405e-09,"selected_mass_dose":0.5,"selection":-7.4229739798836405e-09,"spillover":7.4229739798836405e-09,"stratum":"n1|ordinary_only|large"}
{"fixed":3.368737246711717e-05,"focal":0.0,"image_id":"0486a16c2b463778","image_sha256":"b3ac3fe2daa0977e5d3783bf9c2cbfa1bf5a864cdc8377267d9bbdb332375b76","local":-0.0007607186811058177,"matching":0.0,"native":3.368737246711717e-05,"rematched":3.368737246711717e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.368737246711717e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-1.212080248080838e-05,"focal":0.0,"image_id":"049e7e84b7055f7f","image_sha256":"dbde4fd9b454ae90ed01c65d200c32f7821f8541d791eaa210c24509dcebab3d","local":-0.005104168154521636,"matching":-1.1102230246251565e-16,"native":-1.2120802480919401e-05,"rematched":-1.2120802480919401e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.212080248080838e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":3.978913574509413e-06,"focal":0.0,"image_id":"04b9f8abc09386ee","image_sha256":"85b4180d70f32b3702b192c33db3e94e3b7eb25b23d941c7fecea34d1b0aa61c","local":-0.0035290285224071696,"matching":0.0,"native":3.978913574509413e-06,"rematched":3.978913574509413e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":3.978913574509413e-06,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0006017084372660353,"focal":0.0,"image_id":"04ccb05e32dc45de","image_sha256":"f483fb7a81c61436806608a59361a291eb654f1e349da37548a6b42168322614","local":0.16117374859185116,"matching":0.0,"native":-0.0006017084372660353,"rematched":-0.0006017084372660353,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0006017084372660353,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0009738599754582911,"focal":0.0,"image_id":"04e45a329032c784","image_sha256":"70da1203bc918a78da36d44b3fbe281f1c01463dd3488caa6083bf63f75dded6","local":0.02209589847154736,"matching":0.0,"native":-0.0009738599754582911,"rematched":-0.0009738599754582911,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0009738599754582911,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0017384613542845706,"focal":0.0,"image_id":"052b579fce6e42ac","image_sha256":"bad8d213c5f276e5a517fe8c2b1a0ce849bcb497acf991618b82bb9eff184338","local":0.13318380986082595,"matching":0.0,"native":-0.0017384613542845706,"rematched":-0.0017384613542845706,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0017384613542845706,"stratum":"n1|ordinary_only|large"}
{"fixed":4.875690048700143e-06,"focal":0.0,"image_id":"0598d112cfe889ea","image_sha256":"a6c5f5cc4d92cc5ffd6fb11415b928abe65cfc07e5f0dcf03d4ef47c9e1f7e0b","local":0.000513394637399715,"matching":0.0,"native":4.875690048700143e-06,"rematched":4.875690048700143e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":4.875690048700143e-06,"stratum":"n1|ordinary_only|small"}
{"fixed":-7.66692153943982e-05,"focal":0.0,"image_id":"05a149770e1013f1","image_sha256":"536ff6618a42e8f281db8a49a38e390de803a2adaf27fdab7fb3fd0c68222733","local":0.03534879438303428,"matching":-3.3306690738754696e-16,"native":-7.666921539473126e-05,"rematched":-7.666921539473126e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":-7.66692153943982e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-2.1095676323579227e-06,"focal":0.0,"image_id":"05c715fd19ba01fa","image_sha256":"1e510436b11e850716bcf48794ec072209d6a8b1b2b35bd3fbbeaa1608b6dfb1","local":-0.00014366679154464122,"matching":0.0,"native":-2.1095676323579227e-06,"rematched":-2.1095676323579227e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-2.1095676323579227e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":1.0808329096279046e-05,"focal":0.0,"image_id":"05de59562f9ff5cf","image_sha256":"61d92a032f29a6d95cfd9259e1f55aa5283febedc3f242050e34c326cea1ae27","local":0.002673913757585299,"matching":0.0,"native":1.0808329096279046e-05,"rematched":1.0808329096279046e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":1.0808329096279046e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0016755658514734928,"focal":0.0,"image_id":"06294ef356d77e7e","image_sha256":"72b5609f686516b2dfd96fecf9c35e5600810c490d04d64f4d38455395332c6b","local":0.0016014146682236884,"matching":0.0,"native":-0.0016755658514734928,"rematched":-0.0016755658514734928,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0016755658514734928,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.007188019867246709,"focal":-0.00784162163532153,"image_id":"06593b76585ed9a5","image_sha256":"37045a5fc0612d7d659e3fb9e2052d79510569447edc9fb5b7e9f69da0538528","local":-0.027734823332259892,"matching":0.0,"native":-0.007188019867246709,"rematched":-0.007188019867246709,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0006536017680748205,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.0012578686634517888,"focal":0.0,"image_id":"069951d34142a417","image_sha256":"289c908c95ee9013d68a6fc6e89607ea3cf36a289f812c7b1de39725846fae6b","local":0.0006357104524843315,"matching":0.0,"native":8.062730418920746e-06,"rematched":-0.0012578686634517888,"selected_mass_dose":1.0,"selection":0.0012659313938707096,"spillover":-0.0012578686634517888,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0011111331086590681,"focal":0.0,"image_id":"07d9514871b2f137","image_sha256":"349d76d3d2c44bb7dea8941116bf42d7ea4e2c20e58a518f92ed7c013ffc45e5","local":0.051134716087236354,"matching":0.0,"native":-0.0011111331086590681,"rematched":-0.0011111331086590681,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0011111331086590681,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0029335179191585237,"focal":0.0,"image_id":"07d9dd16b917e222","image_sha256":"e5bf1ba2f1a69b8ca9602488c2d5a2b29852a413cb5b1163b8ea0ad201109c53","local":0.8982104967782042,"matching":0.0,"native":-0.0029335179191585237,"rematched":-0.0029335179191585237,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0029335179191585237,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.004364510069539307,"focal":0.0,"image_id":"07e304a0ba61ce5c","image_sha256":"4f435268a2658c50e972fe235987bb4f3987e4e34581609d2cd92f9ef8866f6e","local":0.1868953463200534,"matching":0.0,"native":-0.004364510069539307,"rematched":-0.004364510069539307,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004364510069539307,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0006034693980994099,"focal":0.0,"image_id":"0931504585a12d03","image_sha256":"0d832c93afd06f89ddb3f3045af22fae5039a56b36d2649545b99c119be1f7de","local":0.02042578147290497,"matching":0.0,"native":-0.0006034693980994099,"rematched":-0.0006034693980994099,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006034693980994099,"stratum":"n1|ordinary_only|large"}
{"fixed":1.7530145260069574e-05,"focal":0.0,"image_id":"097d056ffa82fced","image_sha256":"6f41f841eaca0678e56f1bbdc2fe125900fef2fa466101c36f87dd9e38aff711","local":-0.0001160297877666808,"matching":0.0,"native":1.7530145260069574e-05,"rematched":1.7530145260069574e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.7530145260069574e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-3.4391240240183585e-05,"focal":0.0,"image_id":"0a82f0443c940816","image_sha256":"f1ef63c1e3aef0144d77b031e8868f6fad30148670e5214b62d6b92fa3561125","local":0.0025300769017529423,"matching":0.0,"native":-3.4391240240183585e-05,"rematched":-3.4391240240183585e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":-3.4391240240183585e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0001545796956888834,"focal":0.0,"image_id":"0acfa779589204bf","image_sha256":"864506e75fa353880da56be310813f2cc8d6cf3df75f4913456eac44d7cfb99a","local":0.010932009674621006,"matching":0.0,"native":-0.0001545796956888834,"rematched":-0.0001545796956888834,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0001545796956888834,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0003785171307314275,"focal":0.0,"image_id":"0b2167c3a726f68a","image_sha256":"4700b1cc478eb3c39aa784f46d74a21da69f89c4c2c2b78193124d93560ba7de","local":0.0007196868860371429,"matching":0.0,"native":0.0,"rematched":-0.0003785171307314275,"selected_mass_dose":1.0,"selection":0.0003785171307314275,"spillover":-0.0003785171307314275,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00011778173276899562,"focal":0.0,"image_id":"0b2c23d6ee2b3801","image_sha256":"f07933fdd11697c24945f4506a9db5e8190e1539070250b414485ea1eea6a73b","local":-0.005526637481503095,"matching":0.0,"native":-0.00011778173276899562,"rematched":-0.00011778173276899562,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00011778173276899562,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.10157054418849665,"focal":0.0,"image_id":"0b730c49ccf74eae","image_sha256":"b081381dae7f8b7a23b0e1bb6b41ab348a3dd98c85cebc27708ac06f86a2f3e9","local":0.34926966775588403,"matching":0.0,"native":-0.10157054418849665,"rematched":-0.10157054418849665,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.10157054418849665,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00028058920342721727,"focal":0.0,"image_id":"0b7361f518dbb1cb","image_sha256":"60d87aea8433d70f8c86ad307b1985ffbc052f50dea9235567fbda97c08672f8","local":0.030775148042187755,"matching":0.0,"native":-0.00028058920342721727,"rematched":-0.00028058920342721727,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00028058920342721727,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00010310176122696468,"focal":0.0,"image_id":"0c08c1a56daae22a","image_sha256":"e4eefbd6cf77ea5a0424967e9fcec521d42f34d8eb6cbdca2d265dabdb599666","local":0.007009493274546946,"matching":0.0,"native":-0.00010310176122696468,"rematched":-0.00010310176122696468,"selected_mass_dose":0.25,"selection":0.0,"spillover":-0.00010310176122696468,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":3.9120195650665934e-06,"focal":0.0,"image_id":"0c5ba9f5d1851c1d","image_sha256":"2449760dcc821f6a7d22e9eaf4189876bacdb85efff8e74fbd42b4db6a5f6e18","local":1.3182223651273645e-05,"matching":0.0,"native":3.9120195650665934e-06,"rematched":3.9120195650665934e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":3.9120195650665934e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.008473295907475253,"focal":0.0,"image_id":"0caaa43e6d1ff03b","image_sha256":"98dd194db587ce789c67a6214b6e2c2d533c3a11700f8496704312ad86a1e1d3","local":0.9344120111575924,"matching":0.0,"native":-0.008473295907475253,"rematched":-0.008473295907475253,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.008473295907475253,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.3301223198274567e-10,"focal":0.0,"image_id":"0cba349f6f7bdf44","image_sha256":"9e1de1c07a6ea3f2af1b211f690c4604268631b7e402e6914c79eb592b4a3486","local":-2.2378124397469777e-09,"matching":0.0,"native":0.0,"rematched":-1.3301223198274567e-10,"selected_mass_dose":0.5,"selection":1.3301223198274567e-10,"spillover":-1.3301223198274567e-10,"stratum":"n1|ordinary_only|medium"}
{"fixed":2.1564422036268738e-05,"focal":0.0,"image_id":"0d7726d7d5cd9640","image_sha256":"de3207f571542a09d45f461ae734148a3c3bf7b5ae46dd07c573671073ddacae","local":0.00030461086201787665,"matching":0.0,"native":2.1564422036268738e-05,"rematched":2.1564422036268738e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.1564422036268738e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.1455426175299992,"focal":0.0,"image_id":"0dff5becb0f6c70d","image_sha256":"f4e543994423330b7da6bf6e132aac81568fa21e1c561ebf82e4189db304059b","local":-0.1837786918883721,"matching":0.0,"native":0.1455426175299992,"rematched":0.1455426175299992,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.1455426175299992,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00017696568019553993,"focal":0.0,"image_id":"0e8cfb93ac8211ee","image_sha256":"2bb6ba7efa029c20ca2bb9c87c10326f20ada95549915098300671a467d9f112","local":-0.00010846748844001511,"matching":0.0,"native":-0.00017696568019553993,"rematched":-0.00017696568019553993,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00017696568019553993,"stratum":"n1|ordinary_only|large"}
{"fixed":0.004666270851499954,"focal":0.0,"image_id":"0f0596b1c511e071","image_sha256":"1b8fc2754de59d9a4584ee90fb8c74668a6f1d1a6e96392a1a4b73addbe6d2ab","local":-0.00024073698625093343,"matching":-0.001503698798055897,"native":0.003162572053444057,"rematched":0.003162572053444057,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.004666270851499954,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.00025028305969243547,"focal":0.0,"image_id":"0f78c692f5d67965","image_sha256":"bcc45e5e4d7d1c68ebe5aabbf4b1a8c24a6372b8196f10e37b780ceafce440b7","local":0.00019082660374744598,"matching":0.0,"native":-0.00025028305969243547,"rematched":-0.00025028305969243547,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00025028305969243547,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-6.090125554636394e-05,"focal":0.0,"image_id":"103a14e073bd3482","image_sha256":"8bf1e490bb886d95c4421cb1d215e3ef75213890e1653848f0bbc3cd0a3ff4a0","local":0.06198418583490563,"matching":1.1102230246251565e-16,"native":-6.090125554625292e-05,"rematched":-6.090125554625292e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-6.090125554636394e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-8.612572156230236e-05,"focal":0.0,"image_id":"105a43452aedeeb7","image_sha256":"e35410d48c2c91924fcf3446d5867baa477ff6c6d9d58541e63d7438a924b1a7","local":0.006925896821065369,"matching":0.0,"native":-8.612572156230236e-05,"rematched":-8.612572156230236e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-8.612572156230236e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.000580679343457291,"focal":0.0,"image_id":"10e939ffae0c2f25","image_sha256":"27049b221be702f757c1f0570e15ed30399cd7332507fe2e0b20a17711ebaa46","local":0.027310789036263244,"matching":0.0,"native":-0.000580679343457291,"rematched":-0.000580679343457291,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000580679343457291,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0011840190619183955,"focal":0.0,"image_id":"10f1e4ef22dba6ce","image_sha256":"4a3f609db249b0d76c4678dfbf79aa6ffcdc14d5a5f4b09c63cc889a90d0869a","local":0.02205982729504013,"matching":0.0,"native":-0.0011840190619183955,"rematched":-0.0011840190619183955,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0011840190619183955,"stratum":"n1|has_groupof|large"}
{"fixed":-0.00038908632408107824,"focal":0.0,"image_id":"1152ee7d65a1498f","image_sha256":"6d4114c4dfa28acdcabacc15e1de42f009eb6c6b41747d11b8512cca4196f727","local":0.09530780216935376,"matching":0.0,"native":-0.00038908632408107824,"rematched":-0.00038908632408107824,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00038908632408107824,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.0001888292968862948,"focal":0.0,"image_id":"121537f085b7d63c","image_sha256":"07bdb1d1c76e97d03c59ff965ca75f378d7e05cfab7956786f4a715a30524488","local":-0.00050910436686602,"matching":0.0,"native":-0.0001888292968862948,"rematched":-0.0001888292968862948,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0001888292968862948,"stratum":"n1|has_groupof|large"}
{"fixed":-2.8379520773391675e-06,"focal":0.0,"image_id":"121f6fedb3af41ba","image_sha256":"cfaf22eaf02f98ea03aedf55e7d1f01d94fd791c680a09eaf930cf78f07896b2","local":0.0011940417006801249,"matching":1.1102230246251565e-16,"native":-2.8379520772281452e-06,"rematched":-2.8379520772281452e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-2.8379520773391675e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":7.171418551177311e-05,"focal":0.0,"image_id":"124e469cf2eaf962","image_sha256":"c5c573886035098377ec051c6bfa69b31956b5213bb8921a5838cc9a45d44eb2","local":0.001421825820913933,"matching":0.0,"native":7.171418551177311e-05,"rematched":7.171418551177311e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":7.171418551177311e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-2.0117929582230687e-06,"focal":0.0,"image_id":"125fca1bb0a5be7a","image_sha256":"3f5c7cdd55e3331c5135cbdc1a0f90459f5d4afcff7bdb3d12e839c16cfad4e3","local":-0.0014074338636135015,"matching":0.0,"native":-2.0117929582230687e-06,"rematched":-2.0117929582230687e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-2.0117929582230687e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-7.813535966294527e-05,"focal":0.0,"image_id":"13b9d8ab697d0893","image_sha256":"7a4fe8e4d8e3b2e16fc9a8f45339930f6c20509105ebb8608305e1195501d678","local":0.0004118139390058494,"matching":0.0,"native":-7.813535966294527e-05,"rematched":-7.813535966294527e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-7.813535966294527e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.004316666861227891,"focal":0.0,"image_id":"13bdb6c82e9ef869","image_sha256":"a5f35dec125b7068ad085a1aa061c093217211d92631493169026988749da736","local":0.037969230566083714,"matching":0.0,"native":0.004316666861227891,"rematched":0.004316666861227891,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.004316666861227891,"stratum":"n1|ordinary_only|large"}
{"fixed":9.354857000765104e-06,"focal":0.0,"image_id":"1430bdaa35b7fbb6","image_sha256":"cefc4debc9a015159069a11445faf085c31f7b3afb66497f0cb53a77c32ec9ce","local":-0.0008056159451176464,"matching":0.0,"native":9.354857000765104e-06,"rematched":9.354857000765104e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":9.354857000765104e-06,"stratum":"n1|ordinary_only|small"}
{"fixed":-4.258654928923633e-06,"focal":0.0,"image_id":"1430f5387b1cb9f1","image_sha256":"dad764247431c90dc0689f34ba1b322c078a4b090d10f8f7d8dfaed575bd9c10","local":-5.6043150415386356e-06,"matching":0.0,"native":-4.258654928923633e-06,"rematched":-4.258654928923633e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.258654928923633e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":5.734376755306414e-05,"focal":0.0,"image_id":"1456ab6503fda3b7","image_sha256":"8f98beb7f0b608323bcb5e5aa9cd91384c560203579a1d9392a8305059ecad3d","local":0.011985652520770766,"matching":0.0,"native":5.734376755306414e-05,"rematched":5.734376755306414e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":5.734376755306414e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0002217758368766587,"focal":0.0,"image_id":"148b8c049bf6a361","image_sha256":"01c71847589cbb7620b78f37a6c69d1609d1210078b8f5adcea7b275187978a5","local":0.002850163084844341,"matching":0.0,"native":-0.0002217758368766587,"rematched":-0.0002217758368766587,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002217758368766587,"stratum":"n5plus|ordinary_only|small"}
{"fixed":1.060602367042307e-06,"focal":0.0,"image_id":"14b32f838a0ed041","image_sha256":"6bc1ad3e1b7a605055e43dfc049173f23c7c7bcc9c114e253f39b2744ee8acc7","local":-0.00026397984426035706,"matching":0.0,"native":1.060602367042307e-06,"rematched":1.060602367042307e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.060602367042307e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":4.236492202991382e-06,"focal":0.0,"image_id":"14da09e1c230ab17","image_sha256":"b20e1245dc4180dda5485d7ae525a759c927c5814d7b47bbf622738ab9961c32","local":-0.0001297608550958184,"matching":0.0,"native":4.236492202991382e-06,"rematched":4.236492202991382e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":4.236492202991382e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.8105509479736668e-06,"focal":0.0,"image_id":"151e0d8fc3923605","image_sha256":"7ed7d0e1195a140ea08ffaadd98e039cc9289477c82843f59747904b5491b447","local":0.0014981431071420526,"matching":0.0,"native":-2.8105509479736668e-06,"rematched":-2.8105509479736668e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.8105509479736668e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0004746768474181984,"focal":0.0,"image_id":"15348e4f2c7ebe0f","image_sha256":"7070376aeff523f59a8d0433d7cc8c0c48daa65772ae8a5f0fd6acad6595884f","local":-0.0022223029711084252,"matching":0.0,"native":0.0004746768474181984,"rematched":0.0004746768474181984,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0004746768474181984,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.044025174645443865,"focal":0.0449246542822567,"image_id":"154bf3c92a7c6d27","image_sha256":"9e138862eddf9d1b857c8ed91d6a5ba1c8dd9e155f0cb3c3a275a8f7a49e588c","local":0.40432188854031026,"matching":0.0010595921785080398,"native":0.045084766823951905,"rematched":0.045084766823951905,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008994796368128315,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.008275582184167574,"focal":0.0,"image_id":"15932ce01f712852","image_sha256":"b6ae3fdd898c42d143305994b725a65bc300230cacd3df5feadb1e14e8a036ca","local":0.017086441440538766,"matching":0.0,"native":-0.008275582184167574,"rematched":-0.008275582184167574,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.008275582184167574,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0009605984365960163,"focal":0.0,"image_id":"163dad9413a0dbac","image_sha256":"a5ecab26db6341b526209c6036b6bf5bba50b2bae816803d6d89436eb7eadf93","local":0.5317839617201765,"matching":1.1102230246251565e-16,"native":-0.0009442482568359223,"rematched":-0.0009605984365959053,"selected_mass_dose":0.75,"selection":1.6350179759982986e-05,"spillover":-0.0009605984365960163,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.00014840530946869102,"focal":0.0,"image_id":"1641f1c39e4878cb","image_sha256":"341719015518a5c2e1654d3c5854fc8e6f22e36f9d9583acebaefbad46e08f26","local":0.01883017515373418,"matching":0.0,"native":-0.00014840530946869102,"rematched":-0.00014840530946869102,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00014840530946869102,"stratum":"n1|ordinary_only|large"}
{"fixed":9.676264517644029e-06,"focal":0.0,"image_id":"16789af24af158d8","image_sha256":"91f94ba85e72b7811be84ba536f758e5c30591f5d1bbdc00d1c348d0a2b7935f","local":-0.00018749342011680067,"matching":0.0,"native":9.676264517644029e-06,"rematched":9.676264517644029e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":9.676264517644029e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.00012443431720426945,"focal":0.0,"image_id":"168ba8a4f76153da","image_sha256":"f882c117085cb5001288cb90c2fe78741a7359dab2809531d729f4f43824fcb4","local":-0.0005485219570550964,"matching":0.0,"native":0.00012443431720426945,"rematched":0.00012443431720426945,"selected_mass_dose":0.5,"selection":0.0,"spillover":0.00012443431720426945,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0036633658523894663,"focal":0.0,"image_id":"16a1af0cccd211ba","image_sha256":"9b009ca2d916590245ba53fb0cad025d73ee94e7bffac998588558a2328defb1","local":0.5102593905251378,"matching":0.0,"native":-0.0036633658523894663,"rematched":-0.0036633658523894663,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0036633658523894663,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0008767588169958929,"focal":0.0,"image_id":"16dbd9b970d01c30","image_sha256":"e80447c68b0c61392c43709d7aa27d81427c65aaef19a613caf6774ab0e8f195","local":0.1132548380089562,"matching":0.0,"native":-0.0008767588169958929,"rematched":-0.0008767588169958929,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008767588169958929,"stratum":"n1|ordinary_only|large"}
{"fixed":5.148194511805926e-07,"focal":0.0,"image_id":"17de3cf86b72b16e","image_sha256":"0d47ab800d97511b785f94e0b47b4345a432261cdc3cd7ba11d8e625b4fd2259","local":-7.26127655629777e-05,"matching":0.0,"native":5.148194511805926e-07,"rematched":5.148194511805926e-07,"selected_mass_dose":1.0,"selection":0.0,"spillover":5.148194511805926e-07,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.004251041673828282,"focal":0.0,"image_id":"18f02e9a91cd518d","image_sha256":"743dcf2363002af6d8fc36c8027d192c15d3430e93a6ac623d43170868aacaf5","local":0.7311509607005776,"matching":2.220446049250313e-16,"native":-0.00425104167382806,"rematched":-0.00425104167382806,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004251041673828282,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":6.126129119199408e-05,"focal":0.0,"image_id":"194396947759f81d","image_sha256":"70910055ed18e0d9babd5f61f1aadd8fbf3e60fda8269db19e0f9a2f1bb583ac","local":-0.0002762410801558303,"matching":0.0,"native":6.126129119199408e-05,"rematched":6.126129119199408e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":6.126129119199408e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.009586102894913573,"focal":0.0,"image_id":"19bdf0d6867b8be4","image_sha256":"b29205fd8f603c27096daf069e8e050e8e999b70f1e1972acfda7e73e2b76e29","local":0.020026516188388577,"matching":0.0,"native":-0.009586102894913573,"rematched":-0.009586102894913573,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.009586102894913573,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00012445970427676922,"focal":0.0,"image_id":"19e3e69835151951","image_sha256":"f96cdf38d2df7ea2dbdf91262f487f45a0522ea57f0a34075545abae2fe0bcb4","local":0.0030879471697417282,"matching":-1.1102230246251565e-16,"native":-0.00012445970427688025,"rematched":-0.00012445970427688025,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00012445970427676922,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0697299392946924,"focal":0.0,"image_id":"1a3e5ded7c79131c","image_sha256":"9f4e64e3d75bec78acc3f2a20a0e82b025e96a674727fe395f365d9fde96838a","local":0.7938852519289501,"matching":0.07636065533627062,"native":0.006630716041578222,"rematched":0.006630716041578222,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0697299392946924,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.000994896560324865,"focal":0.0,"image_id":"1abe817c999b8b4c","image_sha256":"b0c01a4409788c441c47d3a1159848a2b554809f72dd41964f47a08176f345d0","local":0.23198737748548423,"matching":0.0,"native":-0.000994896560324865,"rematched":-0.000994896560324865,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000994896560324865,"stratum":"n2_4|has_groupof|small"}
{"fixed":6.247013502636012e-05,"focal":0.0,"image_id":"1ae2903da19989a5","image_sha256":"a810a79a563711dda305444caabd5d2eeb47745f1195eb7ebd490fd10373b81b","local":-0.0037850854420368174,"matching":0.0,"native":6.247013502636012e-05,"rematched":6.247013502636012e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":6.247013502636012e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0007968582813413956,"focal":0.0,"image_id":"1b1b3982a02aafd8","image_sha256":"fc520d0718ea85fa97a42ee3b40aec50e8867ae5e7c98c676f7d539b5e77bb1f","local":0.0002523581555420977,"matching":0.0,"native":-0.0001466652754339333,"rematched":0.0007968582813413956,"selected_mass_dose":0.75,"selection":-0.0009435235567753289,"spillover":0.0007968582813413956,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.3004381241319436e-06,"focal":0.0,"image_id":"1b6ad6a2fea8a146","image_sha256":"7244e97bd9de7d9dcb40d6ce4e5d13b29bbe87a19859d04af08263685e99a5e0","local":-0.000818292784830801,"matching":0.0,"native":-3.3004381241319436e-06,"rematched":-3.3004381241319436e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.3004381241319436e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.003472153643662712,"focal":0.0,"image_id":"1be56e37d4e207fd","image_sha256":"37085ad52247ac818228d5b32c06a1ff40f0d24545260394aff2195557b3646f","local":0.04738140839556537,"matching":0.0,"native":-0.003472153643662712,"rematched":-0.003472153643662712,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.003472153643662712,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.05211333677821939,"focal":0.0,"image_id":"1bea4a97a9cfe442","image_sha256":"4b591b887580aaa9df1a43247ca9938395e8bf3db55fe58c32ba2dc12c2e8859","local":0.7624212889657225,"matching":0.0,"native":-0.05211333677821939,"rematched":-0.05211333677821939,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.05211333677821939,"stratum":"n2_4|ordinary_only|large"}
{"fixed":1.2159039765924362e-05,"focal":0.0,"image_id":"1bed833e2c31bbb4","image_sha256":"21c5cf8cb9bcf0aa4933f4d358915db925428005256a1d322b5207e910350b37","local":-0.001221743439271429,"matching":0.0,"native":1.2159039765924362e-05,"rematched":1.2159039765924362e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.2159039765924362e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00016895093404489803,"focal":0.0,"image_id":"1c226a7a4e0833d9","image_sha256":"735d7e74a558df127663fbb5b195720def97928cd68493ac3f8a51056038387c","local":0.021752793525238623,"matching":0.0,"native":-0.00016895093404489803,"rematched":-0.00016895093404489803,"selected_mass_dose":0.25,"selection":0.0,"spillover":-0.00016895093404489803,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00028550190439791123,"focal":0.0,"image_id":"1c5bd019a0965122","image_sha256":"35d702bc43a94d07ebdfe7527fcc30d8794c159bbe3027fdca4d637fe56f4b52","local":0.003988851353862968,"matching":0.0,"native":-0.00028550190439791123,"rematched":-0.00028550190439791123,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00028550190439791123,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00022766724371425795,"focal":0.0,"image_id":"1c694c5d547cbfae","image_sha256":"c13af7b836c177c228a10959ace24b3ca9dc22d3f2439ae52c981ca5ccc9b1cf","local":0.030902645427309278,"matching":0.0,"native":-0.00022766724371425795,"rematched":-0.00022766724371425795,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00022766724371425795,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.015566868222611663,"focal":0.0,"image_id":"1ccde2aaa58575f4","image_sha256":"4927b6d7b226129aad5ae02905aa7c7786dd5b9d1b530d6e26e21236c322e39a","local":0.05788390716574421,"matching":0.0,"native":-0.015566868222611663,"rematched":-0.015566868222611663,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.015566868222611663,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0037123622771998706,"focal":0.0,"image_id":"1cdbbf79e6aad256","image_sha256":"655d763dce822bd178ae34c74d8929527572a8e58de3f1760e291319203273b0","local":0.013618184726454536,"matching":0.007537390196559825,"native":-2.6000634974268622e-05,"rematched":0.011249752473759696,"selected_mass_dose":0.75,"selection":-0.011275753108733964,"spillover":0.0037123622771998706,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0009081341337765503,"focal":0.0,"image_id":"1ced3ecaa077f2e4","image_sha256":"9d07d9c9793945e1e2363b0753e24046bc196e5b15ff856e881a879816423938","local":0.007164646070430325,"matching":0.0,"native":-0.0009081341337765503,"rematched":-0.0009081341337765503,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0009081341337765503,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-9.717110776275018e-05,"focal":0.0,"image_id":"1d4cc602049bfdff","image_sha256":"6c3da8e6d3df85044e7feca8556bf2de71ecd5da5eb27a55c003310ada2918c4","local":0.0003126712328127405,"matching":0.0,"native":-9.717110776275018e-05,"rematched":-9.717110776275018e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-9.717110776275018e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-1.0540914987755556e-05,"focal":0.0,"image_id":"1db3793d7c84faa1","image_sha256":"8b3ea9bd65ea3972518fa113d329f5f02700e777746e8ef9670e80544057f3dd","local":0.003039484099463932,"matching":0.0,"native":-1.0540914987755556e-05,"rematched":-1.0540914987755556e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":-1.0540914987755556e-05,"stratum":"n1|ordinary_only|small"}
{"fixed":-1.7010290263241856e-05,"focal":0.0,"image_id":"1e6546a05ecabfe2","image_sha256":"f66169dbb03a219ab8356d3beecd0e9d63c8f814e8112b54d7884957f585a489","local":0.08677014275342096,"matching":-1.1102230246251565e-16,"native":-1.701029026335288e-05,"rematched":-1.701029026335288e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.7010290263241856e-05,"stratum":"n5plus|has_groupof|medium"}
{"fixed":7.445998580706643e-09,"focal":0.0,"image_id":"1ea67bf7a689c499","image_sha256":"4cd14ca90a6f671764b6f26ce35366e8a2b43f62a5018c0b736adf899117ff5a","local":-5.634061465157414e-06,"matching":0.0,"native":0.0,"rematched":7.445998580706643e-09,"selected_mass_dose":0.5,"selection":-7.445998580706643e-09,"spillover":7.445998580706643e-09,"stratum":"n1|ordinary_only|medium"}
{"fixed":6.463232836728672e-05,"focal":0.0,"image_id":"1f1d5bc31e444cc1","image_sha256":"5aab727bb70db9bdbdd89963e233c1663b80e19670421e43ce15c0818c20f40b","local":0.0049607980481589445,"matching":0.0,"native":6.463232836728672e-05,"rematched":6.463232836728672e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.463232836728672e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.005264892686062006,"focal":0.0,"image_id":"1f5071f175373752","image_sha256":"b56e2e02e79af8906b3e0e770f724f6e8e3426b126f086965234a6ca6244128c","local":0.4896729610958023,"matching":-1.1102230246251565e-16,"native":-0.005264892686062117,"rematched":-0.005264892686062117,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005264892686062006,"stratum":"n2_4|has_groupof|large"}
{"fixed":9.344734607152905e-05,"focal":0.0,"image_id":"1f9f26a140775c6c","image_sha256":"3d7ec81d139670f2d3acccbc2c89c4babf673c02a4904f1a7a48bcc5853bd47a","local":0.0010464277598613014,"matching":0.0,"native":9.344734607152905e-05,"rematched":9.344734607152905e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":9.344734607152905e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-6.791313285292588e-06,"focal":0.0,"image_id":"2077c0619979f100","image_sha256":"fce7bd280002eb20c8b5f00f6c7f835b631cb662699dd9d0722e0b1927e1ac61","local":5.1140995890893706e-05,"matching":0.0,"native":-6.791313285292588e-06,"rematched":-6.791313285292588e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-6.791313285292588e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.416084912566397e-05,"focal":0.0,"image_id":"2082f35b4c16f681","image_sha256":"e82fbcbfd77018e33fad571b17315dd31d2e21e92e6fbf17030c5214b2dcdd83","local":-0.005501107125656787,"matching":0.0,"native":-3.416084912566397e-05,"rematched":-3.416084912566397e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.416084912566397e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-9.615905770794884e-06,"focal":0.0,"image_id":"208e95b8f33fecda","image_sha256":"42944aba0e7c4888698d7d32d9ad56f266a57f18d751fde62d74593ee15066da","local":8.731910946498082e-05,"matching":0.0,"native":-1.1539404547594282e-07,"rematched":-9.615905770794884e-06,"selected_mass_dose":0.75,"selection":9.500511725318941e-06,"spillover":-9.615905770794884e-06,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.19193932560101645,"focal":0.0,"image_id":"20a2a94fb2c998c7","image_sha256":"b3d91219774a7209118ca481072910983c01eab9fa772aa4f4a626a5c9c25736","local":0.8172420620758252,"matching":0.11888339571345852,"native":-0.07305592988755794,"rematched":-0.07305592988755794,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.19193932560101645,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00020270120065440933,"focal":0.0,"image_id":"20efffe6aa0537c4","image_sha256":"8cad4326610e5ff94a5bba460327969c44ba8a773f156c08dfef6ef2f6f9a885","local":0.0010637306216479056,"matching":0.0,"native":-9.30184122672051e-09,"rematched":-0.00020270120065440933,"selected_mass_dose":1.0,"selection":0.0002026918988131827,"spillover":-0.00020270120065440933,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.002566444868234319,"focal":0.0,"image_id":"21023093fff7ee3e","image_sha256":"2435af5c88faf0c028aa7245026a7749469cc6a4a15b92aeda5aacc7893c79d6","local":0.7664143159364247,"matching":-1.1102230246251565e-16,"native":-0.00256644486823443,"rematched":-0.00256644486823443,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.002566444868234319,"stratum":"n5plus|has_groupof|small"}
{"fixed":-0.0004560016697039426,"focal":0.0,"image_id":"212f83ee2f2ac0bf","image_sha256":"6ea47fb7a1c14ca6ae760330041165013723c55d1950ab206083bffdb3ddc002","local":0.029432488143189457,"matching":0.0,"native":-0.0004560016697039426,"rematched":-0.0004560016697039426,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004560016697039426,"stratum":"n1|ordinary_only|large"}
{"fixed":-4.8421613031424116e-06,"focal":0.0,"image_id":"21d0851a96ca6250","image_sha256":"4e6db48a2235e7445675b6a8bcb5ef5daeaaa32a64520b5ec1062d50bc58036d","local":0.0004120207546179002,"matching":0.0,"native":-4.8421613031424116e-06,"rematched":-4.8421613031424116e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.8421613031424116e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.003657101945186425,"focal":0.0,"image_id":"21f199a3a9263b98","image_sha256":"3d545ab713809a57e39afc3d26e9a5214d75b2e1873c4699d2628aa9aeed5925","local":0.24962052162309611,"matching":0.0,"native":-0.003657101945186425,"rematched":-0.003657101945186425,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.003657101945186425,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.759154084146619e-05,"focal":0.0,"image_id":"21f8c88ebe002ba4","image_sha256":"1b579a823d87416ee655d789ee621aac3e420e6010f0ea7aa1faf2f2869e6de0","local":0.01062883118283306,"matching":0.0,"native":-1.759154084146619e-05,"rematched":-1.759154084146619e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.759154084146619e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.0063331072083255e-06,"focal":0.0,"image_id":"22ce7c96d1cfe0e2","image_sha256":"04e9312be39003a0e8cbe78c87a902366fe38adc574932bf843ef8792b89ae23","local":1.040450589871294e-05,"matching":0.0,"native":-3.0063331072083255e-06,"rematched":-3.0063331072083255e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":-3.0063331072083255e-06,"stratum":"n1|has_groupof|large"}
{"fixed":0.00020276308213218464,"focal":0.00016033912601698744,"image_id":"230450de0c377859","image_sha256":"a66b4ea7f10d3508cea1a3022535090d5eb7dcd24044c38a9b5462a7ccdea14b","local":0.0003206782520339749,"matching":0.0,"native":1.196500555758484e-05,"rematched":0.00020276308213218464,"selected_mass_dose":0.25,"selection":-0.0001907980765745998,"spillover":4.24239561151972e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00039454147572959286,"focal":0.0,"image_id":"238a4fe184791234","image_sha256":"06a823c8e9e6530dcbda6ae6f495cb03fa2949810b5d1dcf54388f22744a61c6","local":0.03641257030533033,"matching":0.0,"native":-0.00039454147572959286,"rematched":-0.00039454147572959286,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00039454147572959286,"stratum":"n5plus|ordinary_only|small"}
{"fixed":4.4169617248929205e-05,"focal":0.0,"image_id":"23944a69f7a0b625","image_sha256":"7591a731e249772c1ef3df4db4f7f8565c2935548b90c7324df431c82dd246f1","local":-0.0018721131160683024,"matching":0.0,"native":4.4169617248929205e-05,"rematched":4.4169617248929205e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":4.4169617248929205e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":1.892838997674673e-05,"focal":0.0,"image_id":"23faed1106295fe2","image_sha256":"9183ee73e54d5d5b93ae7c351ac3a6e0e374ed471242db494bda79b01d4db1fb","local":-0.0018295686038991114,"matching":0.0,"native":1.892838997674673e-05,"rematched":1.892838997674673e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.892838997674673e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.009188169330126117,"focal":0.0,"image_id":"243a91ffe8b682dd","image_sha256":"182d2047c808ee5bb6cc0c6a90606c9ffd7df31c2c27c7ae43b97b75ef841095","local":0.8042754512188092,"matching":0.014922804406664159,"native":0.005734635076538042,"rematched":0.005734635076538042,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.009188169330126117,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0022088988994052317,"focal":0.0,"image_id":"2463c3988a1223d3","image_sha256":"6d1f8c9d04c97005e208858f5b210ad8466e3f8e7c1c258fc1ae9e54b58585a3","local":0.297063475827315,"matching":0.0,"native":-0.0022088988994052317,"rematched":-0.0022088988994052317,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0022088988994052317,"stratum":"n1|ordinary_only|small"}
{"fixed":3.59735653265858e-06,"focal":0.0,"image_id":"24a586643471f0a6","image_sha256":"4a07f84612fee94af7bccfefc697dca4fb842306232831000081b11eae142f7b","local":0.002373449201455189,"matching":0.0,"native":3.59735653265858e-06,"rematched":3.59735653265858e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.59735653265858e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0005748518353985155,"focal":0.0,"image_id":"24b6614a5a590e8f","image_sha256":"043a5e2423e80412c9dd684f5867fb0dc55cbb2373a173e68c5a279c6f29c81d","local":0.011813074745274293,"matching":0.0,"native":0.0005748518353985155,"rematched":0.0005748518353985155,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0005748518353985155,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.00021813109347179616,"focal":0.0,"image_id":"257d66691df7928b","image_sha256":"2900b787b78f5b78f7506c20a55039620b7ef4d16a7165de5e2f33ad7ef9d5ea","local":0.006853965143430729,"matching":0.0,"native":-0.00021813109347179616,"rematched":-0.00021813109347179616,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00021813109347179616,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.01735256405599328,"focal":0.0,"image_id":"25968f8f370daa1b","image_sha256":"cab254796f12f006bda028ebf6d4e5412059da02ef84868633e95749eb36e69e","local":-0.002195449214868974,"matching":0.0,"native":0.01735256405599328,"rematched":0.01735256405599328,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.01735256405599328,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0006139029010396868,"focal":0.0,"image_id":"263343d32ffcef8a","image_sha256":"7f30388b24e53d13b2e69e68d5f93946299de6ca81aa7fb14430c4b3f27ad6c0","local":0.02399089458541414,"matching":0.0,"native":-0.0006139029010396868,"rematched":-0.0006139029010396868,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006139029010396868,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-8.488804819961615e-05,"focal":0.0,"image_id":"267200fac51a0837","image_sha256":"1baa91283993601c708f4cde8154f51960e0541a6ff3ced39394fc8aec238f70","local":0.00655184607127246,"matching":0.0,"native":-8.488804819961615e-05,"rematched":-8.488804819961615e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-8.488804819961615e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-1.1642335513428748e-05,"focal":0.0,"image_id":"26966ba3d9366666","image_sha256":"3757eaa13610116b95e6ad842c9635f6cbda565668d7f247916ce5d342989405","local":0.002088999287391138,"matching":0.0,"native":-1.1642335513428748e-05,"rematched":-1.1642335513428748e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.1642335513428748e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-5.3669642943510176e-05,"focal":0.0,"image_id":"26e97e9f6d719dee","image_sha256":"26263218d72f59bf94f7ff068b08079347170472fc812d52b36b2fd659452f0e","local":0.016290891307935762,"matching":0.0,"native":-5.3669642943510176e-05,"rematched":-5.3669642943510176e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-5.3669642943510176e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.00031412117979545684,"focal":0.0,"image_id":"270c2199f1871d97","image_sha256":"f2877657312917fa1e1bb72c2c68cffb16be89bc281f6da467091c3ddb048b93","local":0.008255101350176985,"matching":0.0,"native":-0.00031412117979545684,"rematched":-0.00031412117979545684,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00031412117979545684,"stratum":"n1|ordinary_only|medium"}
{"fixed":-8.498560836511793e-06,"focal":0.0,"image_id":"27337e0ad2040478","image_sha256":"d1fca7981f6ccfbe61f7cd464afc12970513e10872f0cb81925486b504f46339","local":-3.97889423134384e-05,"matching":0.0,"native":-8.498560836511793e-06,"rematched":-8.498560836511793e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-8.498560836511793e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":3.1866566102545235e-06,"focal":0.0,"image_id":"2770e1a4b947ec54","image_sha256":"1aac0d34ae04655b871736f9b9e5075b47de4b980f0bee38da03da11b832cb3d","local":-0.00013241987963298531,"matching":0.0,"native":3.1866566102545235e-06,"rematched":3.1866566102545235e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":3.1866566102545235e-06,"stratum":"n2_4|has_groupof|large"}
{"fixed":9.258179065774197e-06,"focal":0.0,"image_id":"289d11d8a7ae4042","image_sha256":"9966294277b045c45a0ffda7a51c8c418095b000f44f02587ae282ba4cb80542","local":-0.0004714422685928089,"matching":0.0,"native":9.258179065774197e-06,"rematched":9.258179065774197e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":9.258179065774197e-06,"stratum":"n2_4|ordinary_only|small"}
{"fixed":1.1872869860152235e-05,"focal":0.0,"image_id":"29ae2665a63aff96","image_sha256":"d51f9e827b2c896415114e10a6e652942b9a46f5180f8b6ca437c369b108803c","local":1.610164507910919e-05,"matching":0.0,"native":1.1872869860152235e-05,"rematched":1.1872869860152235e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.1872869860152235e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.08116487169962427,"focal":0.0,"image_id":"2a14e5a225e61a09","image_sha256":"d1e100030c3f5c516ed05271199df068635fec38bb24e08278b1f0f1d7a0d57a","local":0.08150514905566489,"matching":0.0,"native":-0.08116487169962427,"rematched":-0.08116487169962427,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.08116487169962427,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00015231155969097632,"focal":0.0,"image_id":"2a934341e5fce116","image_sha256":"2289321b04eb740b16065dbc1a1b1057b6a0b45ba59b7636fedd93a543231728","local":0.02764794226200909,"matching":0.0,"native":0.00015231155969097632,"rematched":0.00015231155969097632,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00015231155969097632,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.0003525822900811715,"focal":0.0,"image_id":"2ab966841e7b9b7a","image_sha256":"65cbe7869d05f08d26516861793cec9f9d2d6761961b6a9bdca115652301ffae","local":0.0004907373563361804,"matching":0.0,"native":0.0003525822900811715,"rematched":0.0003525822900811715,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0003525822900811715,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.748908318614632e-06,"focal":0.0,"image_id":"2cbbc5040998dd83","image_sha256":"c1f3150cfec6264769dec6c7ad8b4a1337979dbd635b476c7c2df7a1d1bbbd15","local":0.0004022041669069099,"matching":0.0,"native":-5.748908318614632e-06,"rematched":-5.748908318614632e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":-5.748908318614632e-06,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.00868772789551231,"focal":0.0,"image_id":"2d0bc0685042a27c","image_sha256":"dd125803d95e55eafcd127daaaf61fd7e5b3be323e4eb2478a12f6da05633afe","local":0.36724942686464707,"matching":5.551115123125783e-17,"native":-0.008687727895512254,"rematched":-0.008687727895512254,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00868772789551231,"stratum":"n5plus|has_groupof|small"}
{"fixed":1.607897984279294e-05,"focal":0.0,"image_id":"2dab4bf641b91d2a","image_sha256":"92baa09ee97c3e59283765c7d918d113d0fc4bc8f35dc8953ac3d23a4eadceba","local":0.0003561089425620917,"matching":0.0,"native":1.607897984279294e-05,"rematched":1.607897984279294e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.607897984279294e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00029001359125380155,"focal":0.0,"image_id":"2e11affeb413c309","image_sha256":"9df1e17384f98e5d06298086cbe062b6581fc2bc5e456bae0c2088b00d0e71f5","local":0.2374924428771647,"matching":0.0,"native":-0.00029001359125380155,"rematched":-0.00029001359125380155,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00029001359125380155,"stratum":"n1|has_groupof|large"}
{"fixed":-0.18194392431758166,"focal":0.0,"image_id":"2e76f898849db00d","image_sha256":"b3d3447224a18abea46e41f28a2907721b54d7a1296e85c2fafdd9ca7582bfe7","local":0.6759873767929273,"matching":0.14238148281801521,"native":-0.03956244149956645,"rematched":-0.03956244149956645,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.18194392431758166,"stratum":"n2_4|ordinary_only|small"}
{"fixed":8.623435228471976e-05,"focal":0.0,"image_id":"2f2d849f35d38a13","image_sha256":"44efdb486e1f623aba498b10e42cee166561bdd25792b928b826836116605986","local":-0.0003054280333309031,"matching":0.0,"native":8.623435228471976e-05,"rematched":8.623435228471976e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":8.623435228471976e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.4732046102694518e-05,"focal":0.0,"image_id":"2fba54286aaac20e","image_sha256":"bb4d0fe4e4db25dc1d1a905e9ebcd640b37fc72d7f6c58567cd8ea0c09f818d0","local":0.0006831520115092968,"matching":0.0,"native":-1.4732046102694518e-05,"rematched":-1.4732046102694518e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.4732046102694518e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":4.3628963572239776e-05,"focal":0.0,"image_id":"30b588e4be85cf2b","image_sha256":"ec7d30463b8efb2793fe9a770d9915a6809d9a6a70be70c392897d1a9a6233c4","local":-0.0233098505537635,"matching":0.0,"native":4.3628963572239776e-05,"rematched":4.3628963572239776e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":4.3628963572239776e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-5.125492434365775e-07,"focal":0.0,"image_id":"30b6cfb60bf44533","image_sha256":"3175f37dec899612641bfdcecdb7ee38e7450eda81a807e9d5cb8610b4056ba8","local":-0.006870646758821181,"matching":0.0,"native":-5.125492434365775e-07,"rematched":-5.125492434365775e-07,"selected_mass_dose":0.5,"selection":0.0,"spillover":-5.125492434365775e-07,"stratum":"n1|has_groupof|large"}
{"fixed":-5.372334408060286e-06,"focal":0.0,"image_id":"3120e46a6a14d2ee","image_sha256":"760ddbbff6dcee116f64d676d8bc90b139d28b05f340ea9872bf0a6037435e48","local":0.0005483730885149536,"matching":0.0,"native":-5.372334408060286e-06,"rematched":-5.372334408060286e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-5.372334408060286e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-8.615686299617842e-06,"focal":0.0,"image_id":"3134f3d9a15d98a2","image_sha256":"5fb26b951eabe6c914944c438dae36b4864bdeaa703f3becf663b9a0332c3c44","local":-0.0028053197537308925,"matching":0.0,"native":-8.615686299617842e-06,"rematched":-8.615686299617842e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-8.615686299617842e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0026522648952574945,"focal":0.0,"image_id":"31814e6574805bfa","image_sha256":"ecc948cb27741b3dff70c09e71e6be7d63d41dde6eb0a64f53f5baff9d1d6ded","local":0.35200365419199137,"matching":0.0,"native":-0.0026522648952574945,"rematched":-0.0026522648952574945,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0026522648952574945,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.005133517307141511,"focal":-0.005262532838682096,"image_id":"31a9c2c4a273f156","image_sha256":"7b410e0bc28904a259dc87a636661228b7e317ee49fc3e671703399b9ac6ddb1","local":-0.09998812393495982,"matching":1.1102230246251565e-16,"native":-0.0051335173071414,"rematched":-0.0051335173071414,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00012901553154058554,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.002647419793547323,"focal":0.0,"image_id":"31f1bd2ad15207ce","image_sha256":"c4e35ee9c60272f2c5e254cf1025602aebcf6f020f6525f0dbe81bba05d31726","local":0.4411978060356,"matching":0.0,"native":-0.002647419793547323,"rematched":-0.002647419793547323,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.002647419793547323,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-2.069772685264759e-05,"focal":0.0,"image_id":"326d5cdb7ab5bf16","image_sha256":"d8355d76c7253974c30f45ab06106e1157208c29d4ec0ecde0cad590f899f0f6","local":0.0018790241846181194,"matching":0.0,"native":-2.069772685264759e-05,"rematched":-2.069772685264759e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-2.069772685264759e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-2.4674205896246804e-06,"focal":0.0,"image_id":"33069576e6b60b47","image_sha256":"172c0bc8694985c35fdd5dc0e5650bdcaefd5e9a7059f3fbcd8250f50d1e69d1","local":-3.3661034782516645e-06,"matching":0.0,"native":-2.4674205896246804e-06,"rematched":-2.4674205896246804e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.4674205896246804e-06,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.0007568819080303046,"focal":0.001351380927982978,"image_id":"3317400486b77360","image_sha256":"df79f90e57180d9b8b6471f2e38426ddd2d3117cec233b5f2d4c21a421b68476","local":0.07419208771423039,"matching":0.0,"native":0.0007568819080303046,"rematched":0.0007568819080303046,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0005944990199526733,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0003418967307398102,"focal":0.0,"image_id":"337315fd6034a1d6","image_sha256":"304aebae3db5ceaa5117c75ec268f11ae4a7a031b6c036d79dcccc4ead88abfb","local":-3.2594735360659877e-06,"matching":0.0,"native":-0.0003418967307398102,"rematched":-0.0003418967307398102,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0003418967307398102,"stratum":"n1|ordinary_only|large"}
{"fixed":8.282724687756933e-06,"focal":0.0,"image_id":"33b4cb8e2b24e7ff","image_sha256":"a7e54c48b459362fde33e2d341e1f00ec273fc2819327229439b4b21860df47e","local":-8.095185923400871e-06,"matching":0.0,"native":3.5116173291419484e-07,"rematched":8.282724687756933e-06,"selected_mass_dose":0.75,"selection":-7.931562954842738e-06,"spillover":8.282724687756933e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0001477811786371186,"focal":0.0,"image_id":"33bffc67784a8bf2","image_sha256":"72baf826a2c0ee98dedff3040811fda8a5558a2805515b70e6397b75b168e5a5","local":-0.03617731624208473,"matching":0.0,"native":0.0001477811786371186,"rematched":0.0001477811786371186,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0001477811786371186,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00034528092430141655,"focal":0.0,"image_id":"33c088fa4e5e0100","image_sha256":"98601d2f6843c9cdd60c79e3419bc81e30f423ddaf0a78647872a621a583be41","local":-0.00023613235632160938,"matching":0.0,"native":-0.00034528092430141655,"rematched":-0.00034528092430141655,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00034528092430141655,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.052712733480010265,"focal":0.0,"image_id":"34463b5fea378684","image_sha256":"3555ec44fbba3d06284514dd8d2a5bffb0ad7feaa96d457d07837265c1edf2d8","local":0.0633960530445935,"matching":0.0,"native":-0.052712733480010265,"rematched":-0.052712733480010265,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.052712733480010265,"stratum":"n1|ordinary_only|medium"}
{"fixed":-3.0810052842333846e-08,"focal":0.0,"image_id":"34f2a8a81b5080e5","image_sha256":"e45edb18ec3a1f3f2b6d1140b4b85350ce42a98b9a21796a38f936929ca72264","local":0.0026638579051677658,"matching":0.0,"native":-3.0810052842333846e-08,"rematched":-3.0810052842333846e-08,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.0810052842333846e-08,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0016543205505566982,"focal":0.0,"image_id":"35351ebd73681bdb","image_sha256":"8118ae08da0da99fc1132c57ae8914b3404ea081c2a08f2cedd116c82a9e3818","local":0.013749832460576344,"matching":0.0,"native":-0.0016543205505566982,"rematched":-0.0016543205505566982,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0016543205505566982,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-2.2235615457777413e-06,"focal":0.0,"image_id":"356b1b9ddd7e3b22","image_sha256":"f8e0d7c799577509aab08b7ebff9e0688acfb2ede5632140e320bf23f412cf4c","local":0.0003311347683606636,"matching":0.0,"native":-2.2235615457777413e-06,"rematched":-2.2235615457777413e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":-2.2235615457777413e-06,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0033197390873236365,"focal":0.0,"image_id":"36a938983ae19857","image_sha256":"a39641167cf7f99d622541a22eaeb70c1405d96f26c61079e74e941f1a42404f","local":0.2377892453888652,"matching":0.0,"native":-0.0033197390873236365,"rematched":-0.0033197390873236365,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0033197390873236365,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.966334660598925e-05,"focal":0.0,"image_id":"37f79a9339b0e460","image_sha256":"5f74315a5e0b021651bf87bde2b64dd4398b6a7405ebac83b4153b6665c873e8","local":-0.00022127657679397355,"matching":0.0,"native":-3.966334660598925e-05,"rematched":-3.966334660598925e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.966334660598925e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0029996434016129614,"focal":0.0,"image_id":"384f51993d101528","image_sha256":"26dc54cce1ea11be413627d21e0e9fcdf4bc2d842fb31288428ff1d16499c7a4","local":-0.0006581746071231132,"matching":0.0,"native":-0.0029996434016129614,"rematched":-0.0029996434016129614,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0029996434016129614,"stratum":"n1|ordinary_only|large"}
{"fixed":0.001146578418435018,"focal":0.0,"image_id":"38eeb175d378e7ac","image_sha256":"633b25225861f89fa76ff1b24a218130defb0f013afc10fe8d691bee0f619a56","local":0.09164500491204239,"matching":0.0,"native":0.001146578418435018,"rematched":0.001146578418435018,"selected_mass_dose":0.5,"selection":0.0,"spillover":0.001146578418435018,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00011392314239433432,"focal":0.0,"image_id":"39ddd29e653da449","image_sha256":"14472bffcf001846614ba441420f4761083eda90633105796ede2bff2cf9ba44","local":0.006424811234235754,"matching":0.0,"native":0.00011392314239433432,"rematched":0.00011392314239433432,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00011392314239433432,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0009104056974129637,"focal":0.0,"image_id":"3a17fe11565e826d","image_sha256":"bdc9c0b82996e855268f485a3275c3795052f0706aa490c58c6e8454b43fe53d","local":0.07797988610843573,"matching":0.0,"native":-0.0009104056974129637,"rematched":-0.0009104056974129637,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0009104056974129637,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.1783488954064375e-06,"focal":0.0,"image_id":"3a28cdaca4cff49b","image_sha256":"eafdeb8085b44d354cecaeb044515c47c31859c1bf0e80a66418539d44af08e6","local":8.294080344002587e-05,"matching":0.0,"native":-3.1783488954064375e-06,"rematched":-3.1783488954064375e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.1783488954064375e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0005345972354809936,"focal":0.0,"image_id":"3af0b4d3c7b2c41e","image_sha256":"199d2b67354f1eff6f08333888057e0a9c30ea0f2d16ef5695360263df00dbae","local":0.12261919777637216,"matching":0.0,"native":0.0005345972354809936,"rematched":0.0005345972354809936,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0005345972354809936,"stratum":"n1|ordinary_only|small"}
{"fixed":-5.39841027180632e-06,"focal":0.0,"image_id":"3b5eccd313f5f31d","image_sha256":"68c2498e493e8d599a5be4294eb52be5bc089e60683d770668ebddb093092104","local":0.0006679067532531099,"matching":0.0,"native":-5.39841027180632e-06,"rematched":-5.39841027180632e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-5.39841027180632e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-6.341887831617932e-05,"focal":0.0,"image_id":"3c1925831e764226","image_sha256":"f45834ac4c56785ebc78eebafeeb34d4dcd87e5e95d3a11bf05a9464bef692de","local":0.013867860944988718,"matching":-1.1102230246251565e-16,"native":-6.341887831629034e-05,"rematched":-6.341887831629034e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-6.341887831617932e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.0025081853737842774,"focal":0.0,"image_id":"3c249b0a5c68d810","image_sha256":"7269e19ed1ef414ac837ca279ac117a2aa3ec05d8488d57148189177f844cd8a","local":0.14994289391868298,"matching":0.0,"native":-0.0025081853737842774,"rematched":-0.0025081853737842774,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0025081853737842774,"stratum":"n1|has_groupof|large"}
{"fixed":-0.32570396966182363,"focal":0.0,"image_id":"3ca305f0d6d5fabe","image_sha256":"2dc9caaa273e3a1110c04e103a3204be9c6ac55c10b878bbba2baa28bbf1914b","local":0.3475603175328173,"matching":0.673264287194641,"native":0.34756031753281735,"rematched":0.34756031753281735,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.32570396966182363,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0012869329307115818,"focal":0.0,"image_id":"3d101db207902196","image_sha256":"4c95ff48037660792e8c0f6cbc71ed64b54c4cf077d635782c7f80e4b4e4e764","local":0.000289345210996661,"matching":0.0,"native":-0.0012869329307115818,"rematched":-0.0012869329307115818,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0012869329307115818,"stratum":"n1|has_groupof|large"}
{"fixed":-3.0929269989599106e-07,"focal":0.0,"image_id":"3d782576a4e22fd0","image_sha256":"8a6f8c05e7fe4a81eea377a7c967d28c3c5d7e137eec72bae8e88350b085e158","local":0.0004257336426305887,"matching":0.0,"native":-3.0929269989599106e-07,"rematched":-3.0929269989599106e-07,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.0929269989599106e-07,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.690967786248608e-09,"focal":0.0,"image_id":"3d7fe9402a00086b","image_sha256":"7d1703215917c3b94f8b9c343a6cb40b1792902bbf938dd85715daed8397f06d","local":1.6359849977374571e-07,"matching":-8.470329472543003e-22,"native":0.0,"rematched":-3.690967786249455e-09,"selected_mass_dose":1.0,"selection":3.690967786249455e-09,"spillover":-3.690967786248608e-09,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0006242533865701283,"focal":0.0,"image_id":"3ec2b4d262e2ac4c","image_sha256":"5ffb928d89582c017b2d469a6cc6471b34b5e7c283f20c4a1eed1201b86b29d1","local":0.0467771064064618,"matching":0.0,"native":-0.0006242533865701283,"rematched":-0.0006242533865701283,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006242533865701283,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0008232184599744619,"focal":0.0,"image_id":"3ecea574de40aa4e","image_sha256":"2a586b7f5d5bf12451b06d46e4c1a58261a9af8a7c9accfdc21f21bddca2d72b","local":0.028465982095622566,"matching":0.0,"native":-0.0008232184599744619,"rematched":-0.0008232184599744619,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008232184599744619,"stratum":"n1|ordinary_only|large"}
{"fixed":1.4928087500476472e-05,"focal":0.0,"image_id":"3f288e8a78932327","image_sha256":"c7dc3b52a40b17d6953780466b38a0966269002764cc7f94f7dfa1b9db18d41a","local":0.0010670095007536849,"matching":0.0,"native":1.4928087500476472e-05,"rematched":1.4928087500476472e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.4928087500476472e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0003755208958144962,"focal":0.0,"image_id":"3f73b10df642ff2b","image_sha256":"8bd09f9d1ae343e48c342623f184d39973a81651405d6289b5caf70def923264","local":0.007764604846232204,"matching":0.0004558890774161162,"native":8.036818160161996e-05,"rematched":8.036818160161996e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0003755208958144962,"stratum":"n5plus|has_groupof|small"}
{"fixed":-0.002845768879561006,"focal":-0.002866955755723599,"image_id":"3fdf753786f44513","image_sha256":"a3d45f4bc814589a4b23ed0a2a67618ba8f6e60e41130dba9db1a4a45d4ffda5","local":-0.004350772773878908,"matching":0.0004943530291535714,"native":-0.0023514158504074345,"rematched":-0.0023514158504074345,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.1186876162593293e-05,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.003148448989492514,"focal":0.0,"image_id":"3feecc5809a29627","image_sha256":"c4ab92f4ee92e979c2277ab8a2966f48edd49d5d010887e244d06e31a5bc74d5","local":0.0433374448373369,"matching":0.0,"native":-0.003148448989492514,"rematched":-0.003148448989492514,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.003148448989492514,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0011511555730616685,"focal":0.0,"image_id":"4039b8cc5d440313","image_sha256":"fb4108cdc3a2b496a29fe683b8fe4e29e09c36b0bd2140b826584563764d5ef2","local":0.000861987072239747,"matching":0.0,"native":-0.0011511555730616685,"rematched":-0.0011511555730616685,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0011511555730616685,"stratum":"n1|ordinary_only|large"}
{"fixed":7.056866221821778e-06,"focal":0.0,"image_id":"407befd81fc96677","image_sha256":"141f690dec12721120b5e92d8a0b4c38d769dcc40979b1c1ad58605fccc65deb","local":-0.0018977279688418558,"matching":0.0,"native":7.056866221821778e-06,"rematched":7.056866221821778e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":7.056866221821778e-06,"stratum":"n2_4|has_groupof|medium"}
{"fixed":0.0005875557417720501,"focal":0.0,"image_id":"4082e55b75462ecc","image_sha256":"ca09d51727a224110f1592e5db67b5d20118fbecbf49fc8b360dc716ec994675","local":0.06672447780375457,"matching":0.0,"native":0.0005875557417720501,"rematched":0.0005875557417720501,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0005875557417720501,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-4.858591057244066e-05,"focal":0.0,"image_id":"4095342ce3afc36f","image_sha256":"0f8ee60f229866556f8343f3e3649c2b3dd582c4759e7fdd8f7bde269d8e7b1d","local":0.005031881405416529,"matching":0.0,"native":-4.858591057244066e-05,"rematched":-4.858591057244066e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-4.858591057244066e-05,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.005083748719986847,"focal":0.0,"image_id":"40f78af01d8dd80c","image_sha256":"0cdf30ce247156ae57a730e00a819ddbc9e5d8727f22e194c9d3101187a5e103","local":0.012054985623606185,"matching":0.0,"native":-0.005083748719986847,"rematched":-0.005083748719986847,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005083748719986847,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.143360016100161e-05,"focal":0.0,"image_id":"40fcb35e0725ad26","image_sha256":"85a198b78c43cecbf25b401445c5f6b16e5c86aebf9ae7a1ed5cabf663394850","local":-0.0008241400401111116,"matching":0.0,"native":-3.143360016100161e-05,"rematched":-3.143360016100161e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.143360016100161e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0004964270183165365,"focal":0.0,"image_id":"412ec38eb83378d9","image_sha256":"c0a0e49d148d9280cb9e00241d9b2e0b1de2e6642d74399937be8618a607f373","local":0.02366044024488348,"matching":0.0,"native":-0.0004964270183165365,"rematched":-0.0004964270183165365,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004964270183165365,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.01049241181963867,"focal":0.0,"image_id":"41415a979d227ce0","image_sha256":"4fa7fe930add7ca8539e846f7da7f8bdb4a2e2fc5e96f5dccdfe7aaefc84f3e9","local":0.3192668237688207,"matching":0.05723562703691698,"native":0.04674321521727831,"rematched":0.04674321521727831,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.01049241181963867,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0004088146627321265,"focal":0.0,"image_id":"41ce324072a798bb","image_sha256":"35346b42e1f2efc43dde35fe3e0888b4a2b6ee79029e61902e572f07f91f1a13","local":0.14046520057270434,"matching":0.0,"native":-0.0004088146627321265,"rematched":-0.0004088146627321265,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004088146627321265,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.00016627757152554157,"focal":0.0,"image_id":"41f6998d787b3736","image_sha256":"7b1af462f3359933b8a382d40885dcb51f6413d27bf07b7594740c408bd570db","local":0.016672479526538525,"matching":0.0,"native":-0.00016627757152554157,"rematched":-0.00016627757152554157,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00016627757152554157,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0011550392869194015,"focal":0.0,"image_id":"4236641eddcfa9a1","image_sha256":"35184b263881542aa71a13221f9d63936a9de3f1abdd044d2cbd58785fa2fe33","local":0.022966589596422768,"matching":0.0025296191889450093,"native":0.0013745799020256078,"rematched":0.0013745799020256078,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0011550392869194015,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.0017898114989999825,"focal":-0.001810132515768194,"image_id":"42551d75809e133d","image_sha256":"6e02bcf564224f20e8c6192b067aa1c680f80fb6ea5a670274baecca6e13debc","local":2.895064254823215e-05,"matching":-5.551115123125783e-17,"native":-0.0017899456890979049,"rematched":-0.001789811499000038,"selected_mass_dose":1.0,"selection":-1.3419009786685976e-07,"spillover":2.0321016768211613e-05,"stratum":"n5plus|has_groupof|medium"}
{"fixed":-0.14095498458755107,"focal":0.0,"image_id":"427f97a1df0036c2","image_sha256":"d63663b404a33792cd076c2516ac878e38cf47ed6bb149eb043ee449cea3ebeb","local":0.8242287304379515,"matching":0.1172971592481068,"native":-0.02365782533944427,"rematched":-0.02365782533944427,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.14095498458755107,"stratum":"n1|ordinary_only|large"}
{"fixed":2.6484847992502836e-07,"focal":0.0,"image_id":"42c05e6f790f4ef6","image_sha256":"0685454db6d5779e75811172e0995f167feb1791e6e3a76978d46f389390a9b8","local":6.973891079880721e-05,"matching":0.0,"native":2.6484847992502836e-07,"rematched":2.6484847992502836e-07,"selected_mass_dose":0.25,"selection":0.0,"spillover":2.6484847992502836e-07,"stratum":"n2_4|has_groupof|medium"}
{"fixed":-0.008100590576282596,"focal":0.0,"image_id":"42fdbf5f7c05f39d","image_sha256":"eeb32d579ca9205c07ebc2012068b372e4c5f9c52f6021ef93ef833f1f9fea3e","local":0.10093482229899027,"matching":0.0,"native":-0.008100590576282596,"rematched":-0.008100590576282596,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.008100590576282596,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.0010230024201407506,"focal":0.0,"image_id":"43339d9cbca470e4","image_sha256":"e1af162a7f4db6a4190d488700877b50bd0b35b170451866d3c6b387a50e0dee","local":0.15434668798364845,"matching":-2.220446049250313e-16,"native":0.0010230024201405286,"rematched":0.0010230024201405286,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0010230024201407506,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.011062496408509426,"focal":0.0,"image_id":"43af5611777d4f1c","image_sha256":"c0eabd8708d4c737749aa978665e52f0c3787c4b58350d6db6001b815720fd8d","local":0.02352715673510486,"matching":0.0,"native":-0.011062496408509426,"rematched":-0.011062496408509426,"selected_mass_dose":0.25,"selection":0.0,"spillover":-0.011062496408509426,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00037660086865332065,"focal":0.0,"image_id":"43bc93746202199e","image_sha256":"6291026a5247bbcfac2da7cb02f9ffb933f9e102ee64a1138c607db41b91bb57","local":0.13015873551521173,"matching":0.0,"native":-0.00037660086865332065,"rematched":-0.00037660086865332065,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00037660086865332065,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.3674301314992032e-05,"focal":0.0,"image_id":"43c19287631911c6","image_sha256":"770ec3dbe9ee75fe76dfe9988794da1509c68daa3b359128b8862bd1f0f1490e","local":-0.005934834868853319,"matching":0.0,"native":-1.3674301314992032e-05,"rematched":-1.3674301314992032e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.3674301314992032e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":1.365914872986096e-05,"focal":0.0,"image_id":"4400fa498d831e4b","image_sha256":"05ab06390f49534e7940967f6490b066fb47bfe4b960839cae61ae9c24948032","local":-0.00024300064303191607,"matching":0.0,"native":1.365914872986096e-05,"rematched":1.365914872986096e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.365914872986096e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":3.358073185799615e-05,"focal":0.0,"image_id":"44615bece0a97866","image_sha256":"e6fba0e8e68b28a5fd9aa08954205e526cc5484aed28f827897beecf1daf5e7f","local":-5.630811051028639e-05,"matching":0.0,"native":3.358073185799615e-05,"rematched":3.358073185799615e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":3.358073185799615e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.011947734956054945,"focal":0.0,"image_id":"44961c6fd6fe0463","image_sha256":"5d69e055a0e9288362b12da1fddc96a6908fff0e549ddfdddb8b1c42a322903a","local":0.7555727641869128,"matching":0.0,"native":-0.011947734956054945,"rematched":-0.011947734956054945,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.011947734956054945,"stratum":"n1|ordinary_only|small"}
{"fixed":1.216553691696376e-05,"focal":0.0,"image_id":"44cac7b1237e31da","image_sha256":"7a71dbd3fa79863f4e511bdb35bdc532a1b6a1f3940eddf863fa188f95d7f22b","local":-0.00030561273690301455,"matching":0.0,"native":1.216553691696376e-05,"rematched":1.216553691696376e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":1.216553691696376e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":9.711740485890408e-06,"focal":0.0,"image_id":"4505d266f960fbe8","image_sha256":"b056710ecf4cb8883802a4a1d806e96a6c23d1011d0be4cac1a3cb346a70c8da","local":-0.00015835764763201283,"matching":0.0,"native":9.711740485890408e-06,"rematched":9.711740485890408e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":9.711740485890408e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":1.9413455188077577e-05,"focal":0.0,"image_id":"454a2e427283ae9c","image_sha256":"0660f84eb0d3ea8b1e00563e7df53e2a8d003e9355658a77654d2ec20a0f4c87","local":-0.0010387051794236365,"matching":0.0,"native":1.9413455188077577e-05,"rematched":1.9413455188077577e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.9413455188077577e-05,"stratum":"n1|has_groupof|medium"}
{"fixed":4.457824202330762e-06,"focal":0.0,"image_id":"45942876f462ec31","image_sha256":"90f6d696a252128404f04a28853ce655248fd9c7037a8b1ca3c3cdb73aaec88c","local":0.009548418598526252,"matching":0.0,"native":4.457824202330762e-06,"rematched":4.457824202330762e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":4.457824202330762e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":1.035899195622747e-05,"focal":0.0,"image_id":"45e84c75996a7161","image_sha256":"32872fdf7d8ffc0e7f25f36a3ae5fda9821d1ce62dc8fb31539264419592c025","local":0.09295669072406834,"matching":-1.1102230246251565e-16,"native":1.0974881228920097e-05,"rematched":1.0358991956116448e-05,"selected_mass_dose":0.5,"selection":6.158892728036491e-07,"spillover":1.035899195622747e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":1.0420320051274246e-08,"focal":0.0,"image_id":"45f4bd0301577b48","image_sha256":"a3acb2049b2220965f82fdf477f26d01c7141fab822f8bd996e9eb68fdf537c4","local":-4.543628211731848e-06,"matching":0.0,"native":1.0420320051274246e-08,"rematched":1.0420320051274246e-08,"selected_mass_dose":0.5,"selection":0.0,"spillover":1.0420320051274246e-08,"stratum":"n1|has_groupof|large"}
{"fixed":0.0006543350033717532,"focal":0.0,"image_id":"45fd09ada78c507d","image_sha256":"f7210028993c16f28c751f4bc573a6dbcf576cea69fc05e847cc9150c2f96e85","local":-0.012038162141162712,"matching":0.0,"native":0.0006543350033717532,"rematched":0.0006543350033717532,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0006543350033717532,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0024749925335860734,"focal":0.0,"image_id":"4615c0c9192d1f4f","image_sha256":"fae74119050e242c0a8bcbd53bf1ad1976881242372adef2b61a6396faa875a6","local":0.005610117256485414,"matching":0.0,"native":-0.0024749925335860734,"rematched":-0.0024749925335860734,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0024749925335860734,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00012024000902310927,"focal":0.0,"image_id":"467660b9511d6404","image_sha256":"e7789dcc7c2b26793a42cd6e69d257d19fef22de92d006d359ea0f36e564b95b","local":0.012693335447799825,"matching":0.0,"native":-0.00012024000902310927,"rematched":-0.00012024000902310927,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00012024000902310927,"stratum":"n1|ordinary_only|large"}
{"fixed":2.7307467735937507e-06,"focal":0.0,"image_id":"46ce1945896c6bed","image_sha256":"7762a950a64d8ad5a5283db92e6f87a49bfb4c5ec17a701199af6322677b0c49","local":2.7392836236181373e-07,"matching":0.0,"native":2.7307467735937507e-06,"rematched":2.7307467735937507e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.7307467735937507e-06,"stratum":"n1|has_groupof|large"}
{"fixed":-0.00034594668661280803,"focal":0.0,"image_id":"474d3e195dade8ad","image_sha256":"5cac9c4ea232c24bf2970f5266d4e7475b6dea6305edc9bdcf50a39958f432f0","local":0.031721930973367285,"matching":0.0,"native":-0.00034594668661280803,"rematched":-0.00034594668661280803,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00034594668661280803,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-1.0294437024049863e-05,"focal":0.0,"image_id":"478cd15efe3cc91c","image_sha256":"5d5b4ebf9217277558d7dc7955757738334cf4fbd7c2c43376a12179185b6003","local":-0.0070339494147257575,"matching":0.0,"native":-1.0294437024049863e-05,"rematched":-1.0294437024049863e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.0294437024049863e-05,"stratum":"n2_4|has_groupof|large"}
{"fixed":-6.17136177172295e-06,"focal":0.0,"image_id":"47ad21f5f57e16af","image_sha256":"25d60e827906cd5e15ef964448ac30fefa420e8cd36348997143f39d2791bafe","local":0.0015768830032112345,"matching":0.0,"native":-6.17136177172295e-06,"rematched":-6.17136177172295e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-6.17136177172295e-06,"stratum":"n2_4|ordinary_only|small"}
{"fixed":3.2770002045823254e-05,"focal":0.0,"image_id":"47ce52e7ac5c4a71","image_sha256":"4f74001ccee9326fa360f1888ad6cfdb13a6a1e24cf020226df83c4cb028ca4b","local":6.1245366455627156e-06,"matching":0.0,"native":3.2770002045823254e-05,"rematched":3.2770002045823254e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":3.2770002045823254e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-2.7571726970876398e-05,"focal":0.0,"image_id":"493e8156ebd9e55a","image_sha256":"ca973814d2ea4c61ee03293f48b5d05bd90228d88ddb119fe4a918593702e5a8","local":0.0012408900243114553,"matching":0.0,"native":-2.7571726970876398e-05,"rematched":-2.7571726970876398e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-2.7571726970876398e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00018135310258687865,"focal":0.0,"image_id":"4960ec55d254c68e","image_sha256":"51e666367dbd81f27a749dc4a35b22d9eb4911e0277c762d5d533dcf00aedef7","local":0.03165675937185252,"matching":0.0,"native":-0.00018135310258687865,"rematched":-0.00018135310258687865,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00018135310258687865,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-3.992030723765083e-05,"focal":0.0,"image_id":"49e6a10cc09950c8","image_sha256":"f58a2f64f74cd3205a8182aa47780a441955d715afce91484849794a1c573e04","local":0.0002742065332348928,"matching":0.0,"native":-3.992030723765083e-05,"rematched":-3.992030723765083e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.992030723765083e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00012696166177772472,"focal":0.0,"image_id":"4abd3aedae89a2f6","image_sha256":"8d383f0cf14a790cf27885b002dda5e28542d97501c8326641fb2b786bd39455","local":0.021285627197795087,"matching":0.0,"native":-0.00012696166177772472,"rematched":-0.00012696166177772472,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00012696166177772472,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.006599744063194191,"focal":0.0,"image_id":"4ac678dd36951a9a","image_sha256":"9380de9c778fed6ad92df12567b105d26efe90ad38d102d01ce7d05943dbeb72","local":0.06620118549228621,"matching":0.0,"native":-0.006599744063194191,"rematched":-0.006599744063194191,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.006599744063194191,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.5648169807167562e-06,"focal":0.0,"image_id":"4acc620e57f1e5e9","image_sha256":"e8c4cb132d981d94184143f8fea2b8bf627e73710e8f71c489699ff133d7a072","local":-5.676819463926695e-05,"matching":0.0,"native":-3.5648169807167562e-06,"rematched":-3.5648169807167562e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.5648169807167562e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0008495066643157134,"focal":0.0,"image_id":"4bbd710d9e8483b0","image_sha256":"a45015998ebf899da2576a11fa81a40f72aa99077e8e1973c6dad4aadc3b9f1b","local":0.13260134342197008,"matching":0.0,"native":-0.0008495066643157134,"rematched":-0.0008495066643157134,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0008495066643157134,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-4.455863637509161e-06,"focal":0.0,"image_id":"4bc311136255a2ff","image_sha256":"f81e452c10f7cacbb9de551262f2169c59c4bef871430735b57d48c1f387026a","local":0.00017910306164801624,"matching":-1.1102230246251565e-16,"native":-4.455863637620183e-06,"rematched":-4.455863637620183e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":-4.455863637509161e-06,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.0011833572863578778,"focal":0.0,"image_id":"4be14bf34cb9607f","image_sha256":"53e4f5c08cb89cdf5372ffcf5b830d35c89109e229eeefdabcdcd469e0908e44","local":0.10140138526739095,"matching":0.0,"native":-0.0011833572863578778,"rematched":-0.0011833572863578778,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0011833572863578778,"stratum":"n1|ordinary_only|large"}
{"fixed":1.9627126821575303e-06,"focal":0.0,"image_id":"4c255e74648107e7","image_sha256":"8cc32780b56f1c98a3183ae09a2d8c2bd2ba0f834eb5f0a95c096b0e50bfd8aa","local":0.0004897389635192418,"matching":0.0,"native":1.9627126821575303e-06,"rematched":1.9627126821575303e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":1.9627126821575303e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.011289154710831029,"focal":0.0,"image_id":"4c410cd9c42623d9","image_sha256":"80dcd56e76a35e1f4e877b0518b0ee5b0a490e2a4030241f91771b755af48d10","local":0.7562718854122159,"matching":0.0,"native":-0.011289154710831029,"rematched":-0.011289154710831029,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.011289154710831029,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.016562376096462827,"focal":0.0,"image_id":"4cb48c8bf41b70a4","image_sha256":"b8848cb6efb2c76970bcd383a1335c164bc1b3880366fad57290c2fd8be01802","local":0.1936126251247422,"matching":0.0,"native":-0.016562376096462827,"rematched":-0.016562376096462827,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.016562376096462827,"stratum":"n1|ordinary_only|large"}
{"fixed":0.005364391140378122,"focal":0.006047343416437145,"image_id":"4cc0ef3c4cc19492","image_sha256":"e0a6917484481011e5b3ffe011a6d32a68cd41220ff0cb813e7f080dd4648faa","local":0.01209468683287429,"matching":0.0,"native":0.005364391140378122,"rematched":0.005364391140378122,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006829522760590234,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.016890707074473044,"focal":0.0,"image_id":"4cc9966722e6d803","image_sha256":"27c768b69b0020647f477c4b24db38283fb1eccc143d46127bd617b8c536491f","local":0.1430476174517306,"matching":0.0,"native":0.016890707074473044,"rematched":0.016890707074473044,"selected_mass_dose":0.5,"selection":0.0,"spillover":0.016890707074473044,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.3052070424307427,"focal":0.0,"image_id":"4cd1f73feae81747","image_sha256":"35511577f5674c5b0e052a61295c95bffb21edd06b3c8d21209365c99338143b","local":0.1716427535178805,"matching":0.0,"native":-0.3052070424307427,"rematched":-0.3052070424307427,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.3052070424307427,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.127573691030783e-05,"focal":0.0,"image_id":"4cd304ae96e4a521","image_sha256":"05f7ddfc20b2d203ea005c247546069410c8b49d2db7deb95a03be11d07cd546","local":0.003931121961520474,"matching":0.0,"native":-3.127573691030783e-05,"rematched":-3.127573691030783e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.127573691030783e-05,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-5.384376252481893e-05,"focal":0.0,"image_id":"4cdfdc66d770a3c0","image_sha256":"21924db5ef47e358d94831e654481fb61715253e2b5834996f855bc0e2131d9c","local":-0.0025218176209776677,"matching":0.0,"native":-5.384376252481893e-05,"rematched":-5.384376252481893e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-5.384376252481893e-05,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0001771776628861632,"focal":0.0,"image_id":"4d1f9c7ec5be2a9e","image_sha256":"67f81e2a3db214f1019124dc7fc09071d7e4e1da00fe3ad58c11bd4a83264267","local":0.048272501755298736,"matching":0.0,"native":-0.0001771776628861632,"rematched":-0.0001771776628861632,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0001771776628861632,"stratum":"n5plus|has_groupof|small"}
{"fixed":0.0005919783249392907,"focal":0.0,"image_id":"4d3dc133900275cf","image_sha256":"7b05d807c6835474aede97d8910c0ae0c41835daa92f437ad0534c7be1477f96","local":-0.004238088273113616,"matching":0.0,"native":0.0005919783249392907,"rematched":0.0005919783249392907,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0005919783249392907,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00038268230677807047,"focal":0.0,"image_id":"4d6e1475a3f153bb","image_sha256":"2e318c50944a60b7e95b6fd75b750de6edb087ce442c28cc50fa54ddc5cdf643","local":0.022109242550311856,"matching":0.0,"native":-0.000382523828650172,"rematched":-0.00038268230677807047,"selected_mass_dose":1.0,"selection":1.5847812789848703e-07,"spillover":-0.00038268230677807047,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.000989635996851923,"focal":0.0,"image_id":"4d8cb740e0fc5190","image_sha256":"eea53f6d2ac7440f723b79992ba1cb2b9b859de03d36e7a7cd7d287ae82eb5ed","local":-0.0005725541621184882,"matching":0.0,"native":-0.000989635996851923,"rematched":-0.000989635996851923,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.000989635996851923,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.23995174016473408,"focal":0.0,"image_id":"4f26a58d4ee0428f","image_sha256":"ffc7dba2b374f519135b1f75e112a35a4e7193cded684f025753248bf320ef72","local":0.9338378876505303,"matching":0.20422558729950946,"native":-0.035726152865224625,"rematched":-0.035726152865224625,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.23995174016473408,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0021815967006070247,"focal":0.0,"image_id":"4fdcd3df7c6d8c72","image_sha256":"648b856f2336720680a595aff761a10d654223f22eeb2bfa6f600ca9d52ad8b4","local":0.63721260206517,"matching":0.0,"native":-0.0021815967006070247,"rematched":-0.0021815967006070247,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0021815967006070247,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.000889305955540709,"focal":0.0,"image_id":"5076fe95c0ea798d","image_sha256":"200a599cd4b1194ab1aef41b33753474632aae24ad97dfc835afc97a3ed7cd25","local":0.018827267217845334,"matching":0.0,"native":-0.000889305955540709,"rematched":-0.000889305955540709,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000889305955540709,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00061695012090901,"focal":0.0,"image_id":"508f0a75156e5fd4","image_sha256":"7896d784c21ca6bae594feee39b5f9488755bf3a5440f3194fd1429e1f8220cc","local":0.010574545458368941,"matching":0.0,"native":-0.00061695012090901,"rematched":-0.00061695012090901,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00061695012090901,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-7.30316335839198e-09,"focal":0.0,"image_id":"519a0aea14a05e1b","image_sha256":"3832e86f662e204e85c237e30919fa3c23bb8ecc0c7a6a3ae9303e05172ee219","local":6.382847947867572e-07,"matching":0.0,"native":0.0,"rematched":-7.30316335839198e-09,"selected_mass_dose":0.25,"selection":7.30316335839198e-09,"spillover":-7.30316335839198e-09,"stratum":"n1|ordinary_only|large"}
{"fixed":-4.889066577745682e-05,"focal":-3.4164379323051695e-05,"image_id":"51ae437e0cb17a2b","image_sha256":"9b4e5840de092b9ecd4e6b17d3e01707821b2906e62b40ea082b8d2af8324087","local":-0.00021239179987807538,"matching":-5.551115123125783e-17,"native":-4.889066577751233e-05,"rematched":-4.889066577751233e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.4726286454405126e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-7.057981004310321e-06,"focal":0.0,"image_id":"51f663fa482f56d4","image_sha256":"0e36b00023166f07faa9adc128fe5c6bafd010c1fc7ab13e3d830275275dde30","local":0.00021338513868463665,"matching":0.0,"native":-7.057981004310321e-06,"rematched":-7.057981004310321e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-7.057981004310321e-06,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.00016243129448956228,"focal":0.0,"image_id":"52557c5def8add62","image_sha256":"1de0a793458d0e47090f68664146356bf72fe5c2a97094d0aecbb3807613c11c","local":0.005705813435112679,"matching":0.0,"native":-0.00016243129448956228,"rematched":-0.00016243129448956228,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00016243129448956228,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.0005783395472968578,"focal":0.0,"image_id":"525ea7e8ed9c752d","image_sha256":"9131b748894346e742ce6572b93009f0066aaf138c128023d78b3009296d0498","local":-0.0008596590049982453,"matching":0.0,"native":0.0005783395472968578,"rematched":0.0005783395472968578,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0005783395472968578,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.986024621704942e-06,"focal":0.0,"image_id":"5279aac6d95cbf5e","image_sha256":"32e4a3cbaad6537b687e98abbb6260e47fcb7753c077a650041406e8d4480af5","local":0.02188484678414321,"matching":0.0,"native":-3.986024621704942e-06,"rematched":-3.986024621704942e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.986024621704942e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00013737721870454855,"focal":0.0,"image_id":"527b96f32b38af7e","image_sha256":"178b3855214b6599062c38647da61bccb2e6a6cce6b695d8131a210dd4a3eadd","local":-0.017141284007278546,"matching":0.0,"native":-0.00013737721870454855,"rematched":-0.00013737721870454855,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00013737721870454855,"stratum":"n1|ordinary_only|large"}
{"fixed":1.280028285588486e-07,"focal":0.0,"image_id":"54ebca2064066a49","image_sha256":"86749c1fc9908db5494a74fd32bc76d14d19073f06df76d5b43e4336a23ba6ea","local":0.0008610209035720326,"matching":0.0,"native":1.280028285588486e-07,"rematched":1.280028285588486e-07,"selected_mass_dose":0.5,"selection":0.0,"spillover":1.280028285588486e-07,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.011694195046653e-05,"focal":0.0,"image_id":"54f007c54fd18a0f","image_sha256":"cb06cda9720e4d8fda5cd45040248d7142e0542d1e37e92a13d036477f5fffc7","local":0.004059775421287645,"matching":0.0,"native":-1.011694195046653e-05,"rematched":-1.011694195046653e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.011694195046653e-05,"stratum":"n2_4|has_groupof|small"}
{"fixed":0.0035940584791718244,"focal":0.004158915300267944,"image_id":"55047052d7c4b4d4","image_sha256":"be5a9d57d9961d5f7c97edfce97641701b2a91155b5fcd9f48ed00b8ef6f7f41","local":0.02189253903083399,"matching":0.0,"native":0.0035940584791718244,"rematched":0.0035940584791718244,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0005648568210961195,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00041064813622337937,"focal":0.0,"image_id":"552c721172c26452","image_sha256":"07ea8bbfc2801032da6d35eff2c22bb69454cd8779df37fbd38d74268a7e5860","local":0.01190295468238628,"matching":0.0,"native":-0.00041064813622337937,"rematched":-0.00041064813622337937,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00041064813622337937,"stratum":"n1|ordinary_only|large"}
{"fixed":7.298154514612243e-06,"focal":0.0,"image_id":"553f5edfbf2780df","image_sha256":"5c2e69adbdbfc38aaed60ef2238ae62afd1b6c67e7ad2ef7fa10869fdcdef8d6","local":1.5078606960201358e-05,"matching":0.0,"native":7.298154514612243e-06,"rematched":7.298154514612243e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":7.298154514612243e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0008490773312118671,"focal":0.0,"image_id":"563e3d7beab55806","image_sha256":"9579ac217af0cc7060d8ab3aa767ea863ff80d159a89259db59e0f5b525c6834","local":0.04885681690145127,"matching":0.0,"native":-0.0008490773312118671,"rematched":-0.0008490773312118671,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008490773312118671,"stratum":"n2_4|has_groupof|medium"}
{"fixed":-0.00012662450958544902,"focal":0.0,"image_id":"5677012f09db972b","image_sha256":"58a740ef2a1ebe0e1865ad4bc4c70cb6e76d0ab940f26ccaabceed90a8eae55d","local":0.010708595675525713,"matching":0.0,"native":-0.00012662450958544902,"rematched":-0.00012662450958544902,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00012662450958544902,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.024141029455251e-06,"focal":0.0,"image_id":"575b972f701c6301","image_sha256":"97cfb04b90291d02c608394bea0978aba99df98a3b9b828964a34ad2434c5bc1","local":0.0003068982531272413,"matching":0.0,"native":-2.024141029455251e-06,"rematched":-2.024141029455251e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.024141029455251e-06,"stratum":"n1|has_groupof|large"}
{"fixed":0.00759971198663989,"focal":0.0,"image_id":"58530b01b352ee40","image_sha256":"1493087e4c8d003868983c07326822b5f75018db545cc54b4ad9c68fd0b7144b","local":3.066998641720886e-06,"matching":0.0,"native":0.00759971198663989,"rematched":0.00759971198663989,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00759971198663989,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0002022086336178619,"focal":0.0,"image_id":"5855a85994c60eac","image_sha256":"d0d1557137621ef324b1e0e21a6e6fd4ecf385bf69e8a864dff5f0d485ecdf71","local":0.001096378053288364,"matching":0.0,"native":-0.0002022086336178619,"rematched":-0.0002022086336178619,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0002022086336178619,"stratum":"n1|ordinary_only|medium"}
{"fixed":-1.0590215598803125e-05,"focal":0.0,"image_id":"58b96001a6d95681","image_sha256":"a23a00e9adba25f05ee246bb82c0f9a384fccfdac6cfffac20d510ab39e8f75b","local":2.365395472707932e-05,"matching":4.967296160310504e-06,"native":-4.873912713984976e-06,"rematched":-5.622919438492621e-06,"selected_mass_dose":0.5,"selection":7.490067245076448e-07,"spillover":-1.0590215598803125e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":4.3312995888777905e-06,"focal":0.0,"image_id":"597547554e00b06d","image_sha256":"196e564d1fd135a05c8d616874dea53c0664e29850cc9364f4ca1782a9d41715","local":-4.2883361823283644e-06,"matching":0.0,"native":4.3312995888777905e-06,"rematched":4.3312995888777905e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":4.3312995888777905e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-4.340954783033091e-05,"focal":0.0,"image_id":"59b7255df49bb42a","image_sha256":"733b114a03449f0d8544d0f0ede35507867ce86207c13826310aea36be4b8eac","local":0.0014992094357312302,"matching":0.0,"native":-4.340954783033091e-05,"rematched":-4.340954783033091e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-4.340954783033091e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.313761383898605e-05,"focal":0.0,"image_id":"59ccc678b1e7f5d8","image_sha256":"870a00c21a8bf2451210ad5fafd86686963ca3444843393e8b77bd817c76d212","local":0.007159804889841987,"matching":1.1102230246251565e-16,"native":-2.3137613838875026e-05,"rematched":-2.3137613838875026e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.313761383898605e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.013588266609630681,"focal":0.0,"image_id":"5ad50af385e1f4cd","image_sha256":"c21e19791a5b3e1b07ea81bcac3e6b9e217cc560aef7834298d1043c1a7149b2","local":0.012951472823024054,"matching":0.0,"native":-0.013588266609630681,"rematched":-0.013588266609630681,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.013588266609630681,"stratum":"n1|ordinary_only|medium"}
{"fixed":-1.2493138638047796e-06,"focal":0.0,"image_id":"5b20a92677cfa018","image_sha256":"097300ccbf5ac1cc1b83d175bf9595bd74d1a244c4f38642c8f678fc0eba985b","local":0.00011322128103010386,"matching":0.0,"native":-1.2493138638047796e-06,"rematched":-1.2493138638047796e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.2493138638047796e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.00011525740017681585,"focal":0.0,"image_id":"5be4ac1910e9a4a6","image_sha256":"3079f6153514f7679b77d5b0fa428451b0d9e6a32972167659d7dd12ed4650b3","local":0.0031639540857160697,"matching":-1.1102230246251565e-16,"native":0.00011525740017670483,"rematched":0.00011525740017670483,"selected_mass_dose":0.5,"selection":0.0,"spillover":0.00011525740017681585,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":2.6627971331238953e-06,"focal":0.0,"image_id":"5be53c95ac4489ea","image_sha256":"cb24a9d7a4f0b99b16438a2ea48436a76adb906e7adf72c1263c63ebfc695cda","local":-0.017019762915709113,"matching":0.0,"native":2.6627971331238953e-06,"rematched":2.6627971331238953e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.6627971331238953e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0005600134368218823,"focal":0.0,"image_id":"5c137c9e9addd107","image_sha256":"9d7eece62f8d2caa0693d81f8b88f15479b92533bf6048054ea5090ae12f0237","local":0.005142792462239906,"matching":0.0,"native":0.0005600134368218823,"rematched":0.0005600134368218823,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0005600134368218823,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00012300144973997895,"focal":0.0,"image_id":"5c75dfbbdc83ec25","image_sha256":"4835b9408aa3343440c2867069fed433055262ae6d8107b30de676ac54185d10","local":0.0010024661851913206,"matching":1.1102230246251565e-16,"native":0.00012300144974008997,"rematched":0.00012300144974008997,"selected_mass_dose":0.5,"selection":0.0,"spillover":0.00012300144973997895,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":4.008106521335986e-05,"focal":0.0,"image_id":"5c879cf7c1b9a100","image_sha256":"fe8ab6ccee7049111af3ee69f57f7ef944261df47d2cb30907f8388aa8d45ec0","local":-0.003867935884358381,"matching":0.0,"native":4.008106521335986e-05,"rematched":4.008106521335986e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":4.008106521335986e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-8.444356858428037e-06,"focal":0.0,"image_id":"5cdd6ca7c1234773","image_sha256":"2eaf7c6b6bb2e99534efe0fc24f30872e72dbc2ca31cac6a3432cc100c42b7bf","local":1.4523871341665117e-05,"matching":0.0,"native":-8.444356858428037e-06,"rematched":-8.444356858428037e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-8.444356858428037e-06,"stratum":"n1|ordinary_only|medium"}
{"fixed":-4.8922677071128184e-05,"focal":0.0,"image_id":"5cdfdce76b1c243f","image_sha256":"d40364bb39b83e47e4beb27c1ffadc1b30f0eaa7617a0a585d4948549a1a1760","local":-0.00385834110947908,"matching":0.0,"native":-4.8922677071128184e-05,"rematched":-4.8922677071128184e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.8922677071128184e-05,"stratum":"n2_4|has_groupof|large"}
{"fixed":2.426767365026894e-05,"focal":0.0,"image_id":"5ce4fa9e98021555","image_sha256":"446dc0613707b38009796c804e69caa1096aa15faebeed19ba2605f0f0337a34","local":-0.016817958812161818,"matching":0.0,"native":2.426767365026894e-05,"rematched":2.426767365026894e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.426767365026894e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0006551819174608342,"focal":0.0,"image_id":"5d0595903ab095e4","image_sha256":"253c717b27aea8017617d20c1cd1d3ed492442af92846ba1793713e16690f553","local":0.03514229125151408,"matching":0.0,"native":-0.0006551819174608342,"rematched":-0.0006551819174608342,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0006551819174608342,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00025973426827535784,"focal":0.0,"image_id":"5d4327db61b2216f","image_sha256":"daa959328f4123a8efeab475858db83493c856b2be5501c737d0addb78471c50","local":0.054123519958451126,"matching":0.0,"native":-0.0002597568778953674,"rematched":-0.00025973426827535784,"selected_mass_dose":0.75,"selection":-2.260962000955047e-08,"spillover":-0.00025973426827535784,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0003969397857879198,"focal":0.0,"image_id":"5de462fb191445b6","image_sha256":"4c339135e274b3d5295f27382a7e0b781f70cdad739047c4870bf81cef460640","local":-0.012481456683982595,"matching":0.0,"native":0.0003969397857879198,"rematched":0.0003969397857879198,"selected_mass_dose":0.5,"selection":0.0,"spillover":0.0003969397857879198,"stratum":"n2_4|ordinary_only|small"}
{"fixed":1.6316616766376413e-05,"focal":0.0,"image_id":"5f0ff604f2065f37","image_sha256":"58f5dcb48ebf9e2d98400096e04a8126f468bcedb0e84648f1e4553aa43635c1","local":1.5220623794442024e-05,"matching":0.0,"native":1.6316616766376413e-05,"rematched":1.6316616766376413e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.6316616766376413e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-9.349235710609527e-06,"focal":0.0,"image_id":"5f494ec3ce8ed56b","image_sha256":"0eac5a3593e27d2a39246a959cd78eb778839b3c1c9515074ee0d6d153391239","local":-0.00072237047746921,"matching":0.0,"native":-9.349235710609527e-06,"rematched":-9.349235710609527e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-9.349235710609527e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":7.435986375048387e-05,"focal":0.0,"image_id":"5f53692a6c3493c1","image_sha256":"1cb418f05990f1d88324ffd83f7c597e1088598a8a5b17f3cb80059c107cc137","local":0.0020401388530416065,"matching":0.0,"native":7.435986375048387e-05,"rematched":7.435986375048387e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":7.435986375048387e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":3.9348481065681895e-06,"focal":0.0,"image_id":"5f5650d4eef349dd","image_sha256":"4dfa377a8a7b793f3b55fd716f44bf9f47261ed1725ff0163c985de1cec28953","local":-0.00015958893447868064,"matching":0.0,"native":3.9348481065681895e-06,"rematched":3.9348481065681895e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":3.9348481065681895e-06,"stratum":"n1|ordinary_only|medium"}
{"fixed":-2.0352320836636295e-05,"focal":0.0,"image_id":"5f8008c17ab3fb17","image_sha256":"084cba4ff6b9b6818bac2fcc1fd0c58a3d415e71c9a61ae81703fc05f2075934","local":-7.681768361814285e-05,"matching":0.0,"native":-2.0352320836636295e-05,"rematched":-2.0352320836636295e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-2.0352320836636295e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":4.084711062424251e-05,"focal":0.0,"image_id":"6033fc64970e6b67","image_sha256":"e0df4ed1a2888086e2de90ce3a1fc855aa23cf475714003c7e75c10bba34107d","local":-0.0007835611108012314,"matching":0.0,"native":4.084711062424251e-05,"rematched":4.084711062424251e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":4.084711062424251e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":2.793657298150176e-05,"focal":0.0,"image_id":"6142543e417e4688","image_sha256":"0a69376406566315bee69a150d4a8f6f67b6998b657405e6843017f477ea95ba","local":0.001310440991097686,"matching":-5.551115123125783e-17,"native":2.793657298144625e-05,"rematched":2.793657298144625e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.793657298150176e-05,"stratum":"n2_4|has_groupof|medium"}
{"fixed":-0.0012593774625324627,"focal":0.0,"image_id":"6184a6312c1daca2","image_sha256":"7b5fe9e756af1ddb852878fb3669e9457a021c31438b94ac1462d0ca86e772c8","local":0.07523938535144281,"matching":0.0,"native":-0.0012593774625324627,"rematched":-0.0012593774625324627,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0012593774625324627,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00011360198828047618,"focal":0.0,"image_id":"618de81b4b5c3cbf","image_sha256":"ef8b036587498b0fa90f4b319b33cb7dea8263de446e72c6abca09cad722fc7a","local":0.0033662604295730467,"matching":0.0,"native":-0.00011360198828047618,"rematched":-0.00011360198828047618,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00011360198828047618,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.05770607096363933,"focal":0.0,"image_id":"61cc3054c149166a","image_sha256":"e6b500974a4d11d1fbc3ec3787e4303a3d465bd72aff07d39ef8e62fd804f103","local":0.9024017262573201,"matching":0.0,"native":-0.05770607096363933,"rematched":-0.05770607096363933,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.05770607096363933,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.7825403572646614e-05,"focal":0.0,"image_id":"62ef2c6e44778ce7","image_sha256":"bd23ec3d35c41c8e7258dd1df1a0f1c1e9ff2655a6a854821079e2e73b289489","local":0.00010194015175829323,"matching":0.0,"native":-1.7825403572646614e-05,"rematched":-1.7825403572646614e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.7825403572646614e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":1.2738018420832553e-05,"focal":0.0,"image_id":"62f49c51c4e249fb","image_sha256":"51b1eee87517028da5bf34016dc746a8175c2e3d775b5aa10fcf1d775c23e0a0","local":-2.5395968897517146e-05,"matching":0.0,"native":1.2738018420832553e-05,"rematched":1.2738018420832553e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.2738018420832553e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.7780379409249036e-05,"focal":0.0,"image_id":"63ce521169bbfbff","image_sha256":"cd77ee1dc1ec570867e349561e3d727a36bb50132bb9f2affc90475a23cd2a7d","local":2.6233625243137773e-05,"matching":0.0,"native":-1.7780379409249036e-05,"rematched":-1.7780379409249036e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.7780379409249036e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.516922382635744,"focal":0.0,"image_id":"63e64f3b44c7acfc","image_sha256":"04e580737a8cea1082a0d312f22ada57d41ab82ba63b54285052e3895e0dee0b","local":0.9662642819753806,"matching":0.5019947454946343,"native":-0.014927637141109673,"rematched":-0.014927637141109673,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.516922382635744,"stratum":"n1|ordinary_only|large"}
{"fixed":1.4804091988840362e-05,"focal":0.0,"image_id":"645caf63ba17cb32","image_sha256":"1226c1515e8ad9183b631765bd518702cca490179778bb269ac7f1d2af1e86ef","local":-0.0001233355895989682,"matching":0.0,"native":1.4804091988840362e-05,"rematched":1.4804091988840362e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.4804091988840362e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.001890726820669708,"focal":0.0,"image_id":"64c8437b259538a2","image_sha256":"35a25fc820cd54a408d4b95f1c064b808ffa7f3392abe6a6ec25156b0729713c","local":0.062306421992987845,"matching":0.0,"native":0.001890726820669708,"rematched":0.001890726820669708,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.001890726820669708,"stratum":"n2_4|ordinary_only|large"}
{"fixed":1.9564748318656733e-05,"focal":0.0,"image_id":"64e7507b1da3b67b","image_sha256":"84fcf190d18a9bd4e69421d67cb1e48375b343f9b793d50406988ae2fa67ce3c","local":-0.0003429215905114487,"matching":0.0,"native":1.9564748318656733e-05,"rematched":1.9564748318656733e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.9564748318656733e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.006402466544721541,"focal":0.0,"image_id":"65327bb1898a17d6","image_sha256":"014ab6b797b7aa0d07201d1f14f48b33d47f451293adcb2bfcffe0e524b1eed9","local":-0.06250302048869694,"matching":0.0,"native":0.006402466544721541,"rematched":0.006402466544721541,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.006402466544721541,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00034755896006599674,"focal":0.0,"image_id":"656648144cee1829","image_sha256":"6aa6c92d8a0369bc927a8dbc47c6aba413cde69bad71c96a63f64a0235113d8a","local":0.005399799869546078,"matching":0.0,"native":-0.00034755896006599674,"rematched":-0.00034755896006599674,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00034755896006599674,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.00011782690955508546,"focal":0.0,"image_id":"65a40656a6ba5344","image_sha256":"c9a3a1e7de06e90c0103668ee6cc8fa0d5a778e658a4cd5ddf674307fb2383ea","local":0.0032450691346554723,"matching":0.0,"native":-0.00011782690955508546,"rematched":-0.00011782690955508546,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00011782690955508546,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00010750714525309402,"focal":0.0,"image_id":"65e080f9ac466664","image_sha256":"beb5bd357e62bbe6d31fcc6ce3d3a1e644d821fca260b46e376dfdb4ce79e558","local":0.07636026803912395,"matching":0.0,"native":-0.00010750714525309402,"rematched":-0.00010750714525309402,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00010750714525309402,"stratum":"n5plus|ordinary_only|small"}
{"fixed":0.0001759726616934465,"focal":0.0,"image_id":"66147ef0d4be0638","image_sha256":"1c5d4c8fcdf21b84f8224352c6369791b97a0537beddc507fd7820f15607aaad","local":-0.00973042373283195,"matching":0.0,"native":0.0001759726616934465,"rematched":0.0001759726616934465,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0001759726616934465,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.00015212772293260457,"focal":-0.00015142429766357157,"image_id":"66a048ed7d6aabcc","image_sha256":"6861eff84cb9c4e6a23d5bdbbf0af53b7ae636c810fcc1c7ae6b17d022bdc00c","local":-3.525604689766256e-08,"matching":0.0,"native":-0.00015212772293260457,"rematched":-0.00015212772293260457,"selected_mass_dose":0.75,"selection":0.0,"spillover":-7.034252690329978e-07,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.012402426424341861,"focal":0.0,"image_id":"66f275fdfe7b5f99","image_sha256":"52c5f84753403f6457237d91bb1dcb5420342d479cf15d3259364d70f0226b7c","local":0.9069368440320489,"matching":0.0,"native":-0.012402426424341861,"rematched":-0.012402426424341861,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.012402426424341861,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0028276723554157,"focal":0.0,"image_id":"67d33582a767694c","image_sha256":"6b9cbe933ca798f0070238b0d5be305f712a83767331e99cfd3cb9864e058ba2","local":0.6190221974112655,"matching":0.0,"native":-0.0028276723554157,"rematched":-0.0028276723554157,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0028276723554157,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.008532919309097164,"focal":0.0,"image_id":"67e14c5dca3f47d7","image_sha256":"5204ef1811d66bcaab58631b929419f7fd0a5717cdc9ee88ac92fb2c2afc4ba5","local":0.10357259197121857,"matching":0.005890114128849211,"native":-0.0026428051802479535,"rematched":-0.0026428051802479535,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.008532919309097164,"stratum":"n5plus|ordinary_only|small"}
{"fixed":8.257845628711902e-05,"focal":0.0,"image_id":"69090b07e028d92f","image_sha256":"9c3ce56db12371f4b73f97f8bc0d81c76d599a5f7e7c0837806f7b9e3647b2af","local":-0.009821204066051074,"matching":0.0,"native":8.257845628711902e-05,"rematched":8.257845628711902e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":8.257845628711902e-05,"stratum":"n2_4|has_groupof|medium"}
{"fixed":3.3837230172806265e-05,"focal":0.0,"image_id":"6980aa5043a6d1af","image_sha256":"73893b61f7e7754d0a0dc6fb4072d1c217b1fc85079962a4262edf6c37b2d461","local":0.0006226325077981045,"matching":0.0,"native":3.3837230172806265e-05,"rematched":3.3837230172806265e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":3.3837230172806265e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":3.4033795598409355e-07,"focal":0.0,"image_id":"69cae52ca58cfde6","image_sha256":"e896bea3eef00bf55db8dd52a9864479252bcf8a76aecefea59c21b18ac07fb3","local":2.8543615331838232e-05,"matching":0.0,"native":3.4033795598409355e-07,"rematched":3.4033795598409355e-07,"selected_mass_dose":0.5,"selection":0.0,"spillover":3.4033795598409355e-07,"stratum":"n1|has_groupof|large"}
{"fixed":-1.9337944298092324e-06,"focal":0.0,"image_id":"69e54e18d9d4fceb","image_sha256":"4a60165a923af3eecf21f3cffb92869c5a0b06e5c44fcd7939218240014934cb","local":-0.00016150626577580637,"matching":0.0,"native":-1.9337944298092324e-06,"rematched":-1.9337944298092324e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.9337944298092324e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-1.767516610035047e-05,"focal":0.0,"image_id":"69f9e0db2f22397a","image_sha256":"48861841dee9ff4dbb18f454f9035c3a74982fdda09ebb400116facb0687e025","local":0.0017247289057401236,"matching":0.0,"native":-1.767516610035047e-05,"rematched":-1.767516610035047e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":-1.767516610035047e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":8.358923829093756e-05,"focal":0.0,"image_id":"6a41d529a6eeb2ff","image_sha256":"f0901e0d8446aab18f87c6b8273ae8cfc250f3b91cf72b9a18bd0b5a0a70f541","local":0.00441118402446292,"matching":0.0,"native":8.358923829093756e-05,"rematched":8.358923829093756e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":8.358923829093756e-05,"stratum":"n1|has_groupof|large"}
{"fixed":2.9102911313638735e-06,"focal":0.0,"image_id":"6a4747066ffd113f","image_sha256":"d1015adfbc0d48307dd03d4aa7eb99eec1886852eaa57886ecf5aa7f84c4497a","local":1.3179470662264686e-05,"matching":-5.551115123125783e-17,"native":-3.382644809979407e-06,"rematched":2.9102911313083624e-06,"selected_mass_dose":0.75,"selection":-6.2929359412877695e-06,"spillover":2.9102911313638735e-06,"stratum":"n5plus|has_groupof|small"}
{"fixed":-0.0012417415592252956,"focal":0.0,"image_id":"6a5086b8152cc904","image_sha256":"1dbe728e05a6cbdbd2b9a2de140e5b98f67770ba8583e85c5c7694ecca772ff9","local":0.00854477299465145,"matching":0.0,"native":-0.0012417415592252956,"rematched":-0.0012417415592252956,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0012417415592252956,"stratum":"n1|ordinary_only|large"}
{"fixed":1.4930072112062653e-05,"focal":0.0,"image_id":"6a81196a04e03ea2","image_sha256":"e3d565f09793485e7e4b49b70ddcf7449156ea3ced93142ed2ce2cc43d053717","local":-0.005057709890172471,"matching":0.0,"native":1.4930072112062653e-05,"rematched":1.4930072112062653e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.4930072112062653e-05,"stratum":"n2_4|has_groupof|large"}
{"fixed":1.5693984949105566e-07,"focal":0.0,"image_id":"6aab4765ce2690fd","image_sha256":"9fb250c22957c3f45dccb6d19ba0711b75e0e75786066d2d78f040273ad0ce10","local":-1.7044389610534896e-07,"matching":0.0,"native":1.5693984949105566e-07,"rematched":1.5693984949105566e-07,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.5693984949105566e-07,"stratum":"n1|ordinary_only|medium"}
{"fixed":-5.7036592933101815e-06,"focal":0.0,"image_id":"6ab55d63ac6708e2","image_sha256":"2d25af2364a8fae4e71ecac7f07d6cf5e1f00d4fe6871b8d19e11613df4c26a1","local":-8.236302235142422e-05,"matching":0.0,"native":-5.7036592933101815e-06,"rematched":-5.7036592933101815e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-5.7036592933101815e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":3.156195838016629e-08,"focal":7.789883752160054e-05,"image_id":"6ae6959a521d1a7a","image_sha256":"ea03a759405b29c86d5dcbbc73e7da5f12aee4196fd37dff0870e0505b07dcd0","local":0.00031159535008640216,"matching":1.1102230246251565e-16,"native":3.156195849118859e-08,"rematched":3.156195849118859e-08,"selected_mass_dose":0.25,"selection":0.0,"spillover":-7.786727556322037e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-6.432838257808271e-05,"focal":0.0,"image_id":"6aed02f45ed73fa5","image_sha256":"fbab047a0e4b143ef383f7fa0f56eb3aa1573112b4ee202ca7172a473b485e96","local":0.005948801810792638,"matching":0.0,"native":-6.432838257808271e-05,"rematched":-6.432838257808271e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-6.432838257808271e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00010538098839951715,"focal":-6.232528980626428e-05,"image_id":"6afeb8efa7c41603","image_sha256":"4062f2ec0f4bd64dff0b271915c2e8f72b4af1d83b363c357a8c3575254357fe","local":-3.444651642481311e-05,"matching":0.0,"native":-0.00010538098839951715,"rematched":-0.00010538098839951715,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.305569859325287e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-1.0840303540926577e-05,"focal":0.0,"image_id":"6b035896daef1ed6","image_sha256":"bffe81becd2379b3e67f21ffd192b16959e9017b9bb042a85066ae6bcab7ebf8","local":0.01177205867695435,"matching":0.0,"native":-1.0840303540926577e-05,"rematched":-1.0840303540926577e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.0840303540926577e-05,"stratum":"n2_4|ordinary_only|small"}
{"fixed":0.00016045858187230255,"focal":0.0,"image_id":"6b5ceef7c87e2f33","image_sha256":"95c6c3e6dd8aa6f1f9d0d29b6fc927ab5720d451cf31b9a727f82995d13f92f0","local":0.0020397777841100195,"matching":0.0,"native":0.00016045858187230255,"rematched":0.00016045858187230255,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00016045858187230255,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00031542216235203036,"focal":0.0,"image_id":"6bc17e16228c12fb","image_sha256":"3e9b28165dd124b1110f86c4446257af320d09bc7265edaaf89643c1cc50e642","local":0.07769388096548949,"matching":0.0,"native":-0.00031542216235203036,"rematched":-0.00031542216235203036,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00031542216235203036,"stratum":"n1|ordinary_only|medium"}
{"fixed":8.691164550378438e-06,"focal":0.0,"image_id":"6bc9663947ad2803","image_sha256":"a1786a2700f57083512c3f3e1b6a580831fa4ff6969e4c0d18fb9ec3b63aa839","local":-6.432377386954204e-05,"matching":0.0,"native":8.691164550378438e-06,"rematched":8.691164550378438e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":8.691164550378438e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.4501656994760892,"focal":0.0,"image_id":"6bcfd656708d25e2","image_sha256":"0964e1f5d865a0d4a71659a790f66f8d1afddf2f711fe3eb05ecb36a9451c9c7","local":0.7438854382591232,"matching":0.3669312610447226,"native":-0.08323443843136658,"rematched":-0.08323443843136658,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.4501656994760892,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.00026242578222757107,"focal":0.0,"image_id":"6bfd9b18f15962ef","image_sha256":"e1c7d43aff0ebcf4c2834ce4131ec7994cad205ab0cc2fae0dfd7938fdf9d80c","local":-0.05396694149966397,"matching":0.0,"native":0.00026242578222757107,"rematched":0.00026242578222757107,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.00026242578222757107,"stratum":"n1|ordinary_only|large"}
{"fixed":1.6665686678463132e-05,"focal":-1.3195256293324167e-07,"image_id":"6c2e8fe4349f9928","image_sha256":"d84f7e730d2430d799134617ebc6d3c5be79da3e6def77f2d403c34fa4c51d3c","local":-3.95857688799725e-07,"matching":-1.1102230246251565e-16,"native":1.6797893248488016e-05,"rematched":1.666568667835211e-05,"selected_mass_dose":1.0,"selection":1.3220657013590653e-07,"spillover":1.6797639241396374e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-7.692061854136512e-08,"focal":0.0,"image_id":"6c916feaecb96f4c","image_sha256":"6b9987871c42192fb7504937cdba282b2822ac40e18c45514cd406cbc30dea07","local":0.022984883239397624,"matching":0.0,"native":-7.692061854136512e-08,"rematched":-7.692061854136512e-08,"selected_mass_dose":1.0,"selection":0.0,"spillover":-7.692061854136512e-08,"stratum":"n5plus|ordinary_only|small"}
{"fixed":0.0007232182133068976,"focal":0.0,"image_id":"6c9c687eae7da796","image_sha256":"f429f1fdb8bba1626d41547f1b8d31a28f19e3a5877eb3eb9a9a1f800544efbf","local":0.006252908975702046,"matching":0.0,"native":0.0007232182133068976,"rematched":0.0007232182133068976,"selected_mass_dose":0.5,"selection":0.0,"spillover":0.0007232182133068976,"stratum":"n1|ordinary_only|large"}
{"fixed":0.3432898176762649,"focal":0.0,"image_id":"6d4fcf1e613594e7","image_sha256":"48ed9b0274925183e1cdb91516ee115f617a164a3a20ec5bab8e5e461b9c67d9","local":-0.46520606437618506,"matching":-0.2988912879280614,"native":0.044398529748203464,"rematched":0.044398529748203464,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.3432898176762649,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-2.249639252804858e-05,"focal":0.0,"image_id":"6d9bd1b3c4b37509","image_sha256":"64193a5fd370da41cd7fa92f2c473a673ab88dcd3416c919f2cd03a44e3d4e3d","local":0.006893906909426997,"matching":0.0,"native":-2.249639252804858e-05,"rematched":-2.249639252804858e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.249639252804858e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-3.44785989203622e-07,"focal":0.0,"image_id":"6e819dc674a74078","image_sha256":"f5ab0d4b94a8389ba56872d0add343d61c51e2041eb5bd5f7d504962ebb1a7f5","local":0.010077108300844906,"matching":0.0,"native":-3.44785989203622e-07,"rematched":-3.44785989203622e-07,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.44785989203622e-07,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0009646807079835007,"focal":0.0,"image_id":"6ef57026b1761382","image_sha256":"83b2805cb85ad01bb83f1fcdc4ef9d2e7208891191286e02169af6905bc5989b","local":0.006355083319571686,"matching":0.0,"native":0.0009646807079835007,"rematched":0.0009646807079835007,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0009646807079835007,"stratum":"n1|has_groupof|large"}
{"fixed":-0.007337712771573579,"focal":0.0,"image_id":"6f1cbdc7749e5a78","image_sha256":"6df2356c08847026e40bf603fd12552d958b80a15502fdfa5b648b43178eabae","local":0.28056395425915553,"matching":0.0,"native":-0.007337712771573579,"rematched":-0.007337712771573579,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.007337712771573579,"stratum":"n1|ordinary_only|large"}
{"fixed":3.952651848426747e-05,"focal":0.0,"image_id":"6fa278eda9f5ef97","image_sha256":"a44f0939462a5c5eb4b237a545d90c2aa743d43170023ec04bcaafaa854a83e1","local":-0.0004300289164149568,"matching":0.0,"native":3.952651848426747e-05,"rematched":3.952651848426747e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.952651848426747e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0016446148054850562,"focal":0.0,"image_id":"7076a6c30c555395","image_sha256":"bbd19ba303c0142f310cf76dcea8b2e702937c9e4bf1c11036ecd5a868e31426","local":0.26894303091412586,"matching":-1.1102230246251565e-16,"native":-0.0016446148054851673,"rematched":-0.0016446148054851673,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0016446148054850562,"stratum":"n5plus|has_groupof|small"}
{"fixed":-0.005684206177059892,"focal":0.0,"image_id":"7185c543229ea259","image_sha256":"b4b6bbb69ab6a9280fe0170b7a0c9ee007ff4c5050d6eca75365961daa3ccbc6","local":0.009219427642891853,"matching":0.0,"native":-0.005684206177059892,"rematched":-0.005684206177059892,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005684206177059892,"stratum":"n1|ordinary_only|small"}
{"fixed":-4.095740643528245e-06,"focal":0.0,"image_id":"7290c66c57edfdc5","image_sha256":"44386000a90265dd8d6b489c6485608582d1108853859108b02efbff40e97276","local":2.4694765810225365e-05,"matching":8.263112995732236e-06,"native":-4.397913191844793e-06,"rematched":4.167372352203991e-06,"selected_mass_dose":1.0,"selection":-8.565285544048784e-06,"spillover":-4.095740643528245e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00028669020453325755,"focal":0.0,"image_id":"731648d79c8c3ffb","image_sha256":"efe082815d59b7d82b60eb62c6efe1dcbf3cbfd67f586b6ef4ba451bbfd4fdfc","local":0.0005606376245767541,"matching":0.0,"native":-0.00028669020453325755,"rematched":-0.00028669020453325755,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00028669020453325755,"stratum":"n1|has_groupof|large"}
{"fixed":-0.035800681407287094,"focal":0.0,"image_id":"73cdfa0c921b5efe","image_sha256":"ccbe7dc215516573ce1104ae8fd1a9a18ecd960a519470b7b1c07b4111741836","local":0.10664049415627926,"matching":0.0,"native":-0.035800681407287094,"rematched":-0.035800681407287094,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.035800681407287094,"stratum":"n1|ordinary_only|small"}
{"fixed":-8.679391668953151e-05,"focal":0.0,"image_id":"740fc2fafd5b3c63","image_sha256":"cac8d152850635b1c4d58c971b32c9d7a31fc10104d9f939c79e88970a0f9f0e","local":-0.0009681141276632887,"matching":0.0,"native":-8.679391668953151e-05,"rematched":-8.679391668953151e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-8.679391668953151e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0009910515462032699,"focal":0.0,"image_id":"742a32bc0bc5988a","image_sha256":"f416ffdae3412a79ad54592bc736897dd7530d9edd38aaaad9afcdaa86bcce15","local":0.33098409865968054,"matching":0.0,"native":-0.0009910515462032699,"rematched":-0.0009910515462032699,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0009910515462032699,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0008637901879301468,"focal":0.0,"image_id":"7450459b1cfabb5d","image_sha256":"a50eae1acc76a2edde7b30bc24656824dd9f8517b234fd7f7f8c7f2c5336a0f8","local":0.006042229109196606,"matching":0.0,"native":-0.0008637901879301468,"rematched":-0.0008637901879301468,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008637901879301468,"stratum":"n1|ordinary_only|large"}
{"fixed":9.674138408255484e-05,"focal":0.0,"image_id":"7479c8ce01d03461","image_sha256":"162b5008b6b9cf6af1e9aa141b0b2ef5e0b6e45eb618f7762c9b2481be99e202","local":0.006611274179688209,"matching":0.0,"native":9.674138408255484e-05,"rematched":9.674138408255484e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":9.674138408255484e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0004961160157489486,"focal":0.0,"image_id":"757f227c20580793","image_sha256":"6824740db3f4d109ea86bfd8dda2447430dcfd12be325902d1aba4a0bfd47110","local":0.03211882968016888,"matching":0.0,"native":-0.0004961160157489486,"rematched":-0.0004961160157489486,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0004961160157489486,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0005753562278183466,"focal":0.0,"image_id":"759bc93ae6cbd7a4","image_sha256":"1c4772388e3cf2ea0bcf8755537039e0a5b7dd1afc66b6037ee4c7c1522b3222","local":0.00911477227417655,"matching":0.0,"native":0.0005753562278183466,"rematched":0.0005753562278183466,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0005753562278183466,"stratum":"n1|ordinary_only|medium"}
{"fixed":9.767620730039006e-05,"focal":9.883113933383339e-05,"image_id":"75f96adcf051332b","image_sha256":"08c7c872263fda5d62b759e01bca47491df01334f770b4728d896a86f396b42d","local":0.00019766227866766677,"matching":0.0,"native":9.767620730039006e-05,"rematched":9.767620730039006e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.1549320334433262e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0008895227974171638,"focal":0.0,"image_id":"76b9ae9cdaf6be8f","image_sha256":"83cc92b1740efff08a069b815eb4b7d4e14bde34b1b9d4afe1c8889f467432b3","local":0.011937004938887864,"matching":0.0,"native":-0.0008895227974171638,"rematched":-0.0008895227974171638,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008895227974171638,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.0012155645104081625,"focal":0.0,"image_id":"7704177bc9f0fa23","image_sha256":"c873a4a13f986b9379e762af94098daa762aefe447aa0480f0c163b928912dca","local":0.008955918744565423,"matching":0.0,"native":-0.0012155645104081625,"rematched":-0.0012155645104081625,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0012155645104081625,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00011861395208601078,"focal":0.0,"image_id":"775efcd4846a7744","image_sha256":"3c5c0ce5bd43c541681a729e486ba2fc8d96c9c9125f85c382c7e129ce8cbac7","local":-1.1293951900206989e-05,"matching":0.0,"native":-0.00011861395208601078,"rematched":-0.00011861395208601078,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00011861395208601078,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00014843023467064898,"focal":0.0,"image_id":"78172c05e91c2794","image_sha256":"6b7d0f49aa168305377d81ec9dccf7155c7149f8a810615c0e8a8c6925bed21c","local":0.004175719380237974,"matching":0.0,"native":-0.00014843023467064898,"rematched":-0.00014843023467064898,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00014843023467064898,"stratum":"n2_4|has_groupof|large"}
{"fixed":-1.2010114580629505e-07,"focal":0.0,"image_id":"789090a5d590b51e","image_sha256":"13b901ae1bc6effc41a8d68c6910148fd8dc748c28d975a47ab4f02c24019e68","local":-7.580182931280714e-05,"matching":0.0,"native":-1.2010114580629505e-07,"rematched":-1.2010114580629505e-07,"selected_mass_dose":0.25,"selection":0.0,"spillover":-1.2010114580629505e-07,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.941080356506532e-05,"focal":0.0,"image_id":"78b0dee58ed63f3e","image_sha256":"e36791bad6215c62cbb6ccd882041c634d90e8727148e933346692ca1b34c076","local":0.21601896062933024,"matching":0.0,"native":-3.941080356506532e-05,"rematched":-3.941080356506532e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.941080356506532e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":2.072946190839753e-06,"focal":0.0,"image_id":"78eea1e033883b25","image_sha256":"7be1ea8e760ae340f29972665a6c580d7db74a610fb36adf358e313024512aea","local":1.9459913153481586e-05,"matching":0.0,"native":2.072946190839753e-06,"rematched":2.072946190839753e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":2.072946190839753e-06,"stratum":"n5plus|has_groupof|small"}
{"fixed":0.0030866191280264355,"focal":0.0,"image_id":"79266540d328ba1d","image_sha256":"f13d01469fdc49f45c5647fd05be3d04430152a9a82969391c7cbb713d200b86","local":-0.0018093007422573873,"matching":0.0,"native":0.0030866191280264355,"rematched":0.0030866191280264355,"selected_mass_dose":0.5,"selection":0.0,"spillover":0.0030866191280264355,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-2.2734715474093115e-06,"focal":0.0,"image_id":"7aa46347c2dcd10f","image_sha256":"8124317a0fb036d57da398a2c69de7eab1769af3a6807653dc06cb2e2ee4d92e","local":-7.62379618603334e-07,"matching":0.0,"native":-2.2734715474093115e-06,"rematched":-2.2734715474093115e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":-2.2734715474093115e-06,"stratum":"n2_4|has_groupof|large"}
{"fixed":4.8346830831436094e-05,"focal":0.0,"image_id":"7b02fb303dd328b1","image_sha256":"7bdcf9f11c2673c33d6df05693002fe4a9da467a199a2ae749469c5a24deabfd","local":0.00045724012976161186,"matching":0.0,"native":4.8346830831436094e-05,"rematched":4.8346830831436094e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":4.8346830831436094e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.04625368078712433,"focal":0.0,"image_id":"7b2ad4fcf16f1b07","image_sha256":"6507a4ebf961befa8acac5e4913d1501d07ae99cfee416d6f798b24a54384901","local":0.9464231452601408,"matching":0.03934636387871282,"native":-0.006907316908411509,"rematched":-0.006907316908411509,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.04625368078712433,"stratum":"n2_4|ordinary_only|large"}
{"fixed":1.1465667488774756e-06,"focal":0.0,"image_id":"7b570759dc07f499","image_sha256":"48a7f5daf46632b64dc6551660f612426201afe0e773b2319b72ddace59fba9e","local":-0.0026218302539997105,"matching":0.0,"native":1.1465667488774756e-06,"rematched":1.1465667488774756e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.1465667488774756e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":7.498648626480531e-06,"focal":0.0,"image_id":"7bd363054ded8fcf","image_sha256":"a6a15766b6dc171bcb74f28cad400d6cc1e103262f3f00e55070384dc501c91a","local":-0.00017700167844503234,"matching":0.0,"native":7.498648626480531e-06,"rematched":7.498648626480531e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":7.498648626480531e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":6.068668520498033e-05,"focal":0.0,"image_id":"7c0353b336cd0545","image_sha256":"5499eb07c49860cfe773707ddc6660eb46de961d2f34504860c0f09d3d181c9d","local":-0.0036270432853873213,"matching":0.0,"native":6.068668520498033e-05,"rematched":6.068668520498033e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":6.068668520498033e-05,"stratum":"n2_4|ordinary_only|small"}
{"fixed":1.2050953083653226e-05,"focal":0.0,"image_id":"7cae57aa3c1e1c4c","image_sha256":"68981e1903d20c6474786c662fc9971fbcac57e04ee3c474268732f5530c9e20","local":-0.0008530464151380486,"matching":-1.1102230246251565e-16,"native":1.2050953083542204e-05,"rematched":1.2050953083542204e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.2050953083653226e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.00210346305786252,"focal":0.0,"image_id":"7cf856f5398d8138","image_sha256":"75d84eea58f7099b57a86a61276e83f448979aa9dfce352267a616524f2cd18b","local":0.0171804972122781,"matching":0.0,"native":-0.00210346305786252,"rematched":-0.00210346305786252,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00210346305786252,"stratum":"n1|has_groupof|large"}
{"fixed":0.0021164377383726674,"focal":0.0,"image_id":"7d3ed25abc40bbd4","image_sha256":"c6b9cf6f834f959c4b3006a6b3143e976ecbc3ce293ea1d156b7d792f39a4a1c","local":0.4857766573141117,"matching":0.0,"native":0.0021164377383726674,"rematched":0.0021164377383726674,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0021164377383726674,"stratum":"n1|ordinary_only|medium"}
{"fixed":-2.1782076648629856e-06,"focal":0.0,"image_id":"7dfa29440cef9bbb","image_sha256":"5b4401aae72f73838c985b1e4819b631bd66eb9da195f829a096355946cfeea2","local":4.25397003441701e-07,"matching":0.0,"native":-2.1782076648629856e-06,"rematched":-2.1782076648629856e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-2.1782076648629856e-06,"stratum":"n1|has_groupof|large"}
{"fixed":-3.875021485577612e-06,"focal":0.0,"image_id":"7e03960e3a8de1b7","image_sha256":"48d9635f4bd1ce972a0b2c9a92a12e4f7d749ede0f12a43aebde9a5c59896fca","local":0.034076258989676034,"matching":0.0,"native":-3.875021485577612e-06,"rematched":-3.875021485577612e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.875021485577612e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":1.2507342714185299e-05,"focal":0.0,"image_id":"7e50247c78fa1213","image_sha256":"c524a59c397f2dbd624f9ac5df688b636d4ac252e296a59bbe2a27c0a0c8066d","local":0.0009027809153703183,"matching":2.220446049250313e-16,"native":1.2507342714407343e-05,"rematched":1.2507342714407343e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.2507342714185299e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00010758707945057733,"focal":0.0,"image_id":"7e818203cd456ce6","image_sha256":"51d6a0ab16af2523a76dbbb0dd7510cbddc5315baf77e1fff839f13d9513f007","local":0.016817532285951328,"matching":0.0,"native":-0.00010758707945057733,"rematched":-0.00010758707945057733,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00010758707945057733,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0004970256278786778,"focal":0.0,"image_id":"7ee89666681456a1","image_sha256":"ba6bc69c215f28e5196672534ac2ff8b0aaaa1532f8e43f5555bc1fa07ca15b7","local":0.019216892391748952,"matching":0.0,"native":0.0004970256278786778,"rematched":0.0004970256278786778,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0004970256278786778,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.2035846526314842e-05,"focal":0.0,"image_id":"7f23e1de7320aebd","image_sha256":"f7c9a170ab8b40da6d5f6cadf00f49ddc9b2719215a4791ee97299ea0ece1ed3","local":0.0008947671985363795,"matching":2.220446049250313e-16,"native":-1.2035846526092797e-05,"rematched":-1.2035846526092797e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.2035846526314842e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":5.223401144283102e-06,"focal":0.0,"image_id":"7f27492e450462f2","image_sha256":"47d02e687498bf541ffa139e68799223d7f1c3bf213861d485c82cb0d16ab9b0","local":-5.7547117836641144e-05,"matching":0.0,"native":5.223401144283102e-06,"rematched":5.223401144283102e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":5.223401144283102e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":0.004184131817651648,"focal":0.0,"image_id":"7f456b12978c4a88","image_sha256":"6dde3811f255fc3ec63f7ab28629c7f4c114c553adc98320c03f32dac0bf3f9f","local":-0.12237262260547593,"matching":0.0,"native":0.004184131817651648,"rematched":0.004184131817651648,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.004184131817651648,"stratum":"n1|ordinary_only|large"}
{"fixed":6.735984670269701e-05,"focal":0.0,"image_id":"7fc29bf61fed5a91","image_sha256":"dcce78836c627bf129cb49dccee7534639856a60897bf9a39414f6b86306060c","local":0.007214178860832865,"matching":0.0,"native":6.735984670269701e-05,"rematched":6.735984670269701e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.735984670269701e-05,"stratum":"n2_4|ordinary_only|small"}
{"fixed":9.558921983288116e-06,"focal":0.0,"image_id":"80031602b701835d","image_sha256":"dee89eeb1494b0ea35cc1101bec3517394f99f94ed76bb4eef8f4faf72817f51","local":0.003650271753267431,"matching":0.0,"native":9.558921983288116e-06,"rematched":9.558921983288116e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":9.558921983288116e-06,"stratum":"n5plus|has_groupof|medium"}
{"fixed":0.0001599787604776859,"focal":0.0,"image_id":"80561ee7028278a9","image_sha256":"b868ab2c3ddbf31338096853659c8ef6b2c1718bc01a7007a062042f75031c14","local":-0.007006407466623676,"matching":0.0,"native":0.0001599787604776859,"rematched":0.0001599787604776859,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0001599787604776859,"stratum":"n2_4|ordinary_only|large"}
{"fixed":2.7990325943250127e-05,"focal":0.0,"image_id":"809a9c3af507dbfc","image_sha256":"2aa47d314dbe85ad65ad58da00ea339f905c01aa07eeee544f25ab33f6033f77","local":0.00968106727957404,"matching":0.0,"native":2.7990325943250127e-05,"rematched":2.7990325943250127e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.7990325943250127e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":4.314297200513906e-05,"focal":0.0,"image_id":"81eb3a8a9e740b6b","image_sha256":"3c3eefb8344be250695a65704755176aaa2464053f5e7ae86a022eda75d8e3cc","local":0.001450975829327461,"matching":0.0,"native":4.314297200513906e-05,"rematched":4.314297200513906e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":4.314297200513906e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00866293920954575,"focal":0.0,"image_id":"822d56e5fca1ea1b","image_sha256":"1a70fa5dbec1cc383d425c0f50d731b2de7195658526dc05eb1c32a15c3e2cd0","local":0.3478915853426823,"matching":0.0,"native":-0.00866293920954575,"rematched":-0.00866293920954575,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00866293920954575,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00944373999508863,"focal":0.0,"image_id":"82ee220e87203f3a","image_sha256":"a23a4659f94a8a553ad93c3adf36ecbde9aed0cec15ef86ec3c92c292f2c14ff","local":0.46603520125366327,"matching":0.0,"native":-0.00944373999508863,"rematched":-0.00944373999508863,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00944373999508863,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.011690933308126206,"focal":0.0,"image_id":"837b3d11ff02f116","image_sha256":"59dd4fc109f4c15ad5a20147db43f57dfef13d04554af9a6c33686ae7f1fc44e","local":0.0515010903549942,"matching":0.0,"native":-0.011690933308126206,"rematched":-0.011690933308126206,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.011690933308126206,"stratum":"n1|ordinary_only|medium"}
{"fixed":4.924650614801518e-07,"focal":0.0,"image_id":"83ab987502a09a6b","image_sha256":"f933e4180313de817c42bc9d613d9af45adeee736f6de712c1e5cfc3ee5d7520","local":-0.00011188646427540139,"matching":0.0,"native":4.924650614801518e-07,"rematched":4.924650614801518e-07,"selected_mass_dose":0.5,"selection":0.0,"spillover":4.924650614801518e-07,"stratum":"n2_4|has_groupof|medium"}
{"fixed":4.806416614588915e-05,"focal":0.0,"image_id":"83dbc7a718837841","image_sha256":"7b10c582d415480a1963df554a9831c5ca65dcccea218cfcc02ab5e2b6579453","local":-0.0008384169767399457,"matching":0.0,"native":4.806416614588915e-05,"rematched":4.806416614588915e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":4.806416614588915e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0003360187939592807,"focal":0.0,"image_id":"83e734d9c556c49a","image_sha256":"db87e64103b4898fd4482bcbe395473f719c6fb08d359e7ebd29d7dc5a89a70d","local":-0.0055194929211361266,"matching":0.0,"native":-0.0003360187939592807,"rematched":-0.0003360187939592807,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0003360187939592807,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.015058988307232513,"focal":0.0,"image_id":"84af10bd3659e63e","image_sha256":"a3792d3d3463ba037233190240068650c667263b463b0011edf0955c78c8cafb","local":0.0029472798180566473,"matching":0.0,"native":-0.015058988307232513,"rematched":-0.015058988307232513,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.015058988307232513,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.002185325824019313,"focal":0.0,"image_id":"8563075fa2c954ef","image_sha256":"8e4de2582ff8be88829a98c57efcbfab2bb896ffc39bef388feca6e6b5a907cb","local":0.7844130344441562,"matching":0.0,"native":-0.002185325824019313,"rematched":-0.002185325824019313,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.002185325824019313,"stratum":"n1|ordinary_only|large"}
{"fixed":3.1946173170149805e-06,"focal":0.0,"image_id":"861c2b1e80db0d48","image_sha256":"49d513bc2dcc23d15fdcd3033cce43b1d9697eb86996a0efd375e9674f2537b4","local":0.0006802359653464603,"matching":0.0,"native":3.1946173170149805e-06,"rematched":3.1946173170149805e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.1946173170149805e-06,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":0.0014404740825203488,"focal":0.0,"image_id":"869197f411ca73c3","image_sha256":"356868f11a9dc6610b2bda8a375e1c17bd079d3a9c92f3cf1da5c077ffcbc1cc","local":-0.05537023187447898,"matching":0.0,"native":0.0014404740825203488,"rematched":0.0014404740825203488,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0014404740825203488,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00020346113528735277,"focal":0.0,"image_id":"86b4c5e790b1122c","image_sha256":"10c6a55e8443a3df9b627646ce5b33e1b0e62b077ce804f0e901b78a0149f158","local":0.05080984491229762,"matching":0.0,"native":-0.00020346113528735277,"rematched":-0.00020346113528735277,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00020346113528735277,"stratum":"n2_4|has_groupof|small"}
{"fixed":3.663671206410868e-07,"focal":0.0,"image_id":"86e8c6b4a3da6306","image_sha256":"81ffc42ac9a2a6240516d40a12acc23bafb8b13102d89e2a47d18e471c7f79e0","local":-1.458030383813936e-06,"matching":0.0,"native":3.663671206410868e-07,"rematched":3.663671206410868e-07,"selected_mass_dose":0.5,"selection":0.0,"spillover":3.663671206410868e-07,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.4424835748134726e-06,"focal":0.0,"image_id":"878c40e51215560e","image_sha256":"929f89fbd997b71e07fc81a363b7045c519c7b8f96db5dff9e7343f300cb8307","local":-1.474706862239863e-06,"matching":0.0,"native":-5.4424835748134726e-06,"rematched":-5.4424835748134726e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":-5.4424835748134726e-06,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.00013645221868785473,"focal":0.0,"image_id":"883d84d577156fa4","image_sha256":"5eba5e23b9d92a5295e37bd126d746501ecdbcfbf2bc31ddcac9789996f2c5a9","local":0.018801996730845483,"matching":0.0,"native":-0.00013645221868785473,"rematched":-0.00013645221868785473,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00013645221868785473,"stratum":"n1|ordinary_only|large"}
{"fixed":-7.849934235970579e-08,"focal":0.0,"image_id":"886c56cd857bee29","image_sha256":"e4e98c7fd961c8c025746116a690bf47ee9e42b5465201b23b95659abccbae9c","local":-2.084799783497182e-05,"matching":0.0,"native":-7.849934235970579e-08,"rematched":-7.849934235970579e-08,"selected_mass_dose":1.0,"selection":0.0,"spillover":-7.849934235970579e-08,"stratum":"n1|has_groupof|large"}
{"fixed":-4.238991546712256e-05,"focal":0.0,"image_id":"8884452330e7b58a","image_sha256":"4ff4e9d66773d57a5d1ec56b13c61c4b7269dd544455d9289f28f2ba800b5220","local":0.03187760990348876,"matching":0.0,"native":-4.238991546712256e-05,"rematched":-4.238991546712256e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.238991546712256e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00013558600772622942,"focal":0.0,"image_id":"88d2508b4fba0184","image_sha256":"5f42362bf1bb13407aaf4b027f85deccf6b8370b46e092d6fa1226c8d6b6172b","local":0.0030496530964892257,"matching":0.0,"native":-0.00013558600772622942,"rematched":-0.00013558600772622942,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00013558600772622942,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.004430092512221262,"focal":0.0,"image_id":"88e5a3fe3fb0b71e","image_sha256":"4b6f230271d7565712113eb0115081873159bc61b1fcf2caed2355d50f3ac537","local":0.24167454986735457,"matching":0.0,"native":-0.004430092512221262,"rematched":-0.004430092512221262,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004430092512221262,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0021920119098270963,"focal":0.0,"image_id":"89cea1955da08c9b","image_sha256":"72a653a4a73a694ae77f41165046b1bb41852e7cba2e02acdbfdf92b9a6cc468","local":0.23173644597819176,"matching":0.0,"native":-0.0021920119098270963,"rematched":-0.0021920119098270963,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0021920119098270963,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.000299421336694472,"focal":0.0,"image_id":"89f4750b99400608","image_sha256":"661b052d350d630946b8e9c555d4c28df3481f49e5e61e5d17bf9bba685c41ed","local":0.0020005352726836234,"matching":0.0,"native":0.000299421336694472,"rematched":0.000299421336694472,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.000299421336694472,"stratum":"n1|ordinary_only|large"}
{"fixed":5.904659682720581e-05,"focal":0.0,"image_id":"8a7c172790f00b16","image_sha256":"dc59bef2df397de0f79cfb9cf1635889d727262a543c6462c07763df5101da30","local":9.808575097146376e-06,"matching":0.0,"native":5.904659682720581e-05,"rematched":5.904659682720581e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":5.904659682720581e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0005379701846027762,"focal":0.0,"image_id":"8b031007bf62947a","image_sha256":"1c2377e184d40ff0839da9316eb68603429518570c26b97e03b09dce662426c5","local":-0.005451476703149848,"matching":0.0,"native":0.0005379701846027762,"rematched":0.0005379701846027762,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0005379701846027762,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-7.611679442964814e-06,"focal":0.0,"image_id":"8b09742b62d60334","image_sha256":"ea66384a55e2b3852d7a9781f12e44c5489a40be22272db933c21200a5162ff3","local":0.0011210802016941128,"matching":0.0,"native":-7.611679442964814e-06,"rematched":-7.611679442964814e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-7.611679442964814e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-1.5695709775220834e-05,"focal":0.0,"image_id":"8b26e854cf7bb04f","image_sha256":"f31eebfb84652f9b748f7e28090f959ef805e92339f11bab59e738748cd08549","local":0.003856530735933228,"matching":0.0,"native":-1.5695709775220834e-05,"rematched":-1.5695709775220834e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.5695709775220834e-05,"stratum":"n2_4|has_groupof|medium"}
{"fixed":-1.5458798801493145e-05,"focal":0.0,"image_id":"8b29fc01c8cbcb1a","image_sha256":"dac78bae5af3f1dbb1f4fe61b6fdac41ddbb949746a8c77ad58ec4b6869a2498","local":-0.018175464083274973,"matching":-2.220446049250313e-16,"native":-1.545879880171519e-05,"rematched":-1.545879880171519e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.5458798801493145e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":0.003353348718012794,"focal":0.0,"image_id":"8b539a829ff81f3d","image_sha256":"83b4f6be67be52cbf6898f9b2e21f2b17b513ff4fc456f10d88eb06e65517899","local":-0.002802712585982192,"matching":0.0,"native":0.0032363461444308572,"rematched":0.003353348718012794,"selected_mass_dose":0.75,"selection":-0.00011700257358193689,"spillover":0.003353348718012794,"stratum":"n2_4|ordinary_only|large"}
{"fixed":1.85166483491761e-05,"focal":0.0,"image_id":"8b5d958c661e38ed","image_sha256":"e97cfabe19d2171fcb61e5a3a204c152d5c72ddc7ba7dc5e5fe139eae86121e7","local":2.9396030773995874e-05,"matching":0.0,"native":1.85166483491761e-05,"rematched":1.85166483491761e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.85166483491761e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.2774190089603898e-06,"focal":0.0,"image_id":"8b95b205b2294c49","image_sha256":"85518ae2eae61b986e14e969b4371ab6c59fbc4b810e77e6cf74990729102679","local":0.0005796186388390152,"matching":0.0,"native":-1.2774190089603898e-06,"rematched":-1.2774190089603898e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":-1.2774190089603898e-06,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0005458747206229936,"focal":0.0,"image_id":"8d128d898cd3f387","image_sha256":"1abb99aefc174c46ae80364adac86309f2ee5929de31f4b73ae3d0d78e1e6c81","local":-0.0016618237913722696,"matching":0.0,"native":-3.1597121026758455e-06,"rematched":-0.0005458747206229936,"selected_mass_dose":0.75,"selection":0.0005427150085203177,"spillover":-0.0005458747206229936,"stratum":"n1|ordinary_only|large"}
{"fixed":5.215588935181259e-06,"focal":0.0,"image_id":"8d1e53413cd9c13f","image_sha256":"043e9710709ddabc88099c2dd9f416c2be228b25b2e16f2b091df3d4561fa769","local":0.00010739763115848178,"matching":0.0,"native":5.215588935181259e-06,"rematched":5.215588935181259e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":5.215588935181259e-06,"stratum":"n1|ordinary_only|medium"}
{"fixed":8.386912240143651e-06,"focal":0.0,"image_id":"8d5223fadd883d69","image_sha256":"44806b8cfea739fb7f746c6ba151753f74f14f3ecdc0488497da0ac8599852cf","local":-0.004857762097742906,"matching":-1.1102230246251565e-16,"native":8.386912240032629e-06,"rematched":8.386912240032629e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":8.386912240143651e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.003704439937496029,"focal":0.0,"image_id":"8d67f792bb6201da","image_sha256":"9bdc70826406744e5b9b23127782fde73b799d4ddf97b4ee6f13a2c3c2f9ed20","local":0.0018214762694630515,"matching":0.0,"native":0.003704439937496029,"rematched":0.003704439937496029,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.003704439937496029,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.00010141862088808296,"focal":0.0,"image_id":"8d7824439e1a8a84","image_sha256":"76976ea699fd13a0085f9af53c1b6c8c24439e9e3bf4190cf0752845e6d3e5d8","local":-0.00028107813289374097,"matching":0.0,"native":-0.00010141862088808296,"rematched":-0.00010141862088808296,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00010141862088808296,"stratum":"n1|ordinary_only|large"}
{"fixed":2.7280737078201936e-09,"focal":0.0,"image_id":"8d8a4c7f721a53c6","image_sha256":"1bb4847d6fdd0c2f6bf87e22ee8de11f9e90040e339d7e3add207612b6367f5d","local":-1.0195939323577884e-07,"matching":0.0,"native":0.0,"rematched":2.7280737078201936e-09,"selected_mass_dose":0.25,"selection":-2.7280737078201936e-09,"spillover":2.7280737078201936e-09,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0004650304480480205,"focal":0.001057273949173737,"image_id":"8dbac5ddec00b03d","image_sha256":"092c8884d2eaba5dbc5fba327aca379fc5e50fd5312761066d8ec2ab8bee53cc","local":0.002114547898347474,"matching":0.0,"native":0.0004650304480480205,"rematched":0.0004650304480480205,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0005922435011257166,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0002811866838491328,"focal":0.0,"image_id":"8df826e27ad174b6","image_sha256":"728d07ec610506918c35c68065ef0b2a7e7b441092cf73735157e44be5e22e1d","local":0.005308244101624363,"matching":0.0,"native":-0.0002811866838491328,"rematched":-0.0002811866838491328,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002811866838491328,"stratum":"n2_4|has_groupof|large"}
{"fixed":-5.0964284846521934e-05,"focal":0.0,"image_id":"8fa33d4ac35d624f","image_sha256":"d1a779dcc298d03d85b60892bcb9623c659cae348fd51b98def8c3a0cca34bfc","local":0.0019154771667717375,"matching":0.0,"native":-5.0964284846521934e-05,"rematched":-5.0964284846521934e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-5.0964284846521934e-05,"stratum":"n1|has_groupof|large"}
{"fixed":-1.7131976536632898e-05,"focal":0.0,"image_id":"8fa5ad9fc2178522","image_sha256":"962292c42276ec363317e4cea651dfb5ac6f0e33f55fae682ec86bfe5d9bfdd4","local":0.0008342669872406241,"matching":0.0,"native":-1.7131976536632898e-05,"rematched":-1.7131976536632898e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.7131976536632898e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":8.623174012539758e-05,"focal":0.0,"image_id":"8fe8eaaa4e665758","image_sha256":"239d1c53cc81f4c662fa005c0fc3d12d986558e0af9e93e41c9948e5a0dac48b","local":-1.0420377773937971e-06,"matching":0.0,"native":8.623174012539758e-05,"rematched":8.623174012539758e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":8.623174012539758e-05,"stratum":"n2_4|has_groupof|large"}
{"fixed":2.836090176139283e-05,"focal":0.0,"image_id":"8ffd88cc86165f99","image_sha256":"8184695d2088afa4ab0fb3abf3f8066a2b4ac97c63b97b9bb2b8b28363b19e7c","local":0.015140444831826538,"matching":0.0,"native":2.836090176139283e-05,"rematched":2.836090176139283e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.836090176139283e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.03552680048230361,"focal":0.0,"image_id":"908a3ac555a1a509","image_sha256":"2d07b32cc4b5e68c882a4335581203ed55dc71a0fd5f0d532496ea7ed62e4942","local":0.6555338806208353,"matching":0.0,"native":-0.03552680048230361,"rematched":-0.03552680048230361,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.03552680048230361,"stratum":"n1|ordinary_only|large"}
{"fixed":7.683297039062429e-11,"focal":0.0,"image_id":"917ae3b768ea3a0d","image_sha256":"c2589cf20f2b5586ff3441cd1b791930937e012b042908e49757a6aa473175e1","local":-4.5509388523612467e-10,"matching":0.0,"native":0.0,"rematched":7.683297039062429e-11,"selected_mass_dose":0.25,"selection":-7.683297039062429e-11,"spillover":7.683297039062429e-11,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.0012478575142915727,"focal":0.0,"image_id":"91ab1702c6023449","image_sha256":"39b985a262c8a796f3eb06a53ce5af6d3ea7bc5c12e127166931cb73773ac2a9","local":-0.049261997226411836,"matching":-0.001182914563737425,"native":6.494295055414767e-05,"rematched":6.494295055414767e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0012478575142915727,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-1.5295965017370072e-06,"focal":0.0,"image_id":"92482b815a4d8438","image_sha256":"e4195a0020a5b47206d5093cbcc5042ccffd629c34e89c44bd745c172a2e4795","local":-1.906546295581612e-06,"matching":0.0,"native":-1.5295965017370072e-06,"rematched":-1.5295965017370072e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.5295965017370072e-06,"stratum":"n1|has_groupof|large"}
{"fixed":-0.11472942353269744,"focal":0.0,"image_id":"932eef14e5ee78b2","image_sha256":"82f0a9f00e997d28ed38171a278442dc37d551daf5d5018782150b48c62580bc","local":0.021038639830495854,"matching":0.0,"native":-0.11472942353269744,"rematched":-0.11472942353269744,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.11472942353269744,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00010569838321389247,"focal":0.0,"image_id":"935acc24545d071a","image_sha256":"2f91b86109658eb354ff9b335ebfbdc939d53aa09e110f5cb7d71c3a04f4504b","local":0.00017099948166196532,"matching":0.0,"native":0.00010569838321389247,"rematched":0.00010569838321389247,"selected_mass_dose":0.25,"selection":0.0,"spillover":0.00010569838321389247,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":2.010102114424761e-06,"focal":0.0,"image_id":"9383fc70f2f94771","image_sha256":"b4a06ac41117ce8dc9832ca88239bdcce2138396ad8446d8c3fbad81f7658abd","local":0.004824873489018389,"matching":0.0,"native":2.010102114424761e-06,"rematched":2.010102114424761e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":2.010102114424761e-06,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.008242574853264295,"focal":0.0,"image_id":"9412e89784f52557","image_sha256":"46ad0b25408f0c37b44e2a88be63405c14e4373c91f4bb2d527480356af4e899","local":0.28420229816839776,"matching":0.0,"native":-0.008242574853264295,"rematched":-0.008242574853264295,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.008242574853264295,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.03316884144757437,"focal":0.0,"image_id":"943bfd369d990229","image_sha256":"edcdd6d11fa40507efbf00557a3115768d3034995b47230aba47c10110a3ee4f","local":0.5208714074766008,"matching":0.0,"native":-0.03316884144757437,"rematched":-0.03316884144757437,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.03316884144757437,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0003260116944813207,"focal":0.0,"image_id":"948829364fa2be92","image_sha256":"d5bd3866c9fb0803112f2756964389f6b3cb74f9f492dbe1bb72c1bed4b38f28","local":-0.003137355105126194,"matching":0.0,"native":-0.0003260116944813207,"rematched":-0.0003260116944813207,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0003260116944813207,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.000494180427091484,"focal":0.0,"image_id":"948830ffee9f0dea","image_sha256":"c8fac7997781541fa282bc62e64c29cba13cee24726c6575933efa97b3d3384d","local":0.28814030238917115,"matching":1.1102230246251565e-16,"native":-0.000494180427091373,"rematched":-0.000494180427091373,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000494180427091484,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.0043273178032062765,"focal":0.0,"image_id":"94de58da0f25a821","image_sha256":"653eafb869794c2e89887c3d5b82e51b3c33a8d07a243c3d753579b38ae161e0","local":0.08108627936715546,"matching":-1.1102230246251565e-16,"native":-0.0005020556835728662,"rematched":-0.0043273178032063875,"selected_mass_dose":0.75,"selection":0.0038252621196335213,"spillover":-0.0043273178032062765,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":1.1275439560920475e-06,"focal":0.0,"image_id":"94f919757bdab97d","image_sha256":"a61a806e82ffaeb6c7fd0776aca9a3e7af627af912fc80eaf917082478a02b90","local":-1.5552510347626738e-06,"matching":0.0,"native":1.1275439560920475e-06,"rematched":1.1275439560920475e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.1275439560920475e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00011570040326291942,"focal":0.0,"image_id":"95a1ed5eeda072ae","image_sha256":"c051fc8c36ac1f99a6abd3527fd0b907240a9349673fa7f0f90811659e1491c2","local":0.35834494226251795,"matching":1.1102230246251565e-16,"native":-0.00013342354201917317,"rematched":-0.0001157004032628084,"selected_mass_dose":0.75,"selection":-1.7723138756364776e-05,"spillover":-0.00011570040326291942,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-4.980483329524756e-07,"focal":0.0,"image_id":"9627e4edac0fc0f0","image_sha256":"08f80d060c2590047227d07f5cc408ee5ef0a5ca09a83a6ee3c8a3cdea6ec640","local":0.0002840641456711882,"matching":0.0,"native":0.0,"rematched":-4.980483329524756e-07,"selected_mass_dose":0.75,"selection":4.980483329524756e-07,"spillover":-4.980483329524756e-07,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00014144371417616763,"focal":0.0,"image_id":"96710408b7411dc9","image_sha256":"e81003678dbdfaf4d52b8ec739f92860d2ca09fbb20055a6247154ce4304c0f9","local":-0.0002981738215628721,"matching":0.0,"native":0.00014144371417616763,"rematched":0.00014144371417616763,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.00014144371417616763,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.015977218517536418,"focal":0.0,"image_id":"97c5878b405da3f7","image_sha256":"9c69f4b664fd62d75ddd2c6e0cd4dac077f4004d1f37aa89db70f17f64a15bb0","local":0.31966846868445725,"matching":0.0,"native":-0.015977218517536418,"rematched":-0.015977218517536418,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.015977218517536418,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00010024479561920874,"focal":0.0,"image_id":"98022a707cfd2874","image_sha256":"1432daf180064cab47ee21487d401b99948fe0afc64e0bbd4168fc62a0058f22","local":-0.015160983776806414,"matching":0.0,"native":0.00010024479561920874,"rematched":0.00010024479561920874,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00010024479561920874,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-8.337102472302533e-05,"focal":0.0,"image_id":"9864b21f8c09959f","image_sha256":"773e926b392c03c0a0df3da014a6e7739f7fbe378a17c7c2dde8987be9c782e3","local":-0.0002253331316651357,"matching":0.0,"native":0.0,"rematched":-8.337102472302533e-05,"selected_mass_dose":1.0,"selection":8.337102472302533e-05,"spillover":-8.337102472302533e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":5.06806946767302e-05,"focal":0.0,"image_id":"98b8134b38bb0fd6","image_sha256":"e5ff69f8cd27eac41e2a82d911faa77bc04a761efe8cfd774fe99c8492dff2b7","local":-0.008906245326007055,"matching":0.0,"native":5.06806946767302e-05,"rematched":5.06806946767302e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":5.06806946767302e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-5.5838026721599654e-05,"focal":0.0,"image_id":"994b85699caf797b","image_sha256":"5107e69d3151421616651985466ebf8593c81493017bc50629aa219a8d09f696","local":0.005592577913805984,"matching":0.0,"native":-5.5838026721599654e-05,"rematched":-5.5838026721599654e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":-5.5838026721599654e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0037731414223317605,"focal":0.00218588089016164,"image_id":"997c98431fcf08b3","image_sha256":"381f56c0f729ad5fcd49c9a852e2635fc65740f961f94879bbef1216651fb85a","local":0.0006425679785715978,"matching":0.0,"native":0.0037731414223317605,"rematched":0.0037731414223317605,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0015872605321701205,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-6.405804127140868e-07,"focal":0.0,"image_id":"9a6f045922850e04","image_sha256":"692d90e6d4f0554c521e796f2b0017f895ff9537be81aa42e2769a503872f5b4","local":0.003032477158364265,"matching":0.0,"native":-6.405804127140868e-07,"rematched":-6.405804127140868e-07,"selected_mass_dose":1.0,"selection":0.0,"spillover":-6.405804127140868e-07,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0007631083857595825,"focal":0.0,"image_id":"9aee80c1dd0fc2a1","image_sha256":"7fd901ece03bc5624476483c512277973ff04388a7b98c7afe7edb1b10d1a693","local":9.018258848082512e-05,"matching":0.0,"native":-0.0007631083857595825,"rematched":-0.0007631083857595825,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0007631083857595825,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.734706865210491e-06,"focal":0.0,"image_id":"9b06c0eeccd3eb15","image_sha256":"1ef1c6b992d256b8f8131c841d8b7d419a9149a24c0adc9dca908d55beb181c1","local":0.001512728186292266,"matching":0.0,"native":-3.734706865210491e-06,"rematched":-3.734706865210491e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.734706865210491e-06,"stratum":"n5plus|has_groupof|small"}
{"fixed":-0.003499429222549977,"focal":0.0,"image_id":"9b0d0e29cba7b004","image_sha256":"2c540900c75633cf7c68f49d8a2003290d0ea37dd35e92956abd5ffa3fff4ad5","local":0.0014745836522680467,"matching":0.0,"native":-0.003499429222549977,"rematched":-0.003499429222549977,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.003499429222549977,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.004788200904891349,"focal":0.0,"image_id":"9b54cf10f503e0b3","image_sha256":"7a40f9e2143091e517f5702997d4c7a2755f0c2db0ec52b572a0aa8a513b8bff","local":0.2407529921380723,"matching":0.0,"native":-0.004788200904891349,"rematched":-0.004788200904891349,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004788200904891349,"stratum":"n1|has_groupof|large"}
{"fixed":0.00012071254756962357,"focal":0.0,"image_id":"9b94a2e364786610","image_sha256":"6819afba0925f1922fa6fde8d508da8c5e98b7c942c98a897408ca819b1c4609","local":3.281772876380243e-05,"matching":0.0,"native":0.00012071254756962357,"rematched":0.00012071254756962357,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00012071254756962357,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.00018070192724561895,"focal":0.0,"image_id":"9be398e55afdf163","image_sha256":"54a3353ab0b43072c07ab84499d3b5f9d72504fd9f97098dae59081449ee66e3","local":0.01904169526296652,"matching":0.0,"native":-0.00018070192724561895,"rematched":-0.00018070192724561895,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00018070192724561895,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0006470429036523617,"focal":0.0,"image_id":"9c4244b2f55178e6","image_sha256":"192e285def2546298e670a861d16db877c2cc9c67caac992e7b542f274f975ca","local":0.13706774118406406,"matching":0.0,"native":-0.0006470429036523617,"rematched":-0.0006470429036523617,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006470429036523617,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.005113540022633312,"focal":0.0,"image_id":"9c431efa2a5b0643","image_sha256":"0a7af8aaa066e882e44192ce17d59eb7c9edbdd108bab50a092978991927b85f","local":0.3756544027799475,"matching":0.0,"native":-0.005113540022633312,"rematched":-0.005113540022633312,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005113540022633312,"stratum":"n1|has_groupof|large"}
{"fixed":-0.011276560608470376,"focal":0.0,"image_id":"9cd1d3f6e4795eb3","image_sha256":"3f25fa8afa7f18d409c316497a36a0a1406fa50e9d778b327fd5ddd54f0c7ac5","local":0.5035734076313834,"matching":0.0,"native":-0.011276560608470376,"rematched":-0.011276560608470376,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.011276560608470376,"stratum":"n1|has_groupof|large"}
{"fixed":-0.00042857064934975764,"focal":0.0,"image_id":"9d87a23507705eb9","image_sha256":"23868e61e9bd92b10b85c24295efaf0da9282bf0679e4f45ef8a15e5ff0f7804","local":0.00975957698699894,"matching":0.0,"native":-0.00042857064934975764,"rematched":-0.00042857064934975764,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00042857064934975764,"stratum":"n1|ordinary_only|medium"}
{"fixed":8.941152088637327e-05,"focal":0.0,"image_id":"9dad9af11a34591f","image_sha256":"9ae5f4eb801c44cf41659e22ca3dee56ce88d4b18ec26f430337ba4ee04ee3b4","local":0.0003260049222331145,"matching":0.0,"native":8.941152088637327e-05,"rematched":8.941152088637327e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":8.941152088637327e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.2664084947665586e-07,"focal":0.0,"image_id":"9de6fe07dbc8ecaa","image_sha256":"55260b490b8527abd8b4dc4db186deb370e7ab348fa291c028d17e4fa6c9729b","local":0.0002059166628075454,"matching":0.0,"native":-2.2664084947665586e-07,"rematched":-2.2664084947665586e-07,"selected_mass_dose":0.25,"selection":0.0,"spillover":-2.2664084947665586e-07,"stratum":"n1|has_groupof|large"}
{"fixed":-0.000461987462075486,"focal":0.0,"image_id":"9e3b268c8f585dbc","image_sha256":"5d25bba764c6fd65c549242dfb1fc16d0776dff9870aa9ac586dca798f457bf4","local":0.20923243687327442,"matching":-1.1102230246251565e-16,"native":-0.00046198746207559704,"rematched":-0.00046198746207559704,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000461987462075486,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.0008110870635326117,"focal":0.0,"image_id":"9e7cdcf4f8265a8e","image_sha256":"7e8fc904b35a41904a48608490413503125de888675289df45d86d8f5f96d363","local":0.04050733734150305,"matching":0.0,"native":-0.0008110870635326117,"rematched":-0.0008110870635326117,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008110870635326117,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0002182417402921688,"focal":0.0,"image_id":"9ec8d039ae01d728","image_sha256":"3b4bdd3e8922e0e4d2f53d9e2ad2ce7479ff0c442b067ef77d9e8b79b499eee9","local":0.005801142696249206,"matching":0.0,"native":-0.0002182417402921688,"rematched":-0.0002182417402921688,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002182417402921688,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00043682798588706717,"focal":0.0009003723874138336,"image_id":"9ee9a5038aa1670a","image_sha256":"3080fcd84f4faa5fdb3ea1d0571a8bc89fe57ee72958367fbfec360119d52530","local":0.003883243525692137,"matching":1.1102230246251565e-16,"native":-0.00043682798588695615,"rematched":-0.00043682798588695615,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0013372003733009008,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":5.895087822771483e-05,"focal":0.0,"image_id":"9fc6b9554a142b1a","image_sha256":"09f236cd81d78c3e541960c72f1593071cfa572fe39c19d86f5a9262faf2ffb7","local":0.0010668123806738304,"matching":0.0,"native":5.895087822771483e-05,"rematched":5.895087822771483e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":5.895087822771483e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00019262111445861319,"focal":0.0,"image_id":"a1b616760f3a3dcc","image_sha256":"fbcb49640e21384f55b1c9b6d57d95f67b2bb3013e31a0f95af43575faa7268b","local":0.013160764264671054,"matching":0.0,"native":-0.00019262111445861319,"rematched":-0.00019262111445861319,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00019262111445861319,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0067001076754383895,"focal":0.0,"image_id":"a1c2674ccaa452d3","image_sha256":"3b7858b1e3cff2c5c0bfe769b16eec11ea59a4069621fdd891f77baba06543bd","local":0.014882122208888314,"matching":0.021582229884326704,"native":0.014882122208888314,"rematched":0.014882122208888314,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0067001076754383895,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.023698452294994454,"focal":0.0,"image_id":"a240b2980230d9af","image_sha256":"5ef038699b3d961d9eabfe1352e45eb77ae8b994615fc348ee0fc2d7bfe79a98","local":0.7549213398681386,"matching":0.0,"native":-0.023698452294994454,"rematched":-0.023698452294994454,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.023698452294994454,"stratum":"n2_4|has_groupof|small"}
{"fixed":-0.03168303009554041,"focal":0.0,"image_id":"a24e87155910653c","image_sha256":"ae9d557b29d16a49e83bbf52be838f22653f1a040f0089785451913330fc2481","local":0.3541310421419795,"matching":0.0,"native":-0.03168303009554041,"rematched":-0.03168303009554041,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.03168303009554041,"stratum":"n2_4|ordinary_only|small"}
{"fixed":0.0008555424528211147,"focal":0.0,"image_id":"a2d3809ba0c0273e","image_sha256":"d6e6b6a9a476c18929435f145175efc3a80b9edb7d158bf2beadc7e98a0c1dfd","local":-0.0003072298095652898,"matching":0.0,"native":0.0008555424528211147,"rematched":0.0008555424528211147,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0008555424528211147,"stratum":"n1|ordinary_only|large"}
{"fixed":1.0271590098920313e-05,"focal":0.0,"image_id":"a2fb5a1cc3e96db0","image_sha256":"68dfe809280eb954f7b77391bffc5d9e12265602a7fcdac8dee34512fcb44f2b","local":-0.00650340230764348,"matching":0.0,"native":1.0271590098920313e-05,"rematched":1.0271590098920313e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.0271590098920313e-05,"stratum":"n2_4|has_groupof|small"}
{"fixed":0.0005438190402713428,"focal":0.0,"image_id":"a352ad2085795d5d","image_sha256":"d3c63494252fcb684556936ca6325460a9f15d6ebe2237ae0b107686f33c9dc2","local":0.08774279025220516,"matching":0.0,"native":0.0005438190402713428,"rematched":0.0005438190402713428,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0005438190402713428,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.09113474713724601,"focal":0.0,"image_id":"a398b7010917bde7","image_sha256":"3dc5d990bc2d77db8be67b214a850d23e43055b9f1de813f166f7eb5bf882af3","local":0.925583974894487,"matching":0.029219042027912367,"native":-0.06191570510933364,"rematched":-0.06191570510933364,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.09113474713724601,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0007058836339169927,"focal":0.0,"image_id":"a3cdf705d7d49a18","image_sha256":"6d5f3018fd31e720b12e46e171ae32ed512b4ada004551b139069a65eab61613","local":0.03355823865087959,"matching":0.0,"native":-0.0007058836339169927,"rematched":-0.0007058836339169927,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0007058836339169927,"stratum":"n1|ordinary_only|large"}
{"fixed":-4.06695217980424e-06,"focal":0.0,"image_id":"a3e78c405ccc16f6","image_sha256":"0b3c91583b479c95450d4f421308b52b14953ced6d7d94095228c5166d595fca","local":0.00043856860594346063,"matching":0.0,"native":-4.06695217980424e-06,"rematched":-4.06695217980424e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.06695217980424e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0012513734192429737,"focal":0.0,"image_id":"a51c84ba00a6c36b","image_sha256":"0cf888d95e01e2bdc28c8f5ea7a54cc3d3526393c8e010a8073b3fa4436ff84e","local":0.0004041533418309706,"matching":0.0,"native":-0.0012513734192429737,"rematched":-0.0012513734192429737,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0012513734192429737,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.659877955424328e-05,"focal":0.0,"image_id":"a534a66dbc1710c1","image_sha256":"d68e6aac9b7a9b294794b78a2ae4b59ef41d358be51ef20a7bca92345464a414","local":0.002982548543604792,"matching":0.0,"native":-2.659877955424328e-05,"rematched":-2.659877955424328e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.659877955424328e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.4531782703295377e-06,"focal":0.0,"image_id":"a54e7bb80448f3b0","image_sha256":"4a786ac41c82d71b63200364f8b2d2d6c4b80985d2fb91693de00d7892a65e75","local":-6.975151044168033e-05,"matching":0.0,"native":-3.4531782703295377e-06,"rematched":-3.4531782703295377e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.4531782703295377e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0004344432124175346,"focal":0.0,"image_id":"a55f15c92666bf7f","image_sha256":"270adac23c1e320fd0fda75dc24597eff74408654f72b01236bbdcec01f3265a","local":-0.005675271301299065,"matching":0.0,"native":-0.0004344432124175346,"rematched":-0.0004344432124175346,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004344432124175346,"stratum":"n1|has_groupof|large"}
{"fixed":0.0003487044916271609,"focal":0.0,"image_id":"a56973cf50a58c34","image_sha256":"c4d309f9c19b95b113bb1e5d801be903b9b027a417e209ce6e1c95e0feb19cf6","local":0.020315390516885405,"matching":0.0,"native":0.0003487044916271609,"rematched":0.0003487044916271609,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0003487044916271609,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.13745092197912617,"focal":0.0,"image_id":"a5cd3858e29bafe3","image_sha256":"6630349c8fc66e77f06ffdc155979f17210b73aa7bdee9f887bb793d561ed1d8","local":0.8483735504718566,"matching":0.14561556366029677,"native":0.008164641681170592,"rematched":0.008164641681170592,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.13745092197912617,"stratum":"n5plus|has_groupof|medium"}
{"fixed":2.3955275425202593e-05,"focal":0.0,"image_id":"a5e60ca036df4641","image_sha256":"6c3c17911c5682d094739a2411dea5335757620cb9e3226dc0b51d0f99b929ea","local":0.0015312164613778666,"matching":0.0,"native":2.3955275425202593e-05,"rematched":2.3955275425202593e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":2.3955275425202593e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.001121286561224899,"focal":0.0,"image_id":"a662d2c04a1f616f","image_sha256":"bc311d20db54dbffda6ba064e90384322e785f8d56f3fc1703a29ee6019adfe1","local":0.0008555979779158644,"matching":0.0,"native":0.001121286561224899,"rematched":0.001121286561224899,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.001121286561224899,"stratum":"n1|ordinary_only|medium"}
{"fixed":-1.3779404277602936e-06,"focal":0.0,"image_id":"a68cb9282a900389","image_sha256":"d2f5212edfb62d4a1914eb4f2127171287deabbd8b3365b57ce36b330e9a0c5f","local":7.639479818215798e-06,"matching":0.0,"native":-1.3779404277602936e-06,"rematched":-1.3779404277602936e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.3779404277602936e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":1.4955375263470128e-06,"focal":0.0,"image_id":"a69d0921f6aaa2bb","image_sha256":"ed05c7e7bcaea6d5bcbb305b5705430c99b1ddf7a79b06c167f5d7641253d1cd","local":4.2544323389306915e-06,"matching":0.0,"native":1.4955375263470128e-06,"rematched":1.4955375263470128e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":1.4955375263470128e-06,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0013550769407613128,"focal":0.0,"image_id":"a6c34c3add62f6ee","image_sha256":"59ecf1a892317010fd0ed435aec60437661050304492f96d72303d117305a389","local":0.022179378219994994,"matching":0.0,"native":-0.0013550769407613128,"rematched":-0.0013550769407613128,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0013550769407613128,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.9558796605645412e-05,"focal":0.0,"image_id":"a6ca5d724c2c31f4","image_sha256":"518d8d9487eca437220c634ebdf301910e94534a9e90bc0d5a4f4d841becc8df","local":0.007891196051286742,"matching":0.0,"native":-1.9558796605645412e-05,"rematched":-1.9558796605645412e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.9558796605645412e-05,"stratum":"n1|has_groupof|large"}
{"fixed":0.0584178936281049,"focal":0.0,"image_id":"a6e24f5f38b6aa2e","image_sha256":"2819f93824c9886665283b083b9605ad0d49a1bebc023ffd6b897a3937636d4d","local":-0.00027718486236490733,"matching":0.0,"native":0.0584178936281049,"rematched":0.0584178936281049,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0584178936281049,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.006683220001624024,"focal":0.0,"image_id":"a786939cd9a477a2","image_sha256":"423d28f81837b17d520a3c5e17d9d4d827496fb3d8dee54d66f9463d6097a0af","local":0.8354826679462257,"matching":0.0,"native":-0.006683220001624024,"rematched":-0.006683220001624024,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.006683220001624024,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.02921561512936932,"focal":0.0,"image_id":"a7925288525b0ab6","image_sha256":"972ca64e4d4e0a97bfe58380c50436f040d3d16a673389952ac162cb8eaa10c6","local":0.7194750183717891,"matching":0.0,"native":-0.02921561512936932,"rematched":-0.02921561512936932,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.02921561512936932,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.003145760831816058,"focal":0.0,"image_id":"a79331b20534c202","image_sha256":"cc15c7bcba64d9e26ad3f7c6a658b94ac1951ca25a9e00e665533d537204d266","local":0.014329794017852511,"matching":0.0,"native":-0.003145760831816058,"rematched":-0.003145760831816058,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.003145760831816058,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.0016233241025304657,"focal":0.0,"image_id":"a7d44634028bf578","image_sha256":"89c4afa86a24ad2f35705bb5f2efd4be2279f3fda061b06f9418ca39494968f2","local":-0.005250989705999756,"matching":0.0,"native":-0.0016233241025304657,"rematched":-0.0016233241025304657,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0016233241025304657,"stratum":"n1|ordinary_only|large"}
{"fixed":1.1290239073119546e-05,"focal":-3.386222324821598e-06,"image_id":"a7fb288ac83d3c7b","image_sha256":"8e5ad4d5c0f7ee8422a05db9a7844f225866ecf1599467f6fdfdb56f82157010","local":-0.0001659248939162583,"matching":-1.3877787807814457e-17,"native":1.1298727567374267e-05,"rematched":1.1290239073105668e-05,"selected_mass_dose":1.0,"selection":8.488494268599212e-09,"spillover":1.4676461397941145e-05,"stratum":"n5plus|has_groupof|small"}
{"fixed":-0.00015426363127846177,"focal":0.0,"image_id":"a7ff7aea6320c693","image_sha256":"34384af3d3eb8447e539ef7d06b8fed17857fa448f6080b9b3f4808c2cbbfc7c","local":-0.004103037353149833,"matching":0.0,"native":-0.00015426363127846177,"rematched":-0.00015426363127846177,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00015426363127846177,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-8.784995640631621e-05,"focal":0.0,"image_id":"a8d43b4e9cb90702","image_sha256":"03f8d21c142146de3db258e0c44bbbbf390733a564edb251fc43049873047088","local":0.00027259449269281875,"matching":0.0,"native":-8.784995640631621e-05,"rematched":-8.784995640631621e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-8.784995640631621e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.029736553249195663,"focal":0.0,"image_id":"a94c4223d45aaf34","image_sha256":"e1f43edda03dcb2c52610717fc9be5f0c0e17d2907a1a5b1905c61404459cc07","local":0.8854684848378702,"matching":0.0,"native":-0.029736553249195663,"rematched":-0.029736553249195663,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.029736553249195663,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.0002497344634367904,"focal":0.0,"image_id":"a94ca67bfdbf88df","image_sha256":"8b221d4a95536f3ba4247c62ae39686d8f9272ae83b057caa94e4cb28d348507","local":-0.007987336760679975,"matching":-0.008237071224116765,"native":-0.007987336760679975,"rematched":-0.007987336760679975,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0002497344634367904,"stratum":"n1|ordinary_only|medium"}
{"fixed":-7.363121854897514e-06,"focal":0.0,"image_id":"a95900f324769cc3","image_sha256":"f158349e4f556ef89cb465acd0b950a87ba272ed5c9fd83284423c5d29a023dd","local":-0.00026592360353277014,"matching":0.0,"native":-7.363121854897514e-06,"rematched":-7.363121854897514e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-7.363121854897514e-06,"stratum":"n1|has_groupof|large"}
{"fixed":-0.00031765430499441916,"focal":0.0,"image_id":"aa2e7a6fe6517be6","image_sha256":"0f9aed8c09f99038f4f3a528bd2656a0a86d1018700e79412253ab6e124f35a7","local":-0.01506301842592278,"matching":1.1102230246251565e-16,"native":-0.00031765430499430813,"rematched":-0.00031765430499430813,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00031765430499441916,"stratum":"n5plus|has_groupof|small"}
{"fixed":8.26186847907584e-06,"focal":0.0,"image_id":"aa6c7c9bf1188b05","image_sha256":"3ce3a4a9e55e9665b1062f2ef1211faa6780654895dcff199f435159192c30f4","local":0.0002712464948667892,"matching":-5.551115123125783e-17,"native":8.261868479020329e-06,"rematched":8.261868479020329e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":8.26186847907584e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.025380165831359047,"focal":0.0,"image_id":"aaa12411c2d6378d","image_sha256":"5e9e45f2bab0aed787e584749d1cf479580a97727a2d50fa081d5a5d622cebaa","local":0.8175403822129368,"matching":0.0,"native":-0.025380165831359047,"rematched":-0.025380165831359047,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.025380165831359047,"stratum":"n1|ordinary_only|medium"}
{"fixed":8.050239074464116e-06,"focal":0.0,"image_id":"aad2063d7bd3e2e2","image_sha256":"c1b22a1169ad6621a679da49e307785f749875b479f4428d34138b6eea160ba5","local":-1.6523245411965656e-05,"matching":0.0,"native":8.050239074464116e-06,"rematched":8.050239074464116e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":8.050239074464116e-06,"stratum":"n1|has_groupof|large"}
{"fixed":2.236881905715027e-05,"focal":0.0,"image_id":"aaf5b5b51d27d3a2","image_sha256":"24952869de2cc392df745b750013f1fe7079e89cd40951e06d457c0185ee21e1","local":-0.0021960859819324385,"matching":0.0,"native":2.236881905715027e-05,"rematched":2.236881905715027e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.236881905715027e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0010283191883380116,"focal":0.0,"image_id":"ab2fcf562be3d51d","image_sha256":"968f3dd50e1dd85cdbb49ed42b2bbd1c5365f117cfc4ee4ba58fbca85b479dd8","local":0.12484138677468354,"matching":0.0,"native":-0.0010283191883380116,"rematched":-0.0010283191883380116,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0010283191883380116,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.002164568198603778,"focal":0.0,"image_id":"abc04060db4bf30e","image_sha256":"dd5a7c3fca713d2874da336b1e205d2faec5a044db2c02695b7e8b4ef9f37fb5","local":0.4988417430671606,"matching":0.0,"native":-0.002164568198603778,"rematched":-0.002164568198603778,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.002164568198603778,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.0017017683399641603,"focal":0.0,"image_id":"ac08533aa9ebadbb","image_sha256":"569d2a3148c93d8495480ae7ba002b682c93eb4aacb85fb0a753a3aeecafa431","local":0.002926207084080045,"matching":0.0,"native":0.00045989155326947584,"rematched":-0.0017017683399641603,"selected_mass_dose":0.25,"selection":0.002161659893233636,"spillover":-0.0017017683399641603,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-1.4968774891821468e-06,"focal":0.0,"image_id":"acb3fdf00204e389","image_sha256":"68af87e1db17b318736482f2818b28f7a3fe896bcd22abd50e173b0e880fa326","local":0.0015288579536599138,"matching":0.0,"native":-1.4968774891821468e-06,"rematched":-1.4968774891821468e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.4968774891821468e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0004794052557053341,"focal":0.0,"image_id":"acd8371d50566145","image_sha256":"db6de74bb4821b5f01b51a4e01b434b1b4f1e63bc03cc96e3ee5e3c7b7010364","local":-0.00041475355255916196,"matching":0.0,"native":-0.0004794052557053341,"rematched":-0.0004794052557053341,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004794052557053341,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.0001622196244246421,"focal":0.0,"image_id":"ad73e2347ffd4af6","image_sha256":"39cb0837d154357945dc8cbf021d25e5a3e3dc58352deef42a4aa503cda18e97","local":0.0006943268585283312,"matching":0.0,"native":0.0001622196244246421,"rematched":0.0001622196244246421,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0001622196244246421,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.011597634203927565,"focal":0.0,"image_id":"ad8872dc3eebf99b","image_sha256":"72b14f90f50a5a29f131a3b4f1e8855322febe22b79a04e9ccddf76cceef85d9","local":0.876783555811594,"matching":0.0,"native":-0.011597634203927565,"rematched":-0.011597634203927565,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.011597634203927565,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0011276528595240976,"focal":0.0,"image_id":"ada6444710b9b1c4","image_sha256":"6ad3f3ec22e880247804dc37bf5bcc38473d88e9a28c8049f4f35fc7c567b3f1","local":0.06919246315912791,"matching":0.0,"native":-0.0011276528595240976,"rematched":-0.0011276528595240976,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0011276528595240976,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":1.6704401181066864e-05,"focal":0.0,"image_id":"aef0a8bc66d5205d","image_sha256":"83de3f09d671f4f4dc1429b7a5ef6ab8d0d840f8bbe684bea8cbea1fb0a2bf68","local":-7.220651774712063e-05,"matching":0.0,"native":1.6704401181066864e-05,"rematched":1.6704401181066864e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.6704401181066864e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.00043597200042988504,"focal":0.0,"image_id":"aef199d66371e318","image_sha256":"7ac513652536eacc83a4cd2185571134e01cb0bb540f677d9becd01ee9f160fc","local":0.0011397151841977538,"matching":0.0,"native":0.0004434773068758835,"rematched":0.00043597200042988504,"selected_mass_dose":0.75,"selection":7.50530644599845e-06,"spillover":0.00043597200042988504,"stratum":"n5plus|ordinary_only|small"}
{"fixed":0.0006875492250401072,"focal":0.0,"image_id":"af1290c41c9d0673","image_sha256":"00bc8f5cbaa72086bb9b9b3113ca75530b5e6e346ea92ecfdf81b4c454906f8f","local":0.0069093381831561995,"matching":0.0,"native":0.0006875492250401072,"rematched":0.0006875492250401072,"selected_mass_dose":0.5,"selection":0.0,"spillover":0.0006875492250401072,"stratum":"n1|ordinary_only|medium"}
{"fixed":-1.2747737158869121e-05,"focal":0.0,"image_id":"af164c23e3b1379c","image_sha256":"58837ac1648cf453d4e44039c991a98628d435a827f0fe316dae28ee9f2be448","local":-0.0023928246497791905,"matching":0.0,"native":-1.2747737158869121e-05,"rematched":-1.2747737158869121e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.2747737158869121e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.00012818510578938014,"focal":0.0,"image_id":"af2115d66f372a98","image_sha256":"d05f188b863b3ca60f5674f9c10f6cc1e2d1589e5f6b18ac357fb794e0cf50b5","local":0.005921766659112861,"matching":0.0,"native":0.00012818510578938014,"rematched":0.00012818510578938014,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.00012818510578938014,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.8928341223229985e-05,"focal":0.0,"image_id":"af2c66a081355766","image_sha256":"86dbfcf20de554658d132797bceaeae7c8e4f266c8799163cff142dd885477c3","local":0.026194632610118895,"matching":0.0,"native":-5.8928341223229985e-05,"rematched":-5.8928341223229985e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":-5.8928341223229985e-05,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-6.602984960579761e-06,"focal":0.0,"image_id":"afa043bff608b4d8","image_sha256":"3aa690afc56b3fe860f8cd08b66831fa2a0442dc2f0cde4ef27d919be362e656","local":0.00010089420498807017,"matching":2.220446049250313e-16,"native":-6.602984960357716e-06,"rematched":-6.602984960357716e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-6.602984960579761e-06,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-3.552724655653261e-05,"focal":0.0,"image_id":"aff53ea5a15022ba","image_sha256":"5e9b296228d8ac9e5e7b93d95861ad1417aff8df172632044f2cb5943fa0020b","local":0.0007127303106951254,"matching":0.0,"native":-3.552724655653261e-05,"rematched":-3.552724655653261e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.552724655653261e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0009687335427609189,"focal":0.0,"image_id":"b0538e53f43ab2bf","image_sha256":"a7b8cddd6741058ee15f7a6fae5efcf24f27a264ba4f9285ee9c07a3f4e43c2a","local":0.0008572910758663267,"matching":0.0,"native":-0.0009687335427609189,"rematched":-0.0009687335427609189,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0009687335427609189,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.3626985345127629e-05,"focal":0.0,"image_id":"b08ef1d3ee348c92","image_sha256":"f83920f37879ceb5ca9b0e2153a01c33c4be92b40c72fd26c88a28dcbf6f92f7","local":-0.00021377475490744202,"matching":0.0,"native":-1.3626985345127629e-05,"rematched":-1.3626985345127629e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.3626985345127629e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0008925213969567525,"focal":0.0,"image_id":"b09c4cb11ce2bd7e","image_sha256":"937ba68c86f9a175ef68dd610dd97c9f9a77ccee4981b126cb33c1c4b302911d","local":-0.000398797449736539,"matching":0.0,"native":-0.0008925213969567525,"rematched":-0.0008925213969567525,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008925213969567525,"stratum":"n1|ordinary_only|large"}
{"fixed":-8.415837771114099e-08,"focal":0.0,"image_id":"b0b49e0e127c68d9","image_sha256":"64777a9b48d6a92ba7b60e6bda7c2e63eaa5ce691a436fa454726cb2b88f8d1a","local":2.314974362743749e-05,"matching":0.0,"native":-8.415837771114099e-08,"rematched":-8.415837771114099e-08,"selected_mass_dose":0.5,"selection":0.0,"spillover":-8.415837771114099e-08,"stratum":"n1|has_groupof|large"}
{"fixed":-1.1470479932218502e-05,"focal":0.0,"image_id":"b0ccd81cd1aa504a","image_sha256":"03bfc681be1b6fb29bdb6fc8165d75ae37d29606ca9423cdb3b7ff4df0c1e8d4","local":0.00019739652559343628,"matching":0.0,"native":-1.1470479932218502e-05,"rematched":-1.1470479932218502e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.1470479932218502e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-1.8364941634096965e-07,"focal":0.0,"image_id":"b175fc0d52f4e9af","image_sha256":"35e29408899dd177b488e1ff14cab5333a40a6533ed932c679d62d4e51118af4","local":-0.00075524649262175,"matching":0.0,"native":-1.8364941634096965e-07,"rematched":-1.8364941634096965e-07,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.8364941634096965e-07,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00010634661677211277,"focal":0.0,"image_id":"b1a50a3824887ee2","image_sha256":"d83f61b8e576e44a62bcf7b3e5f188c2dad4379b547822f3f5ed3b71f9dc0743","local":0.0028296609194404312,"matching":0.0,"native":-0.00010634661677211277,"rematched":-0.00010634661677211277,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00010634661677211277,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.006047857957209524,"focal":0.0,"image_id":"b1cc07fedf3c169a","image_sha256":"a7f79968e6e1f2fa54691052eac1cb655d5045b173f8fab34b3db548d2fa8e6c","local":0.7312034312752547,"matching":0.0,"native":-0.006047857957209524,"rematched":-0.006047857957209524,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.006047857957209524,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-2.7489459625495982e-05,"focal":0.0,"image_id":"b24bf4d161061372","image_sha256":"43ad31e242cc34d39d2473460a506e46b3ff19e1a1053ca6ca39a2f5f7a28c50","local":0.004688693960820986,"matching":0.0,"native":-2.7489459625495982e-05,"rematched":-2.7489459625495982e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-2.7489459625495982e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0020310083827629333,"focal":0.0,"image_id":"b281c4652d262f5f","image_sha256":"b87ac1421d25fbe1c6f6c2663a4c69ca9bfcc1b50ac80aa39c7f7e999292fdbb","local":0.02645983364893552,"matching":0.0,"native":-0.0020310083827629333,"rematched":-0.0020310083827629333,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0020310083827629333,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0001667337820558945,"focal":0.0,"image_id":"b2d8a6b079990337","image_sha256":"e9320ccd2ab29aec479a96faa1ce9c8bebbca28969852a632b4aeffd9bd43551","local":0.040936451502068094,"matching":0.0,"native":-0.0001667337820558945,"rematched":-0.0001667337820558945,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0001667337820558945,"stratum":"n1|has_groupof|large"}
{"fixed":6.581367111291314e-07,"focal":0.0,"image_id":"b2faf04ae8d5ffae","image_sha256":"304601ece7a77fca2434247e06848285860b33f6879ef7dd18d1916fde1e83bb","local":0.0030045203715092076,"matching":0.0,"native":6.581367111291314e-07,"rematched":6.581367111291314e-07,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.581367111291314e-07,"stratum":"n1|ordinary_only|medium"}
{"fixed":-2.8056950343025022e-06,"focal":0.0,"image_id":"b32c6db57efbee78","image_sha256":"a849f381c4943d9ec6df712d95da1473e8453fd72381e19b3a014fb18f2e7b32","local":-0.00033606215142861686,"matching":0.0,"native":-2.8056950343025022e-06,"rematched":-2.8056950343025022e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-2.8056950343025022e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.347158671609176e-05,"focal":0.0,"image_id":"b40cd864078e1b42","image_sha256":"50646e645f9c3d5bb8306bf2a5e5de145f0a639e2acf3a1bee6013f8958d08d9","local":0.21757707236084772,"matching":0.0,"native":-5.347158671609176e-05,"rematched":-5.347158671609176e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-5.347158671609176e-05,"stratum":"n2_4|ordinary_only|small"}
{"fixed":2.5170421895315265e-05,"focal":0.0,"image_id":"b46e47f8bc4712b8","image_sha256":"bbe82d10d87ffaefb788650d879eddae1571171fd756a8c2aede0329af626445","local":-6.727188414384517e-05,"matching":0.0,"native":2.5170421895315265e-05,"rematched":2.5170421895315265e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.5170421895315265e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.038259387086019905,"focal":0.0,"image_id":"b609d65b898eb765","image_sha256":"bbee0b369ec4cf7e4ca0657e864d7dc6fa7c7782b43daf841192868aff5c0a0b","local":0.1735896951428126,"matching":0.1442179081397636,"native":-5.9446676419662415e-05,"rematched":0.10595852105374369,"selected_mass_dose":0.5,"selection":-0.10601796773016335,"spillover":-0.038259387086019905,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0004897406893750178,"focal":0.0,"image_id":"b62643d55901573f","image_sha256":"42c0957684c7f68939be19d486469b914384331720038c29c6976b0bf5e59d32","local":-0.030156567392805728,"matching":0.0,"native":0.0004897406893750178,"rematched":0.0004897406893750178,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0004897406893750178,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-9.73115115018297e-05,"focal":0.0,"image_id":"b68e0a5152581da0","image_sha256":"799a089cb48c45e67e2a56ef35261a781cfa5efafdc32a475d8b26d1386dc71d","local":0.005492721467015196,"matching":0.0,"native":-9.73115115018297e-05,"rematched":-9.73115115018297e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-9.73115115018297e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00326213214223392,"focal":0.0,"image_id":"b6ca5dcae42b416d","image_sha256":"a826ec418efabe2e55045b1fcf7563df7e4c257ec6790686f094cff1a6a98d85","local":0.5453964744978992,"matching":0.0,"native":-0.00326213214223392,"rematched":-0.00326213214223392,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00326213214223392,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":1.072906385490846e-05,"focal":0.0,"image_id":"b72489395b0b4a60","image_sha256":"7ab7c0368b17aaca8f700d9b112da87682e9ca9adbf150b0695abc1554f116d7","local":-0.003183717448441415,"matching":0.0,"native":1.072906385490846e-05,"rematched":1.072906385490846e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.072906385490846e-05,"stratum":"n5plus|has_groupof|medium"}
{"fixed":-0.0026655170569119813,"focal":0.0,"image_id":"b7283790624b1150","image_sha256":"45b4bbf82517305e51f702705a7ea7d1a74e96f1c9831cbca432dbeb4d6ab343","local":0.00018579293026879662,"matching":0.0,"native":-0.0026655170569119813,"rematched":-0.0026655170569119813,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0026655170569119813,"stratum":"n1|ordinary_only|large"}
{"fixed":4.7087036147974715e-07,"focal":0.0,"image_id":"b76711dd9a34497e","image_sha256":"08ca85ae1f113c0a535072c40059ee2f8eabc119781c520b25108d2bb390e165","local":0.0007346217115214437,"matching":0.0,"native":4.7087036147974715e-07,"rematched":4.7087036147974715e-07,"selected_mass_dose":0.75,"selection":0.0,"spillover":4.7087036147974715e-07,"stratum":"n1|has_groupof|large"}
{"fixed":-3.695954230398257e-05,"focal":0.0,"image_id":"b7d21354e4fe5e55","image_sha256":"2d29041960a7aba33116cb13f4cffadcef7494bc542892092cc0b0e27193b14e","local":0.0011591529523162884,"matching":0.0,"native":-3.695954230398257e-05,"rematched":-3.695954230398257e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-3.695954230398257e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-9.302174847758415e-05,"focal":0.0,"image_id":"b85f067d64dda3ee","image_sha256":"9c5e0634a659a7b9de657b53c861112e8d65ad9526bafa4f3d725400d7720d4f","local":-0.0023149484100050965,"matching":0.0,"native":-9.302174847758415e-05,"rematched":-9.302174847758415e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-9.302174847758415e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.004652844377669552,"focal":0.0,"image_id":"b86e8a8cdd9f9418","image_sha256":"eb46ad41fb4e4df09d9e4861ca230f0897661cd0f4f9218a223192393e57fa34","local":0.403384329282099,"matching":0.0,"native":-0.004652844377669552,"rematched":-0.004652844377669552,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004652844377669552,"stratum":"n1|ordinary_only|large"}
{"fixed":2.8074078193274232e-05,"focal":0.0,"image_id":"b9664f7532e5fa65","image_sha256":"f08069ebded0f7aae3cd3026e2b23091c165c3ab9bee54692bbe7d58825c0c32","local":-1.586202623261434e-05,"matching":0.0,"native":2.8074078193274232e-05,"rematched":2.8074078193274232e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.8074078193274232e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.011635056285768719,"focal":0.0,"image_id":"b9908053bb59bdb2","image_sha256":"62f6ad85d867d64001595b0b8c1928d008bcb65536121a9416dab87cc190c049","local":-0.01615314116617239,"matching":0.0,"native":0.011635056285768719,"rematched":0.011635056285768719,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.011635056285768719,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-1.8567521770096462e-07,"focal":0.0,"image_id":"b9a015b7691b67e7","image_sha256":"84dd8f9752ab9431c80cfa4b0a99cc5859182c5cf46906a2ff5359b29fa2daff","local":0.0012199796144103103,"matching":0.0,"native":-1.8567521770096462e-07,"rematched":-1.8567521770096462e-07,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.8567521770096462e-07,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.010522690809556812,"focal":0.0,"image_id":"bb62a0ef986d9698","image_sha256":"fbf8ea20759f71923cb0e2a66de4f9b425a2de0cd3986e15a70060e8ed0ab3f7","local":0.02431497562701468,"matching":0.0,"native":-0.010522690809556812,"rematched":-0.010522690809556812,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.010522690809556812,"stratum":"n1|ordinary_only|large"}
{"fixed":2.8097712654773233e-05,"focal":0.0,"image_id":"bbd38ab4736f1d19","image_sha256":"ad569df9945dd07ee9660e50cb0434eefa35559e950e7ce4770cee8bb57ee1d1","local":0.02506827482376431,"matching":0.0,"native":2.8097712654773233e-05,"rematched":2.8097712654773233e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.8097712654773233e-05,"stratum":"n2_4|has_groupof|large"}
{"fixed":-1.5181737703207077e-05,"focal":0.0,"image_id":"bbf6a05d2985d6cf","image_sha256":"b454b6839a0676f076eb91c3d76132664741d0eef146d785986786cd1092bacc","local":0.0013470316909325575,"matching":0.0,"native":-1.5181737703207077e-05,"rematched":-1.5181737703207077e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.5181737703207077e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":1.2758536552655254e-05,"focal":0.0,"image_id":"bc236ff57dc6142a","image_sha256":"c763a8e0ee16af33ffecd590d6690ea4b245b9d3e733c6e40a2db6c32fe45026","local":-4.971506969603007e-05,"matching":0.0,"native":0.0,"rematched":1.2758536552655254e-05,"selected_mass_dose":0.5,"selection":-1.2758536552655254e-05,"spillover":1.2758536552655254e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":3.5211107826227384e-05,"focal":3.856289260543526e-05,"image_id":"bc971726f3327631","image_sha256":"959d88ef948dda5c132fda8ca17159a64998a69c68f70505c22b32441250816d","local":4.702096596692629e-05,"matching":0.0,"native":3.5211107826227384e-05,"rematched":3.5211107826227384e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.351784779207875e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.013140342303555319,"focal":0.0,"image_id":"bca63fad35443892","image_sha256":"c3336045de6cd43b04294678d78ebfb880beb163124d57aa5ce707d7f5ef5af1","local":0.6601545482013356,"matching":0.0,"native":0.013140342303555319,"rematched":0.013140342303555319,"selected_mass_dose":0.25,"selection":0.0,"spillover":0.013140342303555319,"stratum":"n1|ordinary_only|small"}
{"fixed":1.4347916740931055e-05,"focal":0.0,"image_id":"bcfa0ffba7c4a475","image_sha256":"fc6e41a8e6319971cb4fafed8bde8d4fcbb0e6fa88169b24c41e4e2ddaca347a","local":-0.0018234482638664756,"matching":0.0,"native":1.4347916740931055e-05,"rematched":1.4347916740931055e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.4347916740931055e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0015921062470656278,"focal":0.0,"image_id":"bd754fbcde15fd31","image_sha256":"9f52e38230ab538acd3eaa883a60ee81a4275844c44d39f5f48c7c6bc034621b","local":0.3783165528597887,"matching":-1.1102230246251565e-16,"native":-0.0015921062470657388,"rematched":-0.0015921062470657388,"selected_mass_dose":0.25,"selection":0.0,"spillover":-0.0015921062470656278,"stratum":"n5plus|has_groupof|medium"}
{"fixed":2.9267375333486e-05,"focal":0.0,"image_id":"bdc6102ba0dc5087","image_sha256":"048190bee42ddbbbc8ca752de7264696996b5b9dfe9a54ec11c3f8eca8448429","local":-0.0002792957488151689,"matching":0.0,"native":2.9267375333486e-05,"rematched":2.9267375333486e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.9267375333486e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.9343511291912705e-06,"focal":0.0,"image_id":"bde0112066be318e","image_sha256":"d2dbfc49026f28387a1a010a0d5e02483971a1679e37df85db70a0bcd412d4b6","local":-0.007789387641223028,"matching":1.1102230246251565e-16,"native":-2.934351129080248e-06,"rematched":-2.934351129080248e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.9343511291912705e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0076389995696097834,"focal":0.0,"image_id":"be4d8e5d35e03eb4","image_sha256":"21ad09e4b839ec9354cad940379dd02d80512afc628ed9a5ac9367a201ccb8d4","local":0.13476976839566993,"matching":0.0,"native":-0.0076389995696097834,"rematched":-0.0076389995696097834,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0076389995696097834,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-4.541879262909276e-06,"focal":0.0,"image_id":"be7e1e5adf46a446","image_sha256":"23cfb2b43744a68b53ee0887f3ccf3a0c5bfb6bd738b1d7f82c55e98542b3347","local":0.0005919738936444666,"matching":0.0,"native":-4.541879262909276e-06,"rematched":-4.541879262909276e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-4.541879262909276e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.6550110278901187e-06,"focal":0.0,"image_id":"bf4215b8996791fb","image_sha256":"b47bd179403af61b60da3dd259d7f9b3da2901771bd756e4cc1d50355defc563","local":-5.8722309729543186e-06,"matching":0.0,"native":-1.6550110278901187e-06,"rematched":-1.6550110278901187e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.6550110278901187e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":3.2431077859218504e-05,"focal":0.0,"image_id":"bf4555522aefee3b","image_sha256":"38f6f5e1a63e37b5d26f6580525cf8fe9e8fe3924553240781ae11f9430ddda5","local":-0.01362032386095706,"matching":0.0,"native":3.2431077859218504e-05,"rematched":3.2431077859218504e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.2431077859218504e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":2.864971383909065e-05,"focal":0.0,"image_id":"bf5ff63466f323a6","image_sha256":"2a34780b2d4d6ee36ffb937ed89bf9b75b1040e6f4d891b320d240040589bdf4","local":-0.0036768307968592165,"matching":0.0,"native":2.864971383909065e-05,"rematched":2.864971383909065e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.864971383909065e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":3.270873449978673e-06,"focal":0.0,"image_id":"bfedd89139de8483","image_sha256":"30fd05c92642e29fbca3bbb76e11df2b530eae6ebb46e16e77f886977a5969dc","local":0.0046034108240022905,"matching":0.0,"native":3.270873449978673e-06,"rematched":3.270873449978673e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.270873449978673e-06,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.02767349753025994,"focal":0.0,"image_id":"c0b8219c0215c7c2","image_sha256":"b0a9ce651b816c2ed47db628022ad920bc50b082a049012b7ae41a72c265aa94","local":0.015153171422517372,"matching":0.0,"native":-0.02767349753025994,"rematched":-0.02767349753025994,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.02767349753025994,"stratum":"n1|ordinary_only|large"}
{"fixed":2.2965114691242405e-05,"focal":0.0,"image_id":"c0f1af4dc7953f5b","image_sha256":"cbd7c6a9b79fd2b5ccddb1139fb4d45dc21066d85ecdfc66fd389ed0858ee84d","local":0.002147661072154451,"matching":0.0,"native":2.2965114691242405e-05,"rematched":2.2965114691242405e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":2.2965114691242405e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":7.913231301581725e-05,"focal":0.0,"image_id":"c194b3696ab2b1b1","image_sha256":"5940694244dc3fa72b12a7fc0b63df0442719f2b7620a39c1873d28ed8621101","local":-0.0005119043217105407,"matching":0.0,"native":7.913231301581725e-05,"rematched":7.913231301581725e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":7.913231301581725e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00011365594743217855,"focal":0.0,"image_id":"c1c05b097eebe3a4","image_sha256":"527d0dccdfc52226e17c23fad12d4ebfc4fa7b95d94cdeefb49c4311b48dbe19","local":0.0011214863964255175,"matching":0.0,"native":0.00011365594743217855,"rematched":0.00011365594743217855,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00011365594743217855,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.0007833517123966294,"focal":0.0,"image_id":"c2222bf03ac66a11","image_sha256":"dcdb00238a8f982bae5dfba27b9f0a2ed0307bd434a622c6169f007882fb3b8d","local":-0.006624675366320942,"matching":0.0,"native":0.0007833517123966294,"rematched":0.0007833517123966294,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0007833517123966294,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0030047667235825193,"focal":0.0,"image_id":"c22e29581c0e797e","image_sha256":"7170d69a4b4a63e18c19ac2b7dc1d981d037a21eb3d15574b7ed8f6ecbbf14e1","local":0.06153301122525903,"matching":0.024540117813409645,"native":-0.0033114672996882866,"rematched":0.027544884536992165,"selected_mass_dose":1.0,"selection":-0.03085635183668045,"spillover":0.0030047667235825193,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-2.4130888967133224e-05,"focal":0.0,"image_id":"c3660228523f4c17","image_sha256":"19361a788cc60a1dc33f6a759e5da6a74db06b165f796b5f603d753b6dfd430f","local":-6.177017732755397e-05,"matching":0.0,"native":-2.4130888967133224e-05,"rematched":-2.4130888967133224e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.4130888967133224e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-5.133097197462799e-05,"focal":0.0,"image_id":"c46c7e421c71455a","image_sha256":"3e681dcf589bdc364a8e30c3f792038993b165a2fcd41a55a8b1b3f1e6d882a8","local":0.014354869725349342,"matching":0.0,"native":-5.133097197462799e-05,"rematched":-5.133097197462799e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-5.133097197462799e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00011460799051576931,"focal":0.0,"image_id":"c4c3afa74852de14","image_sha256":"331626448893ea214179973f146205303bc10a8a34e187b1c14e0c47cbf68fb9","local":-0.0002800604975959353,"matching":0.0,"native":-0.00011460799051576931,"rematched":-0.00011460799051576931,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00011460799051576931,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.00020176635932134257,"focal":0.0,"image_id":"c508797245ca5106","image_sha256":"a48bbb0fd3e5715c830c0e7fea23902eec0978964f889e78d083bc930a5919dd","local":0.08296858024992085,"matching":0.0,"native":0.00020176635932134257,"rematched":0.00020176635932134257,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00020176635932134257,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.08692745391682671,"focal":0.0,"image_id":"c5398214bb3f6dda","image_sha256":"fb228e42d4ca3ca006255d046aca963eb94910e6e48f2610631e406fb7ab2674","local":0.27254819600529023,"matching":0.0,"native":-0.08692745391682671,"rematched":-0.08692745391682671,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.08692745391682671,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00018148962156983028,"focal":0.0,"image_id":"c75611295449a7b5","image_sha256":"9597a04d8b3f25c07c060c61cad512c0fafdb4ba13a3edf12c739cfe878b6519","local":0.003455370470174607,"matching":0.0,"native":-0.00018148962156983028,"rematched":-0.00018148962156983028,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00018148962156983028,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.009201195374100801,"focal":0.0,"image_id":"c75aee8a19c7ffac","image_sha256":"c590788248f78a055d43762f9f4342411dcd56a01e2f41608aa503e0cbb7fb85","local":0.8471535282741269,"matching":0.0,"native":-0.009201195374100801,"rematched":-0.009201195374100801,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.009201195374100801,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":8.355996689135559e-06,"focal":0.0,"image_id":"c75f9d866d2af713","image_sha256":"aa175b61038c6a62a4a4fef8ec0a3b71ef3dacdbc675e766186c01b0b55fab98","local":-0.0023600529373097893,"matching":0.0,"native":8.355996689135559e-06,"rematched":8.355996689135559e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":8.355996689135559e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":7.196456296731935e-05,"focal":0.0,"image_id":"c7a492276e637254","image_sha256":"c84a60a56c6dd5351b44e27ca4389db473afc2853097dc93653e10674a118376","local":-0.0011137425653381106,"matching":0.0,"native":7.196456296731935e-05,"rematched":7.196456296731935e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":7.196456296731935e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.464781323123887e-06,"focal":0.0,"image_id":"c7bf670efd79ca62","image_sha256":"29278e922ea40f2cd50b8c8952cf8837afce11b29092b51e54335f51cd33bb5c","local":1.4678077899954456e-05,"matching":0.0,"native":-1.464781323123887e-06,"rematched":-1.464781323123887e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":-1.464781323123887e-06,"stratum":"n1|has_groupof|large"}
{"fixed":-0.003949763516731597,"focal":0.0,"image_id":"c8524ad27fddebe7","image_sha256":"365f288c23c1561cd7ca4f4d2cc721141981fd9c7c38b0f1928cf8f7d91a614b","local":0.005435253117862859,"matching":0.0,"native":-0.003949763516731597,"rematched":-0.003949763516731597,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.003949763516731597,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0005360135379531838,"focal":0.0,"image_id":"c8c75ad0e35c547a","image_sha256":"9b59a65c42ca1049c59944a461b203604b5fd1c7438afa9d574ba856ffdc954b","local":0.05919353732051402,"matching":0.0,"native":-0.0005360135379531838,"rematched":-0.0005360135379531838,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0005360135379531838,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-7.4951036130865845e-06,"focal":0.0,"image_id":"c8d6a4af2c44370c","image_sha256":"b2196bb2517b3d38085d76d67b98912fe1b40d36f0e31c2a327eeadd0fc3e477","local":0.0004284602124778824,"matching":0.0,"native":-7.4951036130865845e-06,"rematched":-7.4951036130865845e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-7.4951036130865845e-06,"stratum":"n1|ordinary_only|medium"}
{"fixed":7.449402229742219e-06,"focal":0.0,"image_id":"ca34805ab3e6327e","image_sha256":"9f14212b915677259cd22aff376c912a2167912d3ff137ab6c1a601c08be10b4","local":-0.0010204856983221655,"matching":0.0,"native":7.449402229742219e-06,"rematched":7.449402229742219e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":7.449402229742219e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00024489466172905594,"focal":0.0,"image_id":"caede041e92b55c7","image_sha256":"3af21a63cf18930b84db251534fe34ced91f026cb78ce1e91e3890555e3f4b73","local":0.013293660759997827,"matching":0.0,"native":-0.00024489466172905594,"rematched":-0.00024489466172905594,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00024489466172905594,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.002164776848617156,"focal":0.0,"image_id":"cb90806146c37edf","image_sha256":"bb66d8205a1310bc3269013b07cbb0fd2f58f87fd4e140feaa196dff41eae867","local":0.020334239536361043,"matching":0.0,"native":-0.002164776848617156,"rematched":-0.002164776848617156,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.002164776848617156,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0033425270152321884,"focal":0.0,"image_id":"cc5431959a3c9997","image_sha256":"2cc76cacaa11c4f9b9fd743f7595b4b70573aad8b03ba56275585e8194f2d294","local":0.3425070550576903,"matching":0.0,"native":-0.0033425270152321884,"rematched":-0.0033425270152321884,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0033425270152321884,"stratum":"n2_4|ordinary_only|small"}
{"fixed":1.2308835875107782e-05,"focal":0.0,"image_id":"ccdde26daf772b7f","image_sha256":"8943771d0f816902145a7ceb46c220cef5a29ac5fb189a005b2be9eea381f62b","local":-0.0002958705871061282,"matching":0.0,"native":1.2308835875107782e-05,"rematched":1.2308835875107782e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.2308835875107782e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":1.844838610698396e-05,"focal":0.0,"image_id":"cd9c681ab1473a13","image_sha256":"422e6813e4b9115ca974c933f42fbdcddfa569e04385ed50d9b8a22aac28c802","local":7.15771713537261e-05,"matching":5.551115123125783e-17,"native":1.844838610703947e-05,"rematched":1.844838610703947e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":1.844838610698396e-05,"stratum":"n5plus|ordinary_only|large"}
{"fixed":8.624877720170288e-05,"focal":0.00012570474179203484,"image_id":"cde3d99eaa9f7079","image_sha256":"1edcc41cf1d17e4400f9a685ed9989ee2f7ed024f37bcd88a868a10a0d5eb4ef","local":0.0007335422566955851,"matching":5.551115123125783e-17,"native":8.624877720175839e-05,"rematched":8.624877720175839e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-3.945596459033196e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":3.322620279910815e-06,"focal":0.0,"image_id":"ce14b6c6ba6f206d","image_sha256":"294c31f098abb962bf4049227f32b63ea5deadd6466181d76445b89ca5b3d3ff","local":0.0015646162332093594,"matching":0.0,"native":3.322620279910815e-06,"rematched":3.322620279910815e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":3.322620279910815e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0021576735076681564,"focal":0.0,"image_id":"ce55b47f035f85a5","image_sha256":"553e300b5efb19d86688ec68fd7833d1dae76e404606adec832720eb13c25746","local":0.46280822723950016,"matching":1.1102230246251565e-16,"native":-0.0021576735076680453,"rematched":-0.0021576735076680453,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0021576735076681564,"stratum":"n2_4|has_groupof|small"}
{"fixed":1.4530345657792765e-06,"focal":0.0,"image_id":"ce83958e97337334","image_sha256":"e7a15935674a27d28e0fd63816c68f6463fe0f18dd9d510ed505da6467a52adc","local":0.00032924510318132257,"matching":-1.1102230246251565e-16,"native":1.4530345656682542e-06,"rematched":1.4530345656682542e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.4530345657792765e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0006550577121104961,"focal":0.0,"image_id":"ce98b699b887a615","image_sha256":"5236801c6a55f5316175c754bfa4d2e05590f77e157b234c463a5f290c162dee","local":-0.007615120003396869,"matching":0.0,"native":-0.0006550577121104961,"rematched":-0.0006550577121104961,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006550577121104961,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0005756804459288167,"focal":0.0,"image_id":"cf7e9e78c8718b68","image_sha256":"3216ee344582136f3a639fbe67cfb41a6a14c76cdcc1c5afceb787cd3ed29d05","local":-0.003918899979191523,"matching":0.0,"native":0.0005756804459288167,"rematched":0.0005756804459288167,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0005756804459288167,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00010397846706455827,"focal":0.0,"image_id":"d027c6e32db60e3c","image_sha256":"333ca66ebbdab2d7ec1028e18eb6afd560b6fb959aa908a5314d19a9d7507ba7","local":0.005441744851073883,"matching":0.0,"native":0.00010397846706455827,"rematched":0.00010397846706455827,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00010397846706455827,"stratum":"n1|ordinary_only|large"}
{"fixed":9.265446431050428e-05,"focal":0.0,"image_id":"d02bee6224ca943a","image_sha256":"fa25094a97de450b5c97125208ca51450b0787215b41a93c425a95a25c1aed7a","local":0.0029704286203904727,"matching":0.0,"native":9.265446431050428e-05,"rematched":9.265446431050428e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":9.265446431050428e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.01142488762191185,"focal":0.0,"image_id":"d0426855b69b1699","image_sha256":"3c84f3cf68805bd7fe4d1d5fa34d409ded3aa2d2c60b02ea023cf2fa80488b9a","local":0.8017671762254351,"matching":1.1102230246251565e-16,"native":-0.011424887621911739,"rematched":-0.011424887621911739,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.01142488762191185,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.00016790191553311962,"focal":-0.00014156029382065595,"image_id":"d14ee79aa68f07a3","image_sha256":"abf413e2c7618aba76a8c24567a63a17f83ac9c718bcafbe89d630022edf7605","local":-0.0014423903442828956,"matching":0.0,"native":0.00031055740143523525,"rematched":0.00016790191553311962,"selected_mass_dose":1.0,"selection":0.00014265548590211563,"spillover":0.00030946220935377557,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.007582659873681008,"focal":0.007608954586062477,"image_id":"d17d490ed8423eb6","image_sha256":"0b79ef39745f20ddb01c43411b737497fbfeb5f36fab93b8a94c9c2d35ec8841","local":0.015217909172124955,"matching":0.0,"native":0.007582659873681008,"rematched":0.007582659873681008,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.629471238146941e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.001823114599281972,"focal":0.0,"image_id":"d2047da8e714a5e5","image_sha256":"82aa4ae1c6052a4955941ed284d35cd213f4f9a602b5ef2d74cb5dff421950c7","local":0.05998896260820233,"matching":0.0,"native":-0.001823114599281972,"rematched":-0.001823114599281972,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.001823114599281972,"stratum":"n1|ordinary_only|small"}
{"fixed":9.378437196268935e-05,"focal":0.0,"image_id":"d217e75b819739b8","image_sha256":"de6d3dd46b1b8f6ff1282ff6f3c1e610c1464a042c48a2aa76b7f553b0022338","local":-0.00032082415871180665,"matching":0.0,"native":-0.00032082415871180665,"rematched":9.378437196268935e-05,"selected_mass_dose":0.75,"selection":-0.000414608530674496,"spillover":9.378437196268935e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.023238350155747267,"focal":0.023852720319404108,"image_id":"d22e6e31732a9f59","image_sha256":"31df7ebe8c84efc442df8df59c79c6fe9a488e008e784119f8b8cda829276cbd","local":0.07302992512832496,"matching":0.0,"native":0.023238350155747267,"rematched":0.023238350155747267,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000614370163656841,"stratum":"n2_4|has_groupof|large"}
{"fixed":1.9807076527378342e-05,"focal":0.0,"image_id":"d25fcc7d51a21dc2","image_sha256":"b4060fc84ccbc832b0ef114648ab96ccd5856bb0d1ad39252e553d412fc8c96b","local":9.756172637258656e-05,"matching":-1.3877787807814457e-17,"native":1.9874712895301405e-05,"rematched":1.9807076527364464e-05,"selected_mass_dose":1.0,"selection":6.763636793694072e-08,"spillover":1.9807076527378342e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-2.9862200338071077e-06,"focal":0.0,"image_id":"d2bcedd6c72a3404","image_sha256":"ae34e68a321557d822e6225d3f80a798e9066dacaf6e4bb835555dc870814000","local":-0.00048233982778275297,"matching":0.0,"native":-2.9862200338071077e-06,"rematched":-2.9862200338071077e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.9862200338071077e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.001149466493591933,"focal":0.0,"image_id":"d2f7e03433c3f000","image_sha256":"15a8acb3040bf4419568c859de524423564aa56b54aef7d2faa8eb992c082c5a","local":0.15403649019812354,"matching":0.0,"native":-0.001149466493591933,"rematched":-0.001149466493591933,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.001149466493591933,"stratum":"n1|has_groupof|large"}
{"fixed":-2.155080567067813e-05,"focal":-1.7193870416803286e-05,"image_id":"d332f09da51a0970","image_sha256":"3b1742221cc135ffda65ccb6f0b92a8804c8de2b6aacc4b2fa1fa398b93c92f8","local":-0.0001375509633344263,"matching":0.0,"native":-2.155080567067813e-05,"rematched":-2.155080567067813e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.356935253874844e-06,"stratum":"n5plus|ordinary_only|small"}
{"fixed":0.00016880141969422002,"focal":0.0002763175289394182,"image_id":"d3af439373e0b7cf","image_sha256":"6ecde3ea09156da024510aa5462424492d12ffb29d0d8de47fb46885fc5037e1","local":0.0003019444011587158,"matching":0.0,"native":0.00016880141969422002,"rematched":0.00016880141969422002,"selected_mass_dose":0.25,"selection":0.0,"spillover":-0.00010751610924519817,"stratum":"n2_4|has_groupof|medium"}
{"fixed":-5.096108540714184e-08,"focal":0.0,"image_id":"d4d97d6bcfe34f66","image_sha256":"e6ef3ed17813532b2939f1fae71860fb79c39eab13aea7ac21bcf5e97b3ff60c","local":4.7655800777279945e-09,"matching":0.0,"native":-5.096108540714184e-08,"rematched":-5.096108540714184e-08,"selected_mass_dose":0.25,"selection":0.0,"spillover":-5.096108540714184e-08,"stratum":"n2_4|has_groupof|large"}
{"fixed":0.00018279793695830104,"focal":0.0,"image_id":"d505165964a68cb4","image_sha256":"62bdd2fa604f246d351b25e39c3a1b8fb8f48fbb60daa15f058623734b9fb65e","local":0.006031183510205193,"matching":0.0,"native":0.00018279793695830104,"rematched":0.00018279793695830104,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00018279793695830104,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-6.0715802567723465e-05,"focal":0.0,"image_id":"d540c2a75cbb78ea","image_sha256":"3e77068218c494e372012c0bdf8095fdc1e10cd750a523109a6d843d727a9ede","local":0.00023924684775422297,"matching":0.0,"native":-6.0715802567723465e-05,"rematched":-6.0715802567723465e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-6.0715802567723465e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-1.276712041951844e-05,"focal":0.0,"image_id":"d562ed18906bbb8b","image_sha256":"fb6bd9b8f0a867323153a399f627d401b398530b9dc84948b93a066457ad46cd","local":-1.802715236249666e-05,"matching":0.0,"native":-1.802715236249666e-05,"rematched":-1.276712041951844e-05,"selected_mass_dose":1.0,"selection":-5.260031942978218e-06,"spillover":-1.276712041951844e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.033513952417250636,"focal":0.0,"image_id":"d5b49d2512986551","image_sha256":"8404ac646e61ea70fdd6af218800aef5165222fee3110b7e4cbe3c4717c545e0","local":0.1198011253207632,"matching":0.0,"native":-0.033513952417250636,"rematched":-0.033513952417250636,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.033513952417250636,"stratum":"n1|ordinary_only|medium"}
{"fixed":-2.131880869393754e-06,"focal":0.0,"image_id":"d5e2d167dfa350f4","image_sha256":"78fa31f1443019e0404fb45456b1daf88036fd057ab1ea879370b7dbb58542ae","local":-0.0024483827269935754,"matching":0.0,"native":-2.131880869393754e-06,"rematched":-2.131880869393754e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.131880869393754e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":6.56938339557156e-05,"focal":0.0,"image_id":"d62f69c3641002c0","image_sha256":"9029bc53000d61f335d10bea0e34a548c3320fac044ea36a02ce2d1eb5c38229","local":0.0002498148372934337,"matching":0.0,"native":6.56938339557156e-05,"rematched":6.56938339557156e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":6.56938339557156e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":1.712388513919194e-05,"focal":0.0,"image_id":"d64f22b4c5a41cdb","image_sha256":"560c9638946a2faa25995bf6cd399590b537cb93ccd664cb53e4ee0526de6f3d","local":0.0023319538854688904,"matching":0.0,"native":1.712388513919194e-05,"rematched":1.712388513919194e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.712388513919194e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0033704269922165686,"focal":0.0034294320375256038,"image_id":"d6942fe653a1cc15","image_sha256":"571ca625f83cfb4f3e35a5b2cab65517dde2b2aaf74b50944cbc077f6929c634","local":0.0068588640750512075,"matching":0.0,"native":0.0033704269922165686,"rematched":0.0033704269922165686,"selected_mass_dose":1.0,"selection":0.0,"spillover":-5.9005045309035165e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":5.180815786764992e-06,"focal":0.0,"image_id":"d6f44bb0803fed0f","image_sha256":"dfb8062d4550088763904b3e3af4e09a9fceeb4cd6f49b4d87ae78ff75d2ee0e","local":-0.00030402485126165835,"matching":0.0,"native":4.031790408698388e-06,"rematched":5.180815786764992e-06,"selected_mass_dose":1.0,"selection":-1.1490253780666038e-06,"spillover":5.180815786764992e-06,"stratum":"n5plus|has_groupof|medium"}
{"fixed":-0.000283411509338527,"focal":0.0,"image_id":"d71a9b975cb56f73","image_sha256":"879bf9272377fdd0ce03d69e41da9ad557cc7b6f7f00ef8b32866e317086e31f","local":0.046268666661604105,"matching":0.0,"native":-0.000283411509338527,"rematched":-0.000283411509338527,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000283411509338527,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-2.2169833724383636e-06,"focal":0.0,"image_id":"d75d2f60277ffc2c","image_sha256":"1b700ecdbd9fb7002f7e1d9028f969e34ac7fd5ea995f20d0c01d4ac817cf008","local":-0.00015263117711034318,"matching":0.0,"native":-2.2169833724383636e-06,"rematched":-2.2169833724383636e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":-2.2169833724383636e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":1.6401339386407088e-05,"focal":0.0,"image_id":"d7969a0ec44ea6f5","image_sha256":"6bdbef5381b377e2ad1d1c515399128aacc2b7138f8c7c705810c1c594bf43f6","local":-0.0013811351597483156,"matching":0.0,"native":1.6401339386407088e-05,"rematched":1.6401339386407088e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.6401339386407088e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-8.933913957531736e-05,"focal":0.0,"image_id":"d81e6e5908ed7c9b","image_sha256":"ae94e58b9cb8e800658ad485b78ecd8285654a7c53f0e719f0ddbf577c058cdc","local":-0.019323957524385933,"matching":0.0,"native":-8.933913957531736e-05,"rematched":-8.933913957531736e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-8.933913957531736e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.00010301124327261046,"focal":0.0,"image_id":"d8ab7847dc1a0804","image_sha256":"a5fd55129083827fab4202ac1150154d10e2a38d1a8646462bd0a9383692c710","local":0.05357618174523976,"matching":2.220446049250313e-16,"native":-0.00010301124327238842,"rematched":-0.00010301124327238842,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00010301124327261046,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.011223739538468003,"focal":0.0,"image_id":"d8cac8b54e9fa89c","image_sha256":"e3ee66724859bbc1d273eeb2236cac8b1adf8ccedda6ff01d222e8392d899faa","local":0.0677706254365778,"matching":0.0,"native":-0.011223739538468003,"rematched":-0.011223739538468003,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.011223739538468003,"stratum":"n2_4|ordinary_only|large"}
{"fixed":3.2251666098187526e-08,"focal":0.0,"image_id":"d9032b832491e0f3","image_sha256":"30863c1dee6471229431ed4bd70509f63acbdda69d5e86510d5f910927e278a7","local":-1.7260569559264424e-07,"matching":0.0,"native":0.0,"rematched":3.2251666098187526e-08,"selected_mass_dose":0.25,"selection":-3.2251666098187526e-08,"spillover":3.2251666098187526e-08,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00011361573658041912,"focal":0.0,"image_id":"d93f755cf12d6e3d","image_sha256":"e83288131324b692595da9610e6e8dd6cba761ccf5f118e8a899c8dee999b87b","local":-0.000982699624855199,"matching":0.0,"native":8.143481261546626e-07,"rematched":-0.00011361573658041912,"selected_mass_dose":0.5,"selection":0.00011443008470657379,"spillover":-0.00011361573658041912,"stratum":"n2_4|has_groupof|large"}
{"fixed":0.002406038630921592,"focal":0.0,"image_id":"d9693518440b0b06","image_sha256":"d23858bcb324a5cc379351c017852fe4b4d14ef4a127d64f0bf7864fbb52b99b","local":-0.03637324046285639,"matching":-0.0015904176956579308,"native":0.0008156209352636612,"rematched":0.0008156209352636612,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.002406038630921592,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.010481819281815241,"focal":0.0,"image_id":"d9e93a2678327874","image_sha256":"03663e2894c8354a8acab6da9d0a4a642bc3d146f82c6e84b4b4c7dca2066bb0","local":0.19126649214847147,"matching":0.0,"native":0.010481819281815241,"rematched":0.010481819281815241,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.010481819281815241,"stratum":"n1|ordinary_only|small"}
{"fixed":9.48482871698797e-06,"focal":0.0,"image_id":"db9141ef7f802d96","image_sha256":"02f13043081b95cfb5bb1f126b272b730a2604f189d806b70c5a836df704d0bc","local":7.58943083874683e-05,"matching":0.0,"native":9.48482871698797e-06,"rematched":9.48482871698797e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":9.48482871698797e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.8299403478149188e-05,"focal":0.0,"image_id":"dbcf1866b9c54b9c","image_sha256":"b27ea499dee163841ee5c011ec00223d3daa9b5fc229e75f25ae0d0f080d1e7f","local":0.004228458496775292,"matching":0.0,"native":-2.8299403478149188e-05,"rematched":-2.8299403478149188e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.8299403478149188e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00034247886027183316,"focal":0.0,"image_id":"dc518de65f8e9068","image_sha256":"5b1edb392e590ad403de675f38498f86d0ee389b88c20c4c2e4c16c5513655a7","local":0.05938712747475375,"matching":0.0,"native":-0.00034247886027183316,"rematched":-0.00034247886027183316,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00034247886027183316,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.4455993840332155e-05,"focal":0.0,"image_id":"dcac95394c314c46","image_sha256":"57319f053f2dfa18b028fe99c94e1908fdb9378767f49cd3996a187160e4f4ab","local":0.0003683568544317576,"matching":0.0,"native":-3.4455993840332155e-05,"rematched":-3.4455993840332155e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.4455993840332155e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0003436883756158249,"focal":0.0,"image_id":"dcec9ac7a3f19b9a","image_sha256":"abe1bc23f9a2018e7513fb7e71cef3ae34e6d9480f10f93aad50c9a54c100213","local":0.02534303760876222,"matching":0.0,"native":-0.0003436883756158249,"rematched":-0.0003436883756158249,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0003436883756158249,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0007422765438065415,"focal":0.0,"image_id":"de046443b2e3ff24","image_sha256":"fa070234e392a0aee13f24a615f03f3deba7f20872d10d028acaa266ddd7006f","local":0.06794249964416794,"matching":0.0,"native":-0.0007422765438065415,"rematched":-0.0007422765438065415,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0007422765438065415,"stratum":"n2_4|has_groupof|medium"}
{"fixed":-3.57468046602305e-05,"focal":0.0,"image_id":"de28cb110df155fc","image_sha256":"0160a99e7b003243d89dda496d6f3b4ba950954e9d450e28110ea95c98b43c90","local":0.0028156473684857568,"matching":0.0,"native":-3.57468046602305e-05,"rematched":-3.57468046602305e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.57468046602305e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0032584482738362563,"focal":0.0,"image_id":"de8db4e59aa87ae7","image_sha256":"5e9ac0fbb4c81709a0bec16a5086cecffc49c2ae4bc9524fce17ac9f54035571","local":0.44602952570677906,"matching":-1.1102230246251565e-16,"native":-0.0032584482738363674,"rematched":-0.0032584482738363674,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0032584482738362563,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0005044486576123441,"focal":0.0,"image_id":"defd8f4b30b3e1e1","image_sha256":"ad6e718b2c9658df8e308fd2e4d45f3518cf096c84f77e34cffdfa984f4f9b66","local":-0.2124258401401774,"matching":2.220446049250313e-16,"native":0.0005044486576125662,"rematched":0.0005044486576125662,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0005044486576123441,"stratum":"n5plus|ordinary_only|small"}
{"fixed":5.5965583685146925e-06,"focal":0.0,"image_id":"df3bb6c519d04bc0","image_sha256":"ca06775f3a70117a4c8ad6d22d0e401def3ce3b5022fc8c1c21b1ff9450f084b","local":0.0004033723990227271,"matching":0.0,"native":5.5965583685146925e-06,"rematched":5.5965583685146925e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":5.5965583685146925e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0007160833220697382,"focal":0.0,"image_id":"dff6f60afdd03e92","image_sha256":"907ea044a6347ea71ce37d1ffdff959572a4016b0623f6989a518f5f6a4c4b81","local":0.004866039412957379,"matching":0.0,"native":-0.0007160833220697382,"rematched":-0.0007160833220697382,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0007160833220697382,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-1.8257291462875358e-05,"focal":0.0,"image_id":"e03db3c78623522b","image_sha256":"62c227f21f4eb507f175588df80ba795a8ab17821727ed27e43e914c0037d1d0","local":0.0007546845218878509,"matching":1.1102230246251565e-16,"native":-1.8257291462764336e-05,"rematched":-1.8257291462764336e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.8257291462875358e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0002516771811580387,"focal":0.0,"image_id":"e10bfe5b28496d16","image_sha256":"e4d901a758e9b570ff047e0234a8a1a956be00cdc1c186214090ca4a5433b3d0","local":-0.005479556815681352,"matching":0.0,"native":-0.0002516771811580387,"rematched":-0.0002516771811580387,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0002516771811580387,"stratum":"n2_4|ordinary_only|small"}
{"fixed":8.384644029191257e-05,"focal":0.0,"image_id":"e161540e37ccfe1b","image_sha256":"84f33079fa8272c8d0441d83e8fafcfe8d8c7ff0d6332664ad22394946a7eaae","local":-0.00012464266290067218,"matching":0.0,"native":8.384644029191257e-05,"rematched":8.384644029191257e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":8.384644029191257e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00015656634798122404,"focal":0.0,"image_id":"e1b101465df68788","image_sha256":"f6762aaf774ec2cf40e6441244163b6b77cac38e05e8bcd6b358a761dccfe671","local":0.001681584021347749,"matching":0.0,"native":-0.00015656634798122404,"rematched":-0.00015656634798122404,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00015656634798122404,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.010838813452990093,"focal":0.0,"image_id":"e2427db217e5c3db","image_sha256":"c1d1035eee3d4041cb8c1b48d3a51c4abaa90410a1f4d697dfb993f292c49e61","local":0.8576381997235148,"matching":0.0,"native":-0.010838813452990093,"rematched":-0.010838813452990093,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.010838813452990093,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0006390708591842431,"focal":0.0,"image_id":"e2bdba0ba0ba2128","image_sha256":"37586fcab29eb5443f4024e8abfdfc082d76352acc5c8470fdc52144826acb5d","local":0.026280090081032936,"matching":0.0,"native":-0.0006390708591842431,"rematched":-0.0006390708591842431,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0006390708591842431,"stratum":"n1|ordinary_only|large"}
{"fixed":6.66107956792672e-06,"focal":0.0,"image_id":"e306debdd4e9da9c","image_sha256":"741673714907aa494539d7ef7f9e03255210c161288d9a50533801f0aecc935c","local":-0.000799440962789293,"matching":0.0,"native":6.66107956792672e-06,"rematched":6.66107956792672e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.66107956792672e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.002492895262618422,"focal":0.002072581040573701,"image_id":"e315c02c37b9ce1b","image_sha256":"12737f34ede99934f3e614b13bba76b40c6e48cb4900cfeb9fe6260a5a718a07","local":0.0032744356758782067,"matching":0.0,"native":-0.002492895262618422,"rematched":-0.002492895262618422,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.004565476303192123,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00010625592064550382,"focal":0.0,"image_id":"e3203c62165e8821","image_sha256":"1bfeee06dce6da863c1d78337d55af459501a85f9b515aaa5a4d2a1b0f97ab80","local":0.006911947032380648,"matching":0.0,"native":-0.00010625592064550382,"rematched":-0.00010625592064550382,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00010625592064550382,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-3.207156484741347e-05,"focal":0.0,"image_id":"e42cbafa2d6c8796","image_sha256":"8cc7b236c87ee0e103e9b3edf98dbeb643a0b83d454b362b8d0f211cbbb5ce76","local":6.441026365924286e-05,"matching":0.0,"native":-3.207156484741347e-05,"rematched":-3.207156484741347e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.207156484741347e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-3.3275544458755135e-06,"focal":0.0,"image_id":"e43b7c1a18c33783","image_sha256":"e4741b7b217bb90dd042be74ef8ed2f118f76d8aa7c665624aff68d98d996e5f","local":8.199176530746151e-06,"matching":0.0,"native":-3.3275544458755135e-06,"rematched":-3.3275544458755135e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.3275544458755135e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00027162428911198244,"focal":0.0,"image_id":"e46753affa49196c","image_sha256":"7ca06c8f8171fd50221a9d0f979abf3537c0b2f8e8f58233b73f0d7791837c5d","local":0.017925176705179905,"matching":0.0,"native":-0.00027162428911198244,"rematched":-0.00027162428911198244,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00027162428911198244,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.00022574778976536258,"focal":0.0,"image_id":"e4908f2ca182fa99","image_sha256":"a12571e86bb3f23ab54ccb3cf8d672ebaf95ca8983fd6735e52b87b098c0adce","local":0.006795953562020304,"matching":0.0,"native":-0.00022574778976536258,"rematched":-0.00022574778976536258,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00022574778976536258,"stratum":"n1|ordinary_only|large"}
{"fixed":5.982462326192817e-06,"focal":0.0,"image_id":"e49ad1437d6fdfa1","image_sha256":"2aafd2f0609f098dbabe3bbb3196fa2b55896642c671df360d3e54388b744b1e","local":1.9125615705534074e-05,"matching":0.0,"native":5.982462326192817e-06,"rematched":5.982462326192817e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":5.982462326192817e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00018157608602054065,"focal":0.0,"image_id":"e4ab7268a444fa3c","image_sha256":"69a4062a48ba23f0db0b925717091621b4584391f61ceb183cb38335caca29ed","local":0.006344925314114543,"matching":1.1102230246251565e-16,"native":-0.00018157608602042963,"rematched":-0.00018157608602042963,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00018157608602054065,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-8.881755363665533e-05,"focal":0.0,"image_id":"e5332b716bccaa30","image_sha256":"09f7b76503c36b5844ff02321c73d06a516ee2b1b2012311d142fadd741448c8","local":0.0027069969873858013,"matching":-1.1102230246251565e-16,"native":-8.881263320248411e-05,"rematched":-8.881755363676636e-05,"selected_mass_dose":0.5,"selection":4.920434282240649e-09,"spillover":-8.881755363665533e-05,"stratum":"n5plus|has_groupof|small"}
{"fixed":-7.315046008371517e-05,"focal":0.0,"image_id":"e54e7c27d0c3704f","image_sha256":"26bc768ce7929e3e64d2965575c0063361d2f50e507737031cb52bd0be681cef","local":0.0021268763848783503,"matching":0.0,"native":-7.315046008371517e-05,"rematched":-7.315046008371517e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-7.315046008371517e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00020376881665218338,"focal":0.0,"image_id":"e585cf06a01e2c2c","image_sha256":"65ca6c5dd76c0f7dd6566b582e463db6532a77138418263deb35f6933c0cb484","local":0.03025844734629113,"matching":0.009647530234501323,"native":0.00944376141784914,"rematched":0.00944376141784914,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00020376881665218338,"stratum":"n1|has_groupof|large"}
{"fixed":-1.1551550634369967e-05,"focal":0.0,"image_id":"e6299b9e04680adb","image_sha256":"edb0e73d7f4f8df614c6325faeaf25b476989dd55d9215891b1ad84091f64356","local":0.03000191989123477,"matching":0.0,"native":-1.1551550634369967e-05,"rematched":-1.1551550634369967e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.1551550634369967e-05,"stratum":"n2_4|has_groupof|large"}
{"fixed":-9.161390307932393e-06,"focal":0.0,"image_id":"e62dd4afcb5947cb","image_sha256":"2315e48a2f53f917202272bc861185450d5e7b8868539b3daa5af61b7e2ecdfc","local":0.0012811102701974914,"matching":0.0,"native":-9.161390307932393e-06,"rematched":-9.161390307932393e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":-9.161390307932393e-06,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.0006453052419376215,"focal":0.0,"image_id":"e653bcd0d994c49c","image_sha256":"834f9be5bb6b74872a43282f437fe7e252b87ec70e8ec5983981ebaf230a0b57","local":0.02305365028831441,"matching":1.1102230246251565e-16,"native":-0.0006453052419375105,"rematched":-0.0006453052419375105,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006453052419376215,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-1.1203819567762174e-05,"focal":0.0,"image_id":"e780a9712fc54fd2","image_sha256":"d09743a45ebe7003b0244f06ac1cf3752c2041d4337733430b0d46bf98ba731a","local":-3.701012688483128e-06,"matching":0.0,"native":-1.1203819567762174e-05,"rematched":-1.1203819567762174e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.1203819567762174e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.2677157993730184e-05,"focal":0.0,"image_id":"e7d343a509dcbba7","image_sha256":"f9375d75f1b2e3964baf733bd18b01fb0e017c0cfa007ca251323300ed78f552","local":8.908220951922449e-05,"matching":0.0,"native":-5.2677157993730184e-05,"rematched":-5.2677157993730184e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-5.2677157993730184e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.4169112663608985e-05,"focal":0.0,"image_id":"e7f9fe12627d47b6","image_sha256":"f3967198e5541cf22d6771c8ef408fdc08b76e6e622bcd9c9c3e613ef1070a44","local":0.0007169562266606294,"matching":0.0,"native":-1.4169112663608985e-05,"rematched":-1.4169112663608985e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.4169112663608985e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.005477448551183484,"focal":0.0,"image_id":"e7ffab5a52dd9820","image_sha256":"972a9dcaa739774454a96db9e2d19855a0d7220559f276c6404ef799995a59e8","local":0.3708914092036135,"matching":0.0,"native":-0.005477448551183484,"rematched":-0.005477448551183484,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.005477448551183484,"stratum":"n1|ordinary_only|large"}
{"fixed":8.93881995828183e-05,"focal":0.0,"image_id":"e835a6bbb488085e","image_sha256":"6703e505b0b4027dbce9da63c2497bcb7eefe8e6b7912b7c0b934a395f35e5b2","local":-0.056669247057147876,"matching":-1.1102230246251565e-16,"native":8.938819958270727e-05,"rematched":8.938819958270727e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":8.93881995828183e-05,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":4.5723682359222195e-06,"focal":0.0,"image_id":"e89a0144d7ce4376","image_sha256":"a1a47c16bb60cc30e47a0599ad5a95c2c8bd55d1409f2ca5f0cb52716e95ee00","local":0.007567067163067258,"matching":0.0,"native":4.5723682359222195e-06,"rematched":4.5723682359222195e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":4.5723682359222195e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":1.4322666764599035e-05,"focal":0.0,"image_id":"e8bf667008e9f9da","image_sha256":"23d637be3128ebeb00f7d207033003f701acd656dbcc17f6fc4f9acfe6c4e857","local":0.0005323213073767491,"matching":0.0,"native":1.4322666764599035e-05,"rematched":1.4322666764599035e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.4322666764599035e-05,"stratum":"n5plus|has_groupof|medium"}
{"fixed":-0.00020447680717827765,"focal":0.0,"image_id":"e988af41482a8fe7","image_sha256":"20689f61ecdaafd672d831c2887343a90b47ab70813464c31e9f438851fda864","local":0.0018693489695137816,"matching":0.0,"native":-0.00020447680717827765,"rematched":-0.00020447680717827765,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00020447680717827765,"stratum":"n1|ordinary_only|large"}
{"fixed":1.144656745422079e-05,"focal":0.0,"image_id":"e990dc4d8efe963c","image_sha256":"a75f89622d4282beed2edd3320cdca9782b6b7ca23f0960cc446dddcba9152e0","local":0.00024245385932106884,"matching":0.0,"native":1.144656745422079e-05,"rematched":1.144656745422079e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":1.144656745422079e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.003147548883324691,"focal":0.0,"image_id":"e9b1c0743d1d406d","image_sha256":"544fd237895f39005eb802a62f94b02401f0c2741a733e410fe3c3a9109269aa","local":0.0004906946439298121,"matching":0.0,"native":-0.003147548883324691,"rematched":-0.003147548883324691,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.003147548883324691,"stratum":"n1|ordinary_only|large"}
{"fixed":-8.045025221004032e-06,"focal":0.0,"image_id":"e9fb6ff03616f294","image_sha256":"ec1bb243e9a27ce6a244ce71d4b996a75055016188cc686c12ba53d3e733e1cd","local":0.00330446336094865,"matching":0.0,"native":-8.045025221004032e-06,"rematched":-8.045025221004032e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-8.045025221004032e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00033664629347340824,"focal":0.0,"image_id":"ea75d33f6bb70bf1","image_sha256":"10f2d08904c06dc0a1eae3e319fa11c91f5f586883a2c85fe97709a9e2520222","local":0.011682338212425473,"matching":0.0,"native":0.00033664629347340824,"rematched":0.00033664629347340824,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00033664629347340824,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.000430823009079373,"focal":0.0,"image_id":"ea7bb8c2db2718fb","image_sha256":"917f56c23114a9a6bd289049ae5ca27ccb1d887f7ee449a6652daaf89e792646","local":0.014255361620745482,"matching":0.0,"native":-0.000430823009079373,"rematched":-0.000430823009079373,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.000430823009079373,"stratum":"n1|ordinary_only|small"}
{"fixed":6.119622081401932e-05,"focal":0.0,"image_id":"ea97b1dec1efeff6","image_sha256":"080344b17be03c494cef024558a4c7837fb97b5c77e72f283df79c1511fc5bae","local":0.00649854566846793,"matching":0.0,"native":6.119622081401932e-05,"rematched":6.119622081401932e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.119622081401932e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0031292716196298365,"focal":0.0,"image_id":"eac071b159ff60ed","image_sha256":"4b0820dcadcb022e43e9d3dab82158b65bab29ad9e1a8c82d738f2fdbc4b690d","local":-0.05414750108130628,"matching":0.0,"native":-0.0031292716196298365,"rematched":-0.0031292716196298365,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0031292716196298365,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0062026322902053455,"focal":0.0,"image_id":"eba5a8be1c18ebc4","image_sha256":"84b75419ba5f182ddf2595fd26dd78a731b665a1dbf1e7db8891c165af8100f4","local":0.7259802854508278,"matching":0.0,"native":-0.0062026322902053455,"rematched":-0.0062026322902053455,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0062026322902053455,"stratum":"n2_4|ordinary_only|small"}
{"fixed":0.00017957074844765497,"focal":0.0,"image_id":"ec3268d9bb5ff731","image_sha256":"ebd1f4856b6f47906a1171ba8b4e49cf6070ffa125496a02bbd93773ae53ca91","local":-0.018917606051270797,"matching":0.0,"native":0.00017957074844765497,"rematched":0.00017957074844765497,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00017957074844765497,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00855216479835208,"focal":0.0,"image_id":"ecd716519d7f1f30","image_sha256":"7b701259c466bac59efd8c0721f456b455e7f82f150e91dd25184dd192d5984a","local":0.0022372330912140337,"matching":0.0,"native":-0.00855216479835208,"rematched":-0.00855216479835208,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00855216479835208,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-1.6394542688468253e-06,"focal":0.0,"image_id":"ed13e9ca89930f0e","image_sha256":"1bbdc5754cde9409a5316ef679865b203d647d644d4ab3befe44507ec6f64be2","local":-1.564104519724354e-05,"matching":0.0,"native":-1.6394542688468253e-06,"rematched":-1.6394542688468253e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.6394542688468253e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.004473638069015573,"focal":0.0,"image_id":"ed2fcee42f94162d","image_sha256":"f30809d2855c0be1afefd3ac4109ca1e7d58121c07ed287463988b032e19a366","local":0.22128177276284516,"matching":0.0,"native":-0.004473638069015573,"rematched":-0.004473638069015573,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004473638069015573,"stratum":"n1|ordinary_only|medium"}
{"fixed":-3.556145183258863e-05,"focal":0.0,"image_id":"ed97a157a7ab645e","image_sha256":"9c426cc4533f4944bb919b6abb4fae105d93dbc0501f17bd1a91bc4445706f65","local":0.008338682800084984,"matching":0.0,"native":-3.556145183258863e-05,"rematched":-3.556145183258863e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.556145183258863e-05,"stratum":"n5plus|has_groupof|small"}
{"fixed":-4.928930449732416e-05,"focal":0.0,"image_id":"ee5c32d54c9c82c2","image_sha256":"3e615cd6df605d94c34a2388c7974040c2a305a86c6bd5a7f286cacc15cf4e6c","local":0.0007965108768267677,"matching":0.0,"native":-4.928930449732416e-05,"rematched":-4.928930449732416e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-4.928930449732416e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":6.82855691860329e-05,"focal":0.0,"image_id":"ee690d781df875bd","image_sha256":"0129e219589e97cc440c844a14d0730ab5a56ac4d05e561e0ab6858fc298d37a","local":0.0013001027630325222,"matching":0.0,"native":6.82855691860329e-05,"rematched":6.82855691860329e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.82855691860329e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0014436256346948562,"focal":0.0,"image_id":"eea9b15b0199fd7e","image_sha256":"e1c71326c5894c168c51c43a1eaf240ce04135a7e4e8b189178a60b267e6b6fb","local":0.005149687184351104,"matching":0.0,"native":-0.0014436256346948562,"rematched":-0.0014436256346948562,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0014436256346948562,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.006943650634679832,"focal":0.0,"image_id":"eeb2ffedc24e752b","image_sha256":"5a5ed7044a0b68a2691158238dcbc9b02883bfa92974536df87e7bf6d4e00d19","local":0.055997549429608176,"matching":-2.220446049250313e-16,"native":-0.006943650634680054,"rematched":-0.006943650634680054,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.006943650634679832,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.006963627831743126,"focal":-0.000509786282282064,"image_id":"eebecaf5f2eca0c3","image_sha256":"2967dd0301c02126d38af771c4af82a464e215fc8fc5c303bee9831b7ed1e45f","local":-0.001019572564564128,"matching":0.0,"native":-0.006963627831743126,"rematched":-0.006963627831743126,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.006453841549461062,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":6.503323232476266e-05,"focal":0.0,"image_id":"ef19b86262c37f07","image_sha256":"7662dfbe4a21026f29563725590d4945b8d0128a467b75b14f7fa6c525f4e788","local":0.003460269577390954,"matching":0.0,"native":6.503323232476266e-05,"rematched":6.503323232476266e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.503323232476266e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0005185425772558094,"focal":0.0,"image_id":"ef3c0a57d2f676e1","image_sha256":"d4884cb29120abb10f5e7754935b50415764e6dae7a8a8797e8e938c53b48d67","local":0.09676209132285037,"matching":0.0,"native":-0.0005185425772558094,"rematched":-0.0005185425772558094,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0005185425772558094,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-9.401374593265288e-06,"focal":0.0,"image_id":"f0066ab0c5db60cc","image_sha256":"eb26bd89ccbc34bdcc6cc1eff43c5cf23991303801fe008530d8991b0ce640c6","local":0.0001675937700703398,"matching":0.0,"native":-9.401374593265288e-06,"rematched":-9.401374593265288e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":-9.401374593265288e-06,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.0003954337760015969,"focal":0.0,"image_id":"f053b1ee92f34076","image_sha256":"9793084f84b198e0a79f829f6e41cb6ff01e8f00c227a97bf1ff1f76e72e867c","local":0.050923870948689665,"matching":-1.1102230246251565e-16,"native":-0.0003954337760017079,"rematched":-0.0003954337760017079,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0003954337760015969,"stratum":"n2_4|ordinary_only|small"}
{"fixed":0.0004666165967730507,"focal":0.0,"image_id":"f0f3cbd5ccd82bd8","image_sha256":"c2bb3a96c9b56b8d33eb96f828f332c2d4323a83fd8eb221a664ef219c3d81ee","local":-0.0005201960985521184,"matching":0.0,"native":0.0004666165967730507,"rematched":0.0004666165967730507,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0004666165967730507,"stratum":"n1|ordinary_only|small"}
{"fixed":3.484133044040494e-05,"focal":0.0,"image_id":"f17c790dab08f583","image_sha256":"b1eed56a52dc03aa7fb2a131a4e89191e062faa49351f0357a734a3423234ff4","local":-0.03431699053506029,"matching":1.1102230246251565e-16,"native":3.484133044051596e-05,"rematched":3.484133044051596e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.484133044040494e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0001764245800964792,"focal":0.0,"image_id":"f1da949bb8c5739b","image_sha256":"212cac8cc10fee10426a7dce2a5f6ab09d53f2bd72f5947b650caaf774f99e96","local":0.024829877253032984,"matching":0.0,"native":-0.0001764245800964792,"rematched":-0.0001764245800964792,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0001764245800964792,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00033395655547341363,"focal":0.0,"image_id":"f1ea3d7aa0dcdb58","image_sha256":"7c1694661072d9fad2d1b17675da158204467bb94b62ca2b952db4c7f354edff","local":0.2886595793298837,"matching":0.0,"native":-0.00033395655547341363,"rematched":-0.00033395655547341363,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00033395655547341363,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00021180421956989992,"focal":0.0,"image_id":"f20ad0993878c427","image_sha256":"b4b800eea1b5634bc06c7fa9a40eca893637fba3f45e03d4d179275fc68b38bd","local":0.052335584416245376,"matching":-1.1102230246251565e-16,"native":-0.00021180421957001094,"rematched":-0.00021180421957001094,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00021180421956989992,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":4.811049754360752e-06,"focal":0.0,"image_id":"f3587ef68990b0bb","image_sha256":"b7e0f75adcd0c3c747d6578d63fc7006ee14877431c3fa4087107f3c9eac225a","local":9.138341066517721e-05,"matching":0.0,"native":4.811049754360752e-06,"rematched":4.811049754360752e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":4.811049754360752e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.281404647981212e-05,"focal":0.0,"image_id":"f3e61d6b40d203be","image_sha256":"c62caaad40c2353cbe3d06357d3747516390b5469a46907214cfbfd3c0bf283b","local":-0.0006216684793574183,"matching":0.0,"native":-3.281404647981212e-05,"rematched":-3.281404647981212e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.281404647981212e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":4.0931243915798277e-05,"focal":0.0,"image_id":"f3e7fed441e35ccd","image_sha256":"46583f0ceb0ef178c7eb11c0c47671da6fed3796db7cbb6de43aad931d30835b","local":0.8590146636153413,"matching":0.0,"native":4.0931243915798277e-05,"rematched":4.0931243915798277e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":4.0931243915798277e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-4.750601332315085e-06,"focal":0.0,"image_id":"f3f44b531849b059","image_sha256":"9b62de0d5fdfa2c044260dbfeb62bbfcf4918a2c6796f2c0739334c505cebc7f","local":-0.0001987212086708599,"matching":1.1102230246251565e-16,"native":-4.750601332204063e-06,"rematched":-4.750601332204063e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-4.750601332315085e-06,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.02018997077482454,"focal":0.0,"image_id":"f4317bc279295026","image_sha256":"e1c015c7dec7a81fba125e7f0e8fb1b5744afd1d63edd480d304451673cf6eff","local":0.9048633318826728,"matching":0.0,"native":-0.02018997077482454,"rematched":-0.02018997077482454,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.02018997077482454,"stratum":"n1|ordinary_only|large"}
{"fixed":5.20479429755305e-06,"focal":0.0,"image_id":"f48b5e64cc7835f8","image_sha256":"dacd8c796cdbf4e9d5a670bda10afc9bff30af9f1ad1c3c2fd2d524478453c1c","local":-0.0022085196326861404,"matching":0.0,"native":5.20479429755305e-06,"rematched":5.20479429755305e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":5.20479429755305e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-3.295860468843781e-05,"focal":0.0,"image_id":"f48d4e91f427e567","image_sha256":"5f9c7f47ba9a0b2d4888e7d0c7129ccf78796688d4a54da77edb08d1ab170510","local":0.0028306209625482692,"matching":0.0,"native":-3.295860468843781e-05,"rematched":-3.295860468843781e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":-3.295860468843781e-05,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.003289994939454255,"focal":0.0,"image_id":"f4aed9d9448f1e18","image_sha256":"8b101b1865ccc22dfa36997d9076b417f618ff9f05527b5ac99ededa510052b7","local":0.060384966973287546,"matching":0.005083594462913621,"native":0.001793599523459366,"rematched":0.001793599523459366,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.003289994939454255,"stratum":"n1|ordinary_only|large"}
{"fixed":6.701221409111113e-06,"focal":0.0,"image_id":"f57647df8e832e6f","image_sha256":"051394f2a505df7424b6a0cab8dfa530c5399ae2ec2ef2c500ff20df9bc63f92","local":-8.71079348370989e-05,"matching":0.0,"native":6.701221409111113e-06,"rematched":6.701221409111113e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":6.701221409111113e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.04713240467701174,"focal":0.0,"image_id":"f64b131b41c8c95f","image_sha256":"0113bd6183cb841184fa37bd90ffa3b5e8e5828d036d5fdfb7e277ac6986f70b","local":0.726024887254357,"matching":0.0,"native":-0.04713240467701174,"rematched":-0.04713240467701174,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.04713240467701174,"stratum":"n1|ordinary_only|large"}
{"fixed":2.2423296417217742e-05,"focal":0.0,"image_id":"f69531965fec094f","image_sha256":"e8b9d3154be18f56459a052fa5de673886962dc043a9ad1f0d7732fca8b57039","local":-1.5868715093150104e-05,"matching":0.0,"native":2.2423296417217742e-05,"rematched":2.2423296417217742e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":2.2423296417217742e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.00028580133031474997,"focal":0.0,"image_id":"f73b754cdb1ab677","image_sha256":"9fdf79893ed0f192e0fd94a475591f1f997e08fdb431155a0a189a093993e9f2","local":0.0005679753564474558,"matching":0.0,"native":0.00028580133031474997,"rematched":0.00028580133031474997,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.00028580133031474997,"stratum":"n1|ordinary_only|large"}
{"fixed":1.2448449440705112e-05,"focal":0.0,"image_id":"f7d8e88f3a0bcde2","image_sha256":"f9534b8c45abd314f11e622616a39f3c09ff8d57c38a55c671e7c960ecfff63b","local":0.029587866193938148,"matching":0.0,"native":1.2448449440705112e-05,"rematched":1.2448449440705112e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.2448449440705112e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0004347084483523611,"focal":0.0,"image_id":"f7fc6fb1cc8e7e53","image_sha256":"801cf18e34b463790e86bca62b8e643fcb69b1a5d60e099f491fe944573528ae","local":0.005625844159698863,"matching":0.0,"native":-0.0004347084483523611,"rematched":-0.0004347084483523611,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004347084483523611,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-7.381600542516464e-05,"focal":0.0,"image_id":"f8ca4926b5b4ef8b","image_sha256":"9de9dac3f14808b4726e5ae442160f9f001517cb1ead76961120157f44551549","local":0.0027116374498704077,"matching":0.0,"native":-7.381600542516464e-05,"rematched":-7.381600542516464e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-7.381600542516464e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":4.228086344859605e-05,"focal":0.0,"image_id":"f93b3324ce71ddc4","image_sha256":"7d8790a6e86fc16cd5a16f927d3c3bd1084d6ecbdbe693232a8d6a7aa96bc1b7","local":0.024451719623435786,"matching":0.0,"native":4.228086344859605e-05,"rematched":4.228086344859605e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":4.228086344859605e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0024561081740208657,"focal":0.0,"image_id":"f9956e450cd74f09","image_sha256":"114e116d0cd757daec082fd972cfebf19d2a23f6df56013379cf62258261884a","local":-0.016364414306606845,"matching":0.0,"native":0.0024561081740208657,"rematched":0.0024561081740208657,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0024561081740208657,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.001135508917879946,"focal":0.0,"image_id":"f9f6bcc8aa35b0ef","image_sha256":"51a851c5947b3a0c307a975d9c08eb6238570ec989aca5154fb1bab4bccadceb","local":0.018209268885323204,"matching":0.0,"native":-0.001135508917879946,"rematched":-0.001135508917879946,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.001135508917879946,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.005374901396234866,"focal":0.0,"image_id":"fa3f43026b555521","image_sha256":"d8405b8cc29d1d0876b7dcf6475bd83c239d3a876a48608e8416ea9dcb432260","local":0.8631534699052423,"matching":0.0,"native":-0.005374901396234866,"rematched":-0.005374901396234866,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.005374901396234866,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0029128723709720417,"focal":0.0,"image_id":"fadb65dfa4deba70","image_sha256":"65287a85e2779f9742126e53d5106e510e21f264b615a9f0968f2404722b485b","local":0.5229019795136806,"matching":0.0,"native":-0.0029128723709720417,"rematched":-0.0029128723709720417,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0029128723709720417,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0003503364733288272,"focal":0.0,"image_id":"fb6e35f4e8ad790f","image_sha256":"079d68ea56514486700796e12dcc2d2c0180f038c9e516f940e7cd962d0b485e","local":0.0063332687192104165,"matching":0.0,"native":-0.0003503364733288272,"rematched":-0.0003503364733288272,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0003503364733288272,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-3.8246246347739543e-07,"focal":0.0,"image_id":"fb70753a89eeaae2","image_sha256":"3f5591edf463a14eeee35a03be0ac76177640972ad38360748967b0e35c908de","local":-0.002912036110182802,"matching":0.0,"native":-3.8246246347739543e-07,"rematched":-3.8246246347739543e-07,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.8246246347739543e-07,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0008415717568550142,"focal":0.0,"image_id":"fce34c8886e796fa","image_sha256":"d5d07c833ce87fcd4a83c3cb7414dc1e4af15367021cc2d5d07bfae40bf32049","local":0.0018402446085101845,"matching":0.0,"native":6.1141822816713e-09,"rematched":-0.0008415717568550142,"selected_mass_dose":1.0,"selection":0.0008415778710372958,"spillover":-0.0008415717568550142,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-4.889238181760014e-05,"focal":0.0,"image_id":"fe133d7747a5fa03","image_sha256":"9014b96898f6a48d3d78f3ba02c01b503439efc8f868dd4bf1905ea841f67ddd","local":0.00986198191509674,"matching":0.0,"native":-4.889238181760014e-05,"rematched":-4.889238181760014e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.889238181760014e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-3.6193792706473715e-05,"focal":0.0,"image_id":"fe4013fc841988c9","image_sha256":"1d098f0c51c646496efce3a12ba116c763969df26e401a62d4258464d7802716","local":5.0244558340548995e-05,"matching":0.0,"native":-3.6193792706473715e-05,"rematched":-3.6193792706473715e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.6193792706473715e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0004625109938214411,"focal":0.0,"image_id":"fe7748af45bac1ae","image_sha256":"65406cd62a39e6fd51f679b13afc191375b59f300fd349af022402ac02de7ae4","local":0.17120476566938897,"matching":0.0,"native":-0.0004608927371433924,"rematched":-0.0004625109938214411,"selected_mass_dose":1.0,"selection":1.6182566780487129e-06,"spillover":-0.0004625109938214411,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00892165622333485,"focal":0.0,"image_id":"feaf383fc5de383f","image_sha256":"bb9e5c1ee87f14cbe58615d185d6c00daa56ee0c724e0d07bbbf7127e7f5f9aa","local":0.48647559956231473,"matching":0.0,"native":-0.00892165622333485,"rematched":-0.00892165622333485,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00892165622333485,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-8.417828174900333e-06,"focal":0.0,"image_id":"ff1d8d296e9a5dc6","image_sha256":"2e148a55ee950259a24633ac0c248d7e5472cfe1e5d2a0a8d67a7a15cd98468f","local":-0.00039291849344735494,"matching":0.0,"native":-8.417828174900333e-06,"rematched":-8.417828174900333e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-8.417828174900333e-06,"stratum":"n1|has_groupof|large"}
{"fixed":-0.00039112142895203483,"focal":0.0,"image_id":"ff32d94a61b95467","image_sha256":"a65767fc72ce47d780ed707ef9cbecefb48d097172da67218c94d98df4a9c41e","local":0.2985716141282079,"matching":0.0,"native":-0.00039112142895203483,"rematched":-0.00039112142895203483,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00039112142895203483,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0002884297678891201,"focal":0.0,"image_id":"ff5e1a90137b3bf7","image_sha256":"17696a13b75dc552229a64bf5603159b1ba6406d106ca45fd8e8b90646196f89","local":0.10140050926835531,"matching":0.0,"native":-0.0002884297678891201,"rematched":-0.0002884297678891201,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002884297678891201,"stratum":"n1|ordinary_only|large"}


==> anc/analysis_ready/t1_dino_r50_4s_12e.jsonl <==
{"fixed":-0.00163045498343789,"focal":0.0,"image_id":"000a1249af2bc5f0","image_sha256":"ecd1eb1c20dc011a099c280bfbfd946099ed81cfa0b9538f9db53725e90d2cbc","local":0.0038606464275225127,"matching":0.0,"native":-0.00163045498343789,"rematched":-0.00163045498343789,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00163045498343789,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.010814166970988692,"focal":0.0,"image_id":"001a995c1e25d892","image_sha256":"7650f085d42642e235f48bb24e6bb283042a26c264e38bb57c6159ae2d898a50","local":0.065357388217159,"matching":0.0,"native":-0.010814166970988692,"rematched":-0.010814166970988692,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.010814166970988692,"stratum":"n1|ordinary_only|large"}
{"fixed":-4.9639300203740966e-05,"focal":0.0,"image_id":"00a159a661a2f5aa","image_sha256":"c29fd15a111e72a6a2fc0b0b5a0b73ebb6ec5ca520f4bc929364c5b0f96d8c1b","local":0.004751976949953152,"matching":0.0,"native":-4.9639300203740966e-05,"rematched":-4.9639300203740966e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.9639300203740966e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.008070063809926697,"focal":0.0,"image_id":"00b562abdf5766d3","image_sha256":"d3271f0020bd2e924aee2b3c4aa56ff16ea8e5e9c01829ee98ec3d543c33d3ad","local":0.07662812881014791,"matching":0.0,"native":-0.008070063809926697,"rematched":-0.008070063809926697,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.008070063809926697,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.5866944657948476e-05,"focal":0.0,"image_id":"00d2a568dd4afd0d","image_sha256":"bfa47349a048590b57dc6aaa1c9227498c36ef7bed6a098b70c62d2641a9043c","local":0.019980451884812428,"matching":0.0,"native":-2.5866944657948476e-05,"rematched":-2.5866944657948476e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.5866944657948476e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0008686343284129427,"focal":0.0,"image_id":"0173241beb1633e9","image_sha256":"9d720203a3f02a88c574c83d7e748950e5ccf0daf8780d0c840cf0c410dfaf7b","local":0.007724695123488362,"matching":0.0,"native":-0.0008686343284129427,"rematched":-0.0008686343284129427,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008686343284129427,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0008640794414093156,"focal":0.0,"image_id":"018d4a117c1d7e16","image_sha256":"0d342c03d49719b8a9d67c0ecc9d35e6308883d4520ec81bdb56cb117536d53d","local":0.006694099805185649,"matching":0.0,"native":-0.0008640794414093156,"rematched":-0.0008640794414093156,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008640794414093156,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0004256070125305822,"focal":0.0,"image_id":"01ada3c0d980be5e","image_sha256":"070ff9a71df1cc265a6c28107a1d99fe7b503aa77086f9ca5e9e4c2281486530","local":0.005109266538944779,"matching":0.0,"native":-0.0004256070125305822,"rematched":-0.0004256070125305822,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004256070125305822,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0009303670474859471,"focal":0.0,"image_id":"01b95ffb7ee0752c","image_sha256":"3e57473f14888a715219257a1d3b79c26f18bd2180266ba8f2b1b81996dabca6","local":0.003939630727981022,"matching":0.0,"native":-0.0009303670474859471,"rematched":-0.0009303670474859471,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0009303670474859471,"stratum":"n1|ordinary_only|medium"}
{"fixed":-1.442805604989772e-06,"focal":0.0,"image_id":"02af9804c6b68f61","image_sha256":"dd3afa9e4cf95d3e5aa66109ce16c25b9b26ea561bd569cb941478fe1534cac5","local":-0.00016172205124706865,"matching":0.0,"native":-1.442805604989772e-06,"rematched":-1.442805604989772e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.442805604989772e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.003243025513134268,"focal":0.0,"image_id":"036fee36516ed5b9","image_sha256":"7638fb84491ab7c2caac7f3710b577baaf75a656c52397697a6bbb1a993e264e","local":0.04742735843678281,"matching":0.0,"native":-0.003243025513134268,"rematched":-0.003243025513134268,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.003243025513134268,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.06619958493341283,"focal":0.0,"image_id":"0450c83178d36a42","image_sha256":"8a25b6e32e16455664849b954cd49d028da2ae3bbabf225f6635fdbac7565a58","local":0.14215997902400074,"matching":0.0,"native":-0.06619958493341283,"rematched":-0.06619958493341283,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.06619958493341283,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0009184218271310329,"focal":0.0,"image_id":"0462aec2688ccf6c","image_sha256":"c6b453764e8fb15168ac0cc714e4419b4a0f21a627232a933e075451ecb6bf99","local":0.053965938415991316,"matching":0.0,"native":-0.0009184218271310329,"rematched":-0.0009184218271310329,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0009184218271310329,"stratum":"n2_4|ordinary_only|large"}
{"fixed":4.2981535680403776e-05,"focal":0.0,"image_id":"047e093c38e40f22","image_sha256":"821b381e346b650ba252472f36203d898b1dd64e7511a2042c00cc1ffd6f4e1c","local":0.0008159495405308907,"matching":0.00041973899051984953,"native":0.0004627205262002533,"rematched":0.0004627205262002533,"selected_mass_dose":1.0,"selection":0.0,"spillover":4.2981535680403776e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.0097914137817696e-05,"focal":0.0,"image_id":"0486a16c2b463778","image_sha256":"b3ac3fe2daa0977e5d3783bf9c2cbfa1bf5a864cdc8377267d9bbdb332375b76","local":-0.0010777053540584787,"matching":0.0,"native":-2.0097914137817696e-05,"rematched":-2.0097914137817696e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.0097914137817696e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0015824175757891412,"focal":0.0,"image_id":"049e7e84b7055f7f","image_sha256":"dbde4fd9b454ae90ed01c65d200c32f7821f8541d791eaa210c24509dcebab3d","local":0.016117906104082425,"matching":-1.1102230246251565e-16,"native":-0.0015824175757892522,"rematched":-0.0015824175757892522,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0015824175757891412,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-7.861769600769897e-06,"focal":0.0,"image_id":"04b9f8abc09386ee","image_sha256":"85b4180d70f32b3702b192c33db3e94e3b7eb25b23d941c7fecea34d1b0aa61c","local":0.0048587150265259685,"matching":-1.1102230246251565e-16,"native":-7.861769600880919e-06,"rematched":-7.861769600880919e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-7.861769600769897e-06,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":0.00027614385967822397,"focal":0.0,"image_id":"04ccb05e32dc45de","image_sha256":"f483fb7a81c61436806608a59361a291eb654f1e349da37548a6b42168322614","local":0.024356368451455307,"matching":0.0,"native":0.00027614385967822397,"rematched":0.00027614385967822397,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00027614385967822397,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-9.54757579058052e-05,"focal":0.0,"image_id":"04e45a329032c784","image_sha256":"70da1203bc918a78da36d44b3fbe281f1c01463dd3488caa6083bf63f75dded6","local":0.0008201303387003478,"matching":0.0,"native":-9.54757579058052e-05,"rematched":-9.54757579058052e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-9.54757579058052e-05,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0002012147244948581,"focal":0.0,"image_id":"052b579fce6e42ac","image_sha256":"bad8d213c5f276e5a517fe8c2b1a0ce849bcb497acf991618b82bb9eff184338","local":0.01664064282663781,"matching":0.0,"native":-0.0002012147244948581,"rematched":-0.0002012147244948581,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002012147244948581,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.034296163458635065,"focal":0.0,"image_id":"0598d112cfe889ea","image_sha256":"a6c5f5cc4d92cc5ffd6fb11415b928abe65cfc07e5f0dcf03d4ef47c9e1f7e0b","local":0.08136934555301384,"matching":0.0,"native":-0.034296163458635065,"rematched":-0.034296163458635065,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.034296163458635065,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.0031478769745104107,"focal":0.0,"image_id":"05a149770e1013f1","image_sha256":"536ff6618a42e8f281db8a49a38e390de803a2adaf27fdab7fb3fd0c68222733","local":0.16428883331730906,"matching":-5.551115123125783e-17,"native":-0.0031478769745104662,"rematched":-0.0031478769745104662,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0031478769745104107,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.00385708516631722,"focal":0.0,"image_id":"05c715fd19ba01fa","image_sha256":"1e510436b11e850716bcf48794ec072209d6a8b1b2b35bd3fbbeaa1608b6dfb1","local":0.058731206706694905,"matching":0.0,"native":-0.00385708516631722,"rematched":-0.00385708516631722,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00385708516631722,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00028502942605934667,"focal":0.0,"image_id":"05de59562f9ff5cf","image_sha256":"61d92a032f29a6d95cfd9259e1f55aa5283febedc3f242050e34c326cea1ae27","local":0.001798114796644889,"matching":0.0,"native":-0.00028502942605934667,"rematched":-0.00028502942605934667,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00028502942605934667,"stratum":"n1|ordinary_only|large"}
{"fixed":-7.24349873352792e-05,"focal":0.0,"image_id":"06294ef356d77e7e","image_sha256":"72b5609f686516b2dfd96fecf9c35e5600810c490d04d64f4d38455395332c6b","local":-0.0030317232742898825,"matching":0.0,"native":-7.24349873352792e-05,"rematched":-7.24349873352792e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-7.24349873352792e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":6.726710710067141e-05,"focal":0.0,"image_id":"06593b76585ed9a5","image_sha256":"37045a5fc0612d7d659e3fb9e2052d79510569447edc9fb5b7e9f69da0538528","local":-0.0008428282637793771,"matching":0.0,"native":6.726710710067141e-05,"rematched":6.726710710067141e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.726710710067141e-05,"stratum":"n2_4|ordinary_only|small"}
{"fixed":0.0007776865942730471,"focal":0.0,"image_id":"069951d34142a417","image_sha256":"289c908c95ee9013d68a6fc6e89607ea3cf36a289f812c7b1de39725846fae6b","local":0.0009454291367113205,"matching":0.0,"native":0.0007776865942730471,"rematched":0.0007776865942730471,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0007776865942730471,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.01636161275611675,"focal":0.0,"image_id":"07d9514871b2f137","image_sha256":"349d76d3d2c44bb7dea8941116bf42d7ea4e2c20e58a518f92ed7c013ffc45e5","local":0.03557955243188049,"matching":0.0,"native":-0.01636161275611675,"rematched":-0.01636161275611675,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.01636161275611675,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0016524098003610765,"focal":0.0,"image_id":"07d9dd16b917e222","image_sha256":"e5bf1ba2f1a69b8ca9602488c2d5a2b29852a413cb5b1163b8ea0ad201109c53","local":0.02289339398772705,"matching":0.0,"native":-0.0016524098003610765,"rematched":-0.0016524098003610765,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0016524098003610765,"stratum":"n1|ordinary_only|large"}
{"fixed":0.011538594419971016,"focal":0.0,"image_id":"07e304a0ba61ce5c","image_sha256":"4f435268a2658c50e972fe235987bb4f3987e4e34581609d2cd92f9ef8866f6e","local":0.04117717509280555,"matching":0.0,"native":0.011538594419971016,"rematched":0.011538594419971016,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.011538594419971016,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0010198319732850347,"focal":0.0,"image_id":"0931504585a12d03","image_sha256":"0d832c93afd06f89ddb3f3045af22fae5039a56b36d2649545b99c119be1f7de","local":0.0011850410604603012,"matching":0.0,"native":0.0010198319732850347,"rematched":0.0010198319732850347,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0010198319732850347,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.007952202931342134,"focal":0.0,"image_id":"097d056ffa82fced","image_sha256":"6f41f841eaca0678e56f1bbdc2fe125900fef2fa466101c36f87dd9e38aff711","local":0.08608347253839364,"matching":0.0,"native":-0.007952202931342134,"rematched":-0.007952202931342134,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.007952202931342134,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0005613044271208789,"focal":0.0,"image_id":"0a82f0443c940816","image_sha256":"f1ef63c1e3aef0144d77b031e8868f6fad30148670e5214b62d6b92fa3561125","local":1.3239547195530166e-05,"matching":0.0,"native":-0.0005613044271208789,"rematched":-0.0005613044271208789,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0005613044271208789,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0011281163586602805,"focal":0.0,"image_id":"0acfa779589204bf","image_sha256":"864506e75fa353880da56be310813f2cc8d6cf3df75f4913456eac44d7cfb99a","local":0.06446915114242904,"matching":0.0,"native":-0.0011281163586602805,"rematched":-0.0011281163586602805,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0011281163586602805,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.024240795975813856,"focal":0.0,"image_id":"0b2167c3a726f68a","image_sha256":"4700b1cc478eb3c39aa784f46d74a21da69f89c4c2c2b78193124d93560ba7de","local":0.12208102788491793,"matching":0.0,"native":-0.024240795975813856,"rematched":-0.024240795975813856,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.024240795975813856,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0038123027396498865,"focal":0.0,"image_id":"0b2c23d6ee2b3801","image_sha256":"f07933fdd11697c24945f4506a9db5e8190e1539070250b414485ea1eea6a73b","local":0.08655955267857472,"matching":0.0,"native":-0.0038123027396498865,"rematched":-0.0038123027396498865,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0038123027396498865,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0012352015956165197,"focal":0.0,"image_id":"0b730c49ccf74eae","image_sha256":"b081381dae7f8b7a23b0e1bb6b41ab348a3dd98c85cebc27708ac06f86a2f3e9","local":0.028286138049041648,"matching":0.0,"native":-0.0012352015956165197,"rematched":-0.0012352015956165197,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0012352015956165197,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0010712517964599488,"focal":0.0,"image_id":"0b7361f518dbb1cb","image_sha256":"60d87aea8433d70f8c86ad307b1985ffbc052f50dea9235567fbda97c08672f8","local":0.027304088543165392,"matching":0.0,"native":-0.0010712517964599488,"rematched":-0.0010712517964599488,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0010712517964599488,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0003737467714535203,"focal":0.0,"image_id":"0c08c1a56daae22a","image_sha256":"e4eefbd6cf77ea5a0424967e9fcec521d42f34d8eb6cbdca2d265dabdb599666","local":0.01658383218198345,"matching":0.0,"native":-0.0003737467714535203,"rematched":-0.0003737467714535203,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0003737467714535203,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":1.6162130135888297e-06,"focal":0.0,"image_id":"0c5ba9f5d1851c1d","image_sha256":"2449760dcc821f6a7d22e9eaf4189876bacdb85efff8e74fbd42b4db6a5f6e18","local":-0.0005265043112599038,"matching":0.0,"native":1.6162130135888297e-06,"rematched":1.6162130135888297e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.6162130135888297e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0036929544963894,"focal":0.0,"image_id":"0caaa43e6d1ff03b","image_sha256":"98dd194db587ce789c67a6214b6e2c2d533c3a11700f8496704312ad86a1e1d3","local":0.08651257423311241,"matching":0.0,"native":0.0036929544963894,"rematched":0.0036929544963894,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0036929544963894,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00010873735534856419,"focal":0.0,"image_id":"0cba349f6f7bdf44","image_sha256":"9e1de1c07a6ea3f2af1b211f690c4604268631b7e402e6914c79eb592b4a3486","local":0.001397010532194931,"matching":0.0,"native":0.01823427027382122,"rematched":-0.00010873735534856419,"selected_mass_dose":0.5,"selection":0.018343007629169784,"spillover":-0.00010873735534856419,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.00011323391727857679,"focal":0.0,"image_id":"0d7726d7d5cd9640","image_sha256":"de3207f571542a09d45f461ae734148a3c3bf7b5ae46dd07c573671073ddacae","local":0.0336954268600948,"matching":0.0,"native":-0.00011323391727857679,"rematched":-0.00011323391727857679,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00011323391727857679,"stratum":"n1|ordinary_only|large"}
{"fixed":6.654497651931157e-05,"focal":0.0,"image_id":"0dff5becb0f6c70d","image_sha256":"f4e543994423330b7da6bf6e132aac81568fa21e1c561ebf82e4189db304059b","local":0.0022062681976661794,"matching":0.0,"native":6.654497651931157e-05,"rematched":6.654497651931157e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.654497651931157e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0004534470384922329,"focal":0.0,"image_id":"0e8cfb93ac8211ee","image_sha256":"2bb6ba7efa029c20ca2bb9c87c10326f20ada95549915098300671a467d9f112","local":0.03485164297026264,"matching":0.0,"native":-0.0004534470384922329,"rematched":-0.0004534470384922329,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004534470384922329,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0007264085662709308,"focal":0.0,"image_id":"0f0596b1c511e071","image_sha256":"1b8fc2754de59d9a4584ee90fb8c74668a6f1d1a6e96392a1a4b73addbe6d2ab","local":0.024823958588732223,"matching":1.1102230246251565e-16,"native":0.0007264085662710418,"rematched":0.0007264085662710418,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0007264085662709308,"stratum":"n2_4|ordinary_only|small"}
{"fixed":0.00012731310914615435,"focal":0.0,"image_id":"0f78c692f5d67965","image_sha256":"bcc45e5e4d7d1c68ebe5aabbf4b1a8c24a6372b8196f10e37b780ceafce440b7","local":0.059358764433819905,"matching":0.009256841150807993,"native":0.0005045766381320815,"rematched":0.009384154259954147,"selected_mass_dose":1.0,"selection":-0.008879577621822066,"spillover":0.00012731310914615435,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0006890024916215154,"focal":0.0,"image_id":"103a14e073bd3482","image_sha256":"8bf1e490bb886d95c4421cb1d215e3ef75213890e1653848f0bbc3cd0a3ff4a0","local":0.07021075484120992,"matching":-1.1102230246251565e-16,"native":-0.0006890024916216264,"rematched":-0.0006890024916216264,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006890024916215154,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00012908658234078718,"focal":0.0,"image_id":"105a43452aedeeb7","image_sha256":"e35410d48c2c91924fcf3446d5867baa477ff6c6d9d58541e63d7438a924b1a7","local":0.003373766046906368,"matching":0.0,"native":-0.00012908658234078718,"rematched":-0.00012908658234078718,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00012908658234078718,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0006699765728074292,"focal":0.0,"image_id":"10e939ffae0c2f25","image_sha256":"27049b221be702f757c1f0570e15ed30399cd7332507fe2e0b20a17711ebaa46","local":-0.0032110785301230904,"matching":0.0,"native":0.0006699765728074292,"rematched":0.0006699765728074292,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0006699765728074292,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.015008874440345876,"focal":0.0,"image_id":"10f1e4ef22dba6ce","image_sha256":"4a3f609db249b0d76c4678dfbf79aa6ffcdc14d5a5f4b09c63cc889a90d0869a","local":0.01391285847650009,"matching":0.0,"native":-0.015008874440345876,"rematched":-0.015008874440345876,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.015008874440345876,"stratum":"n1|has_groupof|large"}
{"fixed":-0.003930339336385313,"focal":0.0,"image_id":"1152ee7d65a1498f","image_sha256":"6d4114c4dfa28acdcabacc15e1de42f009eb6c6b41747d11b8512cca4196f727","local":0.09636876768668255,"matching":0.0,"native":-0.003930339336385313,"rematched":-0.003930339336385313,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.003930339336385313,"stratum":"n2_4|has_groupof|large"}
{"fixed":4.342406631219209e-06,"focal":0.0,"image_id":"121537f085b7d63c","image_sha256":"07bdb1d1c76e97d03c59ff965ca75f378d7e05cfab7956786f4a715a30524488","local":-5.716672437417608e-05,"matching":0.0,"native":4.342406631219209e-06,"rematched":4.342406631219209e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":4.342406631219209e-06,"stratum":"n1|has_groupof|large"}
{"fixed":-0.005457968289244941,"focal":0.0,"image_id":"121f6fedb3af41ba","image_sha256":"cfaf22eaf02f98ea03aedf55e7d1f01d94fd791c680a09eaf930cf78f07896b2","local":0.029353092292678906,"matching":0.0,"native":-0.005457968289244941,"rematched":-0.005457968289244941,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005457968289244941,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.00036849408498473846,"focal":0.0,"image_id":"124e469cf2eaf962","image_sha256":"c5c573886035098377ec051c6bfa69b31956b5213bb8921a5838cc9a45d44eb2","local":0.008925295623353084,"matching":0.0,"native":0.00036849408498473846,"rematched":0.00036849408498473846,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00036849408498473846,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-1.0614562254707138e-05,"focal":0.0,"image_id":"125fca1bb0a5be7a","image_sha256":"3f5c7cdd55e3331c5135cbdc1a0f90459f5d4afcff7bdb3d12e839c16cfad4e3","local":0.00034641261543881877,"matching":-1.1102230246251565e-16,"native":-1.061456225481816e-05,"rematched":-1.061456225481816e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.0614562254707138e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0005831853260224173,"focal":0.0,"image_id":"13b9d8ab697d0893","image_sha256":"7a4fe8e4d8e3b2e16fc9a8f45339930f6c20509105ebb8608305e1195501d678","local":0.04719398262572724,"matching":0.0,"native":0.0005831853260224173,"rematched":0.0005831853260224173,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0005831853260224173,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.03531268180142044,"focal":0.0,"image_id":"13bdb6c82e9ef869","image_sha256":"a5f35dec125b7068ad085a1aa061c093217211d92631493169026988749da736","local":0.124793922442793,"matching":0.0,"native":-0.03531268180142044,"rematched":-0.03531268180142044,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.03531268180142044,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.005911824467495441,"focal":0.0,"image_id":"1430bdaa35b7fbb6","image_sha256":"cefc4debc9a015159069a11445faf085c31f7b3afb66497f0cb53a77c32ec9ce","local":0.0033307232804009324,"matching":0.0,"native":-0.005911824467495441,"rematched":-0.005911824467495441,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005911824467495441,"stratum":"n1|ordinary_only|small"}
{"fixed":-1.4755150679168771e-05,"focal":0.0,"image_id":"1430f5387b1cb9f1","image_sha256":"dad764247431c90dc0689f34ba1b322c078a4b090d10f8f7d8dfaed575bd9c10","local":0.00024932833417713393,"matching":0.0,"native":-1.4755150679168771e-05,"rematched":-1.4755150679168771e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.4755150679168771e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.002290568867694631,"focal":0.0,"image_id":"1456ab6503fda3b7","image_sha256":"8f98beb7f0b608323bcb5e5aa9cd91384c560203579a1d9392a8305059ecad3d","local":0.018605935597025836,"matching":0.0,"native":-0.002290568867694631,"rematched":-0.002290568867694631,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.002290568867694631,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0002537920135471383,"focal":0.0,"image_id":"148b8c049bf6a361","image_sha256":"01c71847589cbb7620b78f37a6c69d1609d1210078b8f5adcea7b275187978a5","local":0.01179548176681021,"matching":1.1102230246251565e-16,"native":-0.0002537920135470273,"rematched":-0.0002537920135470273,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002537920135471383,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.0003818627142178066,"focal":0.0,"image_id":"14b32f838a0ed041","image_sha256":"6bc1ad3e1b7a605055e43dfc049173f23c7c7bcc9c114e253f39b2744ee8acc7","local":0.018790049328025978,"matching":0.0,"native":-0.0003818627142178066,"rematched":-0.0003818627142178066,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0003818627142178066,"stratum":"n1|ordinary_only|large"}
{"fixed":4.9796255706835435e-05,"focal":0.0,"image_id":"14da09e1c230ab17","image_sha256":"b20e1245dc4180dda5485d7ae525a759c927c5814d7b47bbf622738ab9961c32","local":-0.0013402220679211777,"matching":0.0,"native":4.9796255706835435e-05,"rematched":4.9796255706835435e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":4.9796255706835435e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00011448846291906012,"focal":0.0,"image_id":"151e0d8fc3923605","image_sha256":"7ed7d0e1195a140ea08ffaadd98e039cc9289477c82843f59747904b5491b447","local":-0.009204058721030653,"matching":0.0,"native":0.00011448846291906012,"rematched":0.00011448846291906012,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00011448846291906012,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0013182629182516559,"focal":0.0,"image_id":"15348e4f2c7ebe0f","image_sha256":"7070376aeff523f59a8d0433d7cc8c0c48daa65772ae8a5f0fd6acad6595884f","local":0.0012950188248001537,"matching":0.0,"native":-0.0013182629182516559,"rematched":-0.0013182629182516559,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0013182629182516559,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.001650405368391672,"focal":0.004013827174573307,"image_id":"154bf3c92a7c6d27","image_sha256":"9e138862eddf9d1b857c8ed91d6a5ba1c8dd9e155f0cb3c3a275a8f7a49e588c","local":0.027236921213184773,"matching":0.0,"native":0.001650405368391672,"rematched":0.001650405368391672,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0023634218061816354,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.01587759172625125,"focal":0.0,"image_id":"15932ce01f712852","image_sha256":"b6ae3fdd898c42d143305994b725a65bc300230cacd3df5feadb1e14e8a036ca","local":0.016573059241878102,"matching":0.0,"native":-0.01587759172625125,"rematched":-0.01587759172625125,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.01587759172625125,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.5426543082603974e-05,"focal":0.0,"image_id":"163dad9413a0dbac","image_sha256":"a5ecab26db6341b526209c6036b6bf5bba50b2bae816803d6d89436eb7eadf93","local":0.0013703289637877203,"matching":0.0,"native":-5.527491531404083e-05,"rematched":-5.5426543082603974e-05,"selected_mass_dose":1.0,"selection":1.5162776856314508e-07,"spillover":-5.5426543082603974e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.0009478168433524337,"focal":0.0,"image_id":"1641f1c39e4878cb","image_sha256":"341719015518a5c2e1654d3c5854fc8e6f22e36f9d9583acebaefbad46e08f26","local":0.030698952492880932,"matching":0.0,"native":-0.0009478168433524337,"rematched":-0.0009478168433524337,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0009478168433524337,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0002453388042034099,"focal":0.0,"image_id":"16789af24af158d8","image_sha256":"91f94ba85e72b7811be84ba536f758e5c30591f5d1bbdc00d1c348d0a2b7935f","local":0.0051566143942814585,"matching":0.0,"native":-0.0002453388042034099,"rematched":-0.0002453388042034099,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0002453388042034099,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00016621009039111123,"focal":0.0,"image_id":"168ba8a4f76153da","image_sha256":"f882c117085cb5001288cb90c2fe78741a7359dab2809531d729f4f43824fcb4","local":0.001322854747213921,"matching":0.0,"native":-0.00016621009039111123,"rematched":-0.00016621009039111123,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00016621009039111123,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0008292904703371962,"focal":0.0,"image_id":"16a1af0cccd211ba","image_sha256":"9b009ca2d916590245ba53fb0cad025d73ee94e7bffac998588558a2328defb1","local":0.03802565057996625,"matching":5.551115123125783e-17,"native":-0.0008292904703371407,"rematched":-0.0008292904703371407,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008292904703371962,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.000405033337850913,"focal":0.0,"image_id":"16dbd9b970d01c30","image_sha256":"e80447c68b0c61392c43709d7aa27d81427c65aaef19a613caf6774ab0e8f195","local":0.07960547913102685,"matching":0.0,"native":-0.000405033337850913,"rematched":-0.000405033337850913,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000405033337850913,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0028926499390221627,"focal":0.0,"image_id":"17de3cf86b72b16e","image_sha256":"0d47ab800d97511b785f94e0b47b4345a432261cdc3cd7ba11d8e625b4fd2259","local":0.06839845693414766,"matching":0.0,"native":-0.0028926499390221627,"rematched":-0.0028926499390221627,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0028926499390221627,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0010521038692457574,"focal":0.0,"image_id":"18f02e9a91cd518d","image_sha256":"743dcf2363002af6d8fc36c8027d192c15d3430e93a6ac623d43170868aacaf5","local":0.015151761400405861,"matching":-5.551115123125783e-17,"native":-0.001052103869245813,"rematched":-0.001052103869245813,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0010521038692457574,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":9.184283043334185e-06,"focal":0.0,"image_id":"194396947759f81d","image_sha256":"70910055ed18e0d9babd5f61f1aadd8fbf3e60fda8269db19e0f9a2f1bb583ac","local":-0.0001490663596639616,"matching":0.0,"native":9.184283043334185e-06,"rematched":9.184283043334185e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":9.184283043334185e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.009307402428239825,"focal":0.0,"image_id":"19bdf0d6867b8be4","image_sha256":"b29205fd8f603c27096daf069e8e050e8e999b70f1e1972acfda7e73e2b76e29","local":0.06379054529452323,"matching":0.0,"native":0.009307402428239825,"rematched":0.009307402428239825,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.009307402428239825,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.000331241048492803,"focal":0.0,"image_id":"19e3e69835151951","image_sha256":"f96cdf38d2df7ea2dbdf91262f487f45a0522ea57f0a34075545abae2fe0bcb4","local":0.016715730256098314,"matching":0.0,"native":-0.000331241048492803,"rematched":-0.000331241048492803,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000331241048492803,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-4.143073510359807e-05,"focal":0.0,"image_id":"1a3e5ded7c79131c","image_sha256":"9f4e64e3d75bec78acc3f2a20a0e82b025e96a674727fe395f365d9fde96838a","local":-0.002048646855664516,"matching":0.0,"native":-4.143073510359807e-05,"rematched":-4.143073510359807e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.143073510359807e-05,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0006399351422665678,"focal":0.0,"image_id":"1abe817c999b8b4c","image_sha256":"b0c01a4409788c441c47d3a1159848a2b554809f72dd41964f47a08176f345d0","local":0.07864327046716438,"matching":0.0,"native":-0.0006399351422665678,"rematched":-0.0006399351422665678,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0006399351422665678,"stratum":"n2_4|has_groupof|small"}
{"fixed":-0.005227179895789469,"focal":0.0,"image_id":"1ae2903da19989a5","image_sha256":"a810a79a563711dda305444caabd5d2eeb47745f1195eb7ebd490fd10373b81b","local":0.022766268677166204,"matching":0.0,"native":-0.005227179895789469,"rematched":-0.005227179895789469,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005227179895789469,"stratum":"n1|ordinary_only|large"}
{"fixed":0.014900251562642186,"focal":0.0,"image_id":"1b1b3982a02aafd8","image_sha256":"fc520d0718ea85fa97a42ee3b40aec50e8867ae5e7c98c676f7d539b5e77bb1f","local":0.11219618274955862,"matching":0.0,"native":0.014900251562642186,"rematched":0.014900251562642186,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.014900251562642186,"stratum":"n1|ordinary_only|large"}
{"fixed":6.823536943612041e-05,"focal":0.0,"image_id":"1b6ad6a2fea8a146","image_sha256":"7244e97bd9de7d9dcb40d6ce4e5d13b29bbe87a19859d04af08263685e99a5e0","local":0.004252976187496316,"matching":0.0,"native":6.823536943612041e-05,"rematched":6.823536943612041e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.823536943612041e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.009724594255847263,"focal":0.0,"image_id":"1be56e37d4e207fd","image_sha256":"37085ad52247ac818228d5b32c06a1ff40f0d24545260394aff2195557b3646f","local":0.022683027467166134,"matching":0.0,"native":-0.009724594255847263,"rematched":-0.009724594255847263,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.009724594255847263,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.3645558381902845e-05,"focal":0.0,"image_id":"1bea4a97a9cfe442","image_sha256":"4b591b887580aaa9df1a43247ca9938395e8bf3db55fe58c32ba2dc12c2e8859","local":4.7163463491442514e-05,"matching":0.0,"native":-1.3645558381902845e-05,"rematched":-1.3645558381902845e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.3645558381902845e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00224603827551334,"focal":0.0,"image_id":"1bed833e2c31bbb4","image_sha256":"21c5cf8cb9bcf0aa4933f4d358915db925428005256a1d322b5207e910350b37","local":0.004466419521603336,"matching":0.0,"native":-0.00224603827551334,"rematched":-0.00224603827551334,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00224603827551334,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.001994743176461325,"focal":0.0,"image_id":"1c226a7a4e0833d9","image_sha256":"735d7e74a558df127663fbb5b195720def97928cd68493ac3f8a51056038387c","local":0.010374135260842174,"matching":0.0,"native":-0.001994743176461325,"rematched":-0.001994743176461325,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.001994743176461325,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00027868457827340265,"focal":0.0,"image_id":"1c5bd019a0965122","image_sha256":"35d702bc43a94d07ebdfe7527fcc30d8794c159bbe3027fdca4d637fe56f4b52","local":0.03755264433299172,"matching":0.0,"native":-0.00027868457827340265,"rematched":-0.00027868457827340265,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00027868457827340265,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.000731900636821381,"focal":0.0,"image_id":"1c694c5d547cbfae","image_sha256":"c13af7b836c177c228a10959ace24b3ca9dc22d3f2439ae52c981ca5ccc9b1cf","local":0.03883875375843873,"matching":5.551115123125783e-17,"native":-0.0007319006368213254,"rematched":-0.0007319006368213254,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000731900636821381,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0023874460561854605,"focal":0.0,"image_id":"1ccde2aaa58575f4","image_sha256":"4927b6d7b226129aad5ae02905aa7c7786dd5b9d1b530d6e26e21236c322e39a","local":0.01198879529869834,"matching":0.0,"native":-0.0023874460561854605,"rematched":-0.0023874460561854605,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0023874460561854605,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.006386112314045789,"focal":0.0,"image_id":"1cdbbf79e6aad256","image_sha256":"655d763dce822bd178ae34c74d8929527572a8e58de3f1760e291319203273b0","local":0.12503719675672828,"matching":0.0,"native":-0.006386112314045789,"rematched":-0.006386112314045789,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.006386112314045789,"stratum":"n1|ordinary_only|large"}
{"fixed":1.0580678169169744e-06,"focal":0.0,"image_id":"1ced3ecaa077f2e4","image_sha256":"9d07d9c9793945e1e2363b0753e24046bc196e5b15ff856e881a879816423938","local":0.0001528790845420798,"matching":0.0,"native":1.0580678169169744e-06,"rematched":1.0580678169169744e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.0580678169169744e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0004491507510001602,"focal":0.0,"image_id":"1d4cc602049bfdff","image_sha256":"6c3da8e6d3df85044e7feca8556bf2de71ecd5da5eb27a55c003310ada2918c4","local":0.005933694360722552,"matching":0.0,"native":-0.0004491507510001602,"rematched":-0.0004491507510001602,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0004491507510001602,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":2.103794379940127e-05,"focal":0.0,"image_id":"1db3793d7c84faa1","image_sha256":"8b3ea9bd65ea3972518fa113d329f5f02700e777746e8ef9670e80544057f3dd","local":0.0007458270227677088,"matching":0.0,"native":2.103794379940127e-05,"rematched":2.103794379940127e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":2.103794379940127e-05,"stratum":"n1|ordinary_only|small"}
{"fixed":-4.5856455921089445e-05,"focal":0.0,"image_id":"1e6546a05ecabfe2","image_sha256":"f66169dbb03a219ab8356d3beecd0e9d63c8f814e8112b54d7884957f585a489","local":0.01622856745781882,"matching":-1.1102230246251565e-16,"native":-4.585645592120047e-05,"rematched":-4.585645592120047e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.5856455921089445e-05,"stratum":"n5plus|has_groupof|medium"}
{"fixed":-0.0004780383237195096,"focal":0.0,"image_id":"1ea67bf7a689c499","image_sha256":"4cd14ca90a6f671764b6f26ce35366e8a2b43f62a5018c0b736adf899117ff5a","local":0.0018661631597158834,"matching":0.0,"native":-0.0004780383237195096,"rematched":-0.0004780383237195096,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004780383237195096,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.03203843480409696,"focal":0.0,"image_id":"1f1d5bc31e444cc1","image_sha256":"5aab727bb70db9bdbdd89963e233c1663b80e19670421e43ce15c0818c20f40b","local":0.13517856871780548,"matching":0.0,"native":-0.03203843480409696,"rematched":-0.03203843480409696,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.03203843480409696,"stratum":"n1|ordinary_only|large"}
{"fixed":-6.398280482367014e-05,"focal":0.0,"image_id":"1f5071f175373752","image_sha256":"b56e2e02e79af8906b3e0e770f724f6e8e3426b126f086965234a6ca6244128c","local":0.002182561365033607,"matching":-5.551115123125783e-17,"native":-6.398280482372565e-05,"rematched":-6.398280482372565e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-6.398280482367014e-05,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.0018043296524739016,"focal":0.0,"image_id":"1f9f26a140775c6c","image_sha256":"3d7ec81d139670f2d3acccbc2c89c4babf673c02a4904f1a7a48bcc5853bd47a","local":0.004714937218188275,"matching":0.0,"native":-0.0018043296524739016,"rematched":-0.0018043296524739016,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0018043296524739016,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0004588519939642266,"focal":0.0,"image_id":"2077c0619979f100","image_sha256":"fce7bd280002eb20c8b5f00f6c7f835b631cb662699dd9d0722e0b1927e1ac61","local":0.04081013603465829,"matching":0.0,"native":-0.0004588519939642266,"rematched":-0.0004588519939642266,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004588519939642266,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0001497421921402009,"focal":0.0,"image_id":"2082f35b4c16f681","image_sha256":"e82fbcbfd77018e33fad571b17315dd31d2e21e92e6fbf17030c5214b2dcdd83","local":0.0009399415251088172,"matching":0.0,"native":-0.0001497421921402009,"rematched":-0.0001497421921402009,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0001497421921402009,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0005887592935854419,"focal":0.0,"image_id":"208e95b8f33fecda","image_sha256":"42944aba0e7c4888698d7d32d9ad56f266a57f18d751fde62d74593ee15066da","local":0.0005263712996562281,"matching":0.0,"native":-0.0005887592935854419,"rematched":-0.0005887592935854419,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0005887592935854419,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.009012779457238551,"focal":0.0,"image_id":"20a2a94fb2c998c7","image_sha256":"b3d91219774a7209118ca481072910983c01eab9fa772aa4f4a626a5c9c25736","local":0.08572953086104348,"matching":0.0,"native":-0.009012779457238551,"rematched":-0.009012779457238551,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.009012779457238551,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0021854825974712,"focal":0.0,"image_id":"20efffe6aa0537c4","image_sha256":"8cad4326610e5ff94a5bba460327969c44ba8a773f156c08dfef6ef2f6f9a885","local":0.008074990864370524,"matching":0.0,"native":-0.0021854825974712,"rematched":-0.0021854825974712,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0021854825974712,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0014523316762951044,"focal":0.0,"image_id":"21023093fff7ee3e","image_sha256":"2435af5c88faf0c028aa7245026a7749469cc6a4a15b92aeda5aacc7893c79d6","local":0.059994253662144136,"matching":1.1102230246251565e-16,"native":-0.0014523316762949934,"rematched":-0.0014523316762949934,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0014523316762951044,"stratum":"n5plus|has_groupof|small"}
{"fixed":-0.00028750108673425423,"focal":0.0,"image_id":"212f83ee2f2ac0bf","image_sha256":"6ea47fb7a1c14ca6ae760330041165013723c55d1950ab206083bffdb3ddc002","local":0.0034265786934904105,"matching":0.0,"native":-0.00028750108673425423,"rematched":-0.00028750108673425423,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00028750108673425423,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.211990348086282e-06,"focal":0.0,"image_id":"21d0851a96ca6250","image_sha256":"4e6db48a2235e7445675b6a8bcb5ef5daeaaa32a64520b5ec1062d50bc58036d","local":0.001465771030714786,"matching":0.0,"native":-5.211990348086282e-06,"rematched":-5.211990348086282e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-5.211990348086282e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.10851973794242287,"focal":0.0,"image_id":"21f199a3a9263b98","image_sha256":"3d545ab713809a57e39afc3d26e9a5214d75b2e1873c4699d2628aa9aeed5925","local":0.15608282364961343,"matching":0.0,"native":-0.10851973794242287,"rematched":-0.10851973794242287,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.10851973794242287,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.023415755280432993,"focal":0.0,"image_id":"21f8c88ebe002ba4","image_sha256":"1b579a823d87416ee655d789ee621aac3e420e6010f0ea7aa1faf2f2869e6de0","local":0.03431278071239385,"matching":0.0,"native":-0.023415755280432993,"rematched":-0.023415755280432993,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.023415755280432993,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.0040211940325348e-06,"focal":0.0,"image_id":"22ce7c96d1cfe0e2","image_sha256":"04e9312be39003a0e8cbe78c87a902366fe38adc574932bf843ef8792b89ae23","local":0.00015870043880267942,"matching":0.0,"native":-2.0040211940325348e-06,"rematched":-2.0040211940325348e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":-2.0040211940325348e-06,"stratum":"n1|has_groupof|large"}
{"fixed":0.00043483504830378605,"focal":0.0009233840398949408,"image_id":"230450de0c377859","image_sha256":"a66b4ea7f10d3508cea1a3022535090d5eb7dcd24044c38a9b5462a7ccdea14b","local":0.0018467680797898817,"matching":0.0,"native":0.00043483504830378605,"rematched":0.00043483504830378605,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004885489915911548,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.011438865657841746,"focal":0.0,"image_id":"238a4fe184791234","image_sha256":"06a823c8e9e6530dcbda6ae6f495cb03fa2949810b5d1dcf54388f22744a61c6","local":0.028790050936815276,"matching":0.0,"native":-0.011438865657841746,"rematched":-0.011438865657841746,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.011438865657841746,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.002499459674945803,"focal":0.0,"image_id":"23944a69f7a0b625","image_sha256":"7591a731e249772c1ef3df4db4f7f8565c2935548b90c7324df431c82dd246f1","local":0.008293192904312963,"matching":0.0,"native":-0.002499459674945803,"rematched":-0.002499459674945803,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.002499459674945803,"stratum":"n1|ordinary_only|large"}
{"fixed":0.002725170260283516,"focal":0.0,"image_id":"23faed1106295fe2","image_sha256":"9183ee73e54d5d5b93ae7c351ac3a6e0e374ed471242db494bda79b01d4db1fb","local":0.010122183223690628,"matching":0.0,"native":0.002725170260283516,"rematched":0.002725170260283516,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.002725170260283516,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0008388912642535162,"focal":0.0,"image_id":"243a91ffe8b682dd","image_sha256":"182d2047c808ee5bb6cc0c6a90606c9ffd7df31c2c27c7ae43b97b75ef841095","local":0.011673479703864398,"matching":0.0,"native":-0.0008388912642535162,"rematched":-0.0008388912642535162,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008388912642535162,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-2.5428109465874815e-05,"focal":0.0,"image_id":"2463c3988a1223d3","image_sha256":"6d1f8c9d04c97005e208858f5b210ad8466e3f8e7c1c258fc1ae9e54b58585a3","local":0.012810685961280656,"matching":0.0,"native":-2.5428109465874815e-05,"rematched":-2.5428109465874815e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.5428109465874815e-05,"stratum":"n1|ordinary_only|small"}
{"fixed":0.004560186926410248,"focal":0.0,"image_id":"24a586643471f0a6","image_sha256":"4a07f84612fee94af7bccfefc697dca4fb842306232831000081b11eae142f7b","local":0.025637879836770718,"matching":0.0,"native":0.004560186926410248,"rematched":0.004560186926410248,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.004560186926410248,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0013234369311497796,"focal":0.0,"image_id":"24b6614a5a590e8f","image_sha256":"043a5e2423e80412c9dd684f5867fb0dc55cbb2373a173e68c5a279c6f29c81d","local":0.055507017074970064,"matching":0.0,"native":-0.0013234369311497796,"rematched":-0.0013234369311497796,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0013234369311497796,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0006899066755627348,"focal":0.0,"image_id":"257d66691df7928b","image_sha256":"2900b787b78f5b78f7506c20a55039620b7ef4d16a7165de5e2f33ad7ef9d5ea","local":0.0051828542071755,"matching":0.0,"native":-0.0006899066755627348,"rematched":-0.0006899066755627348,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006899066755627348,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0011057714576384603,"focal":0.0,"image_id":"25968f8f370daa1b","image_sha256":"cab254796f12f006bda028ebf6d4e5412059da02ef84868633e95749eb36e69e","local":0.0015911731428475823,"matching":0.0,"native":-0.0011057714576384603,"rematched":-0.0011057714576384603,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0011057714576384603,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00010706580223296402,"focal":0.0,"image_id":"263343d32ffcef8a","image_sha256":"7f30388b24e53d13b2e69e68d5f93946299de6ca81aa7fb14430c4b3f27ad6c0","local":0.0003287452035280296,"matching":0.0,"native":-0.00010706580223296402,"rematched":-0.00010706580223296402,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00010706580223296402,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00018954543773552768,"focal":0.0,"image_id":"267200fac51a0837","image_sha256":"1baa91283993601c708f4cde8154f51960e0541a6ff3ced39394fc8aec238f70","local":0.019223082415362303,"matching":0.0,"native":-0.00018954543773552768,"rematched":-0.00018954543773552768,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00018954543773552768,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.000975380424405814,"focal":0.0,"image_id":"26966ba3d9366666","image_sha256":"3757eaa13610116b95e6ad842c9635f6cbda565668d7f247916ce5d342989405","local":0.00742634372364101,"matching":0.0,"native":-0.000975380424405814,"rematched":-0.000975380424405814,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000975380424405814,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.003007744082276609,"focal":0.0,"image_id":"26e97e9f6d719dee","image_sha256":"26263218d72f59bf94f7ff068b08079347170472fc812d52b36b2fd659452f0e","local":-0.00019534490343056654,"matching":0.0,"native":-0.003007744082276609,"rematched":-0.003007744082276609,"selected_mass_dose":0.25,"selection":0.0,"spillover":-0.003007744082276609,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0005034840543338692,"focal":0.0,"image_id":"270c2199f1871d97","image_sha256":"f2877657312917fa1e1bb72c2c68cffb16be89bc281f6da467091c3ddb048b93","local":0.01970850526386945,"matching":0.0,"native":-0.0005034840543338692,"rematched":-0.0005034840543338692,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0005034840543338692,"stratum":"n1|ordinary_only|medium"}
{"fixed":1.4112701463675492e-05,"focal":0.0,"image_id":"27337e0ad2040478","image_sha256":"d1fca7981f6ccfbe61f7cd464afc12970513e10872f0cb81925486b504f46339","local":0.0014347312608882432,"matching":0.0,"native":1.4112701463675492e-05,"rematched":1.4112701463675492e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.4112701463675492e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.005415197365185476,"focal":0.0,"image_id":"2770e1a4b947ec54","image_sha256":"1aac0d34ae04655b871736f9b9e5075b47de4b980f0bee38da03da11b832cb3d","local":0.10111394476130885,"matching":0.0,"native":-0.005415197365185476,"rematched":-0.005415197365185476,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005415197365185476,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.00012792142259396289,"focal":0.0,"image_id":"289d11d8a7ae4042","image_sha256":"9966294277b045c45a0ffda7a51c8c418095b000f44f02587ae282ba4cb80542","local":0.002320878094746112,"matching":0.0,"native":-0.00012792142259396289,"rematched":-0.00012792142259396289,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00012792142259396289,"stratum":"n2_4|ordinary_only|small"}
{"fixed":0.0007913776185919374,"focal":0.0,"image_id":"29ae2665a63aff96","image_sha256":"d51f9e827b2c896415114e10a6e652942b9a46f5180f8b6ca437c369b108803c","local":0.008615671873206603,"matching":0.0,"native":0.0007913776185919374,"rematched":0.0007913776185919374,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0007913776185919374,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.5796820332966022,"focal":0.0,"image_id":"2a14e5a225e61a09","image_sha256":"d1e100030c3f5c516ed05271199df068635fec38bb24e08278b1f0f1d7a0d57a","local":0.20723592049724968,"matching":0.2193343062627976,"native":-0.3603477270338046,"rematched":-0.3603477270338046,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.5796820332966022,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0016866098316256073,"focal":0.0,"image_id":"2a934341e5fce116","image_sha256":"2289321b04eb740b16065dbc1a1b1057b6a0b45ba59b7636fedd93a543231728","local":0.03569374608814945,"matching":0.0,"native":-0.0016866098316256073,"rematched":-0.0016866098316256073,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0016866098316256073,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.00011966207595104361,"focal":0.0,"image_id":"2ab966841e7b9b7a","image_sha256":"65cbe7869d05f08d26516861793cec9f9d2d6761961b6a9bdca115652301ffae","local":0.004186013596331136,"matching":0.0,"native":0.00011966207595104361,"rematched":0.00011966207595104361,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00011966207595104361,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0002564919363278184,"focal":0.0,"image_id":"2cbbc5040998dd83","image_sha256":"c1f3150cfec6264769dec6c7ad8b4a1337979dbd635b476c7c2df7a1d1bbbd15","local":0.013432042104230879,"matching":0.0,"native":-0.0002564919363278184,"rematched":-0.0002564919363278184,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002564919363278184,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.007424655543978587,"focal":0.0,"image_id":"2d0bc0685042a27c","image_sha256":"dd125803d95e55eafcd127daaaf61fd7e5b3be323e4eb2478a12f6da05633afe","local":0.12665159730955894,"matching":0.0,"native":-0.007424655543978587,"rematched":-0.007424655543978587,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.007424655543978587,"stratum":"n5plus|has_groupof|small"}
{"fixed":5.6409011990665725e-05,"focal":0.0,"image_id":"2dab4bf641b91d2a","image_sha256":"92baa09ee97c3e59283765c7d918d113d0fc4bc8f35dc8953ac3d23a4eadceba","local":-0.0007168489782389265,"matching":0.0,"native":5.6409011990665725e-05,"rematched":5.6409011990665725e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":5.6409011990665725e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.006433639207917896,"focal":0.0,"image_id":"2e11affeb413c309","image_sha256":"9df1e17384f98e5d06298086cbe062b6581fc2bc5e456bae0c2088b00d0e71f5","local":0.0614417974344803,"matching":0.0,"native":0.006433639207917896,"rematched":0.006433639207917896,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.006433639207917896,"stratum":"n1|has_groupof|large"}
{"fixed":-0.000720809283576318,"focal":0.0,"image_id":"2e76f898849db00d","image_sha256":"b3d3447224a18abea46e41f28a2907721b54d7a1296e85c2fafdd9ca7582bfe7","local":0.06167398725837807,"matching":0.0,"native":-0.000720809283576318,"rematched":-0.000720809283576318,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000720809283576318,"stratum":"n2_4|ordinary_only|small"}
{"fixed":0.000781900802662272,"focal":0.0,"image_id":"2f2d849f35d38a13","image_sha256":"44efdb486e1f623aba498b10e42cee166561bdd25792b928b826836116605986","local":0.000978844445420804,"matching":0.0,"native":0.000781900802662272,"rematched":0.000781900802662272,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.000781900802662272,"stratum":"n1|ordinary_only|large"}
{"fixed":0.000132875873931404,"focal":0.0,"image_id":"2fba54286aaac20e","image_sha256":"bb4d0fe4e4db25dc1d1a905e9ebcd640b37fc72d7f6c58567cd8ea0c09f818d0","local":0.003979476826137557,"matching":0.0,"native":0.000132875873931404,"rematched":0.000132875873931404,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.000132875873931404,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0009970564043950692,"focal":0.0,"image_id":"30b588e4be85cf2b","image_sha256":"ec7d30463b8efb2793fe9a770d9915a6809d9a6a70be70c392897d1a9a6233c4","local":0.014514558065947817,"matching":0.0,"native":-0.0009970564043950692,"rematched":-0.0009970564043950692,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0009970564043950692,"stratum":"n2_4|ordinary_only|large"}
{"fixed":7.221307605137506e-06,"focal":0.0,"image_id":"30b6cfb60bf44533","image_sha256":"3175f37dec899612641bfdcecdb7ee38e7450eda81a807e9d5cb8610b4056ba8","local":0.021196230046062012,"matching":0.0,"native":7.221307605137506e-06,"rematched":7.221307605137506e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":7.221307605137506e-06,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0008475166973121728,"focal":0.0,"image_id":"3120e46a6a14d2ee","image_sha256":"760ddbbff6dcee116f64d676d8bc90b139d28b05f340ea9872bf0a6037435e48","local":0.014906398113237664,"matching":0.0,"native":-0.0008475166973121728,"rematched":-0.0008475166973121728,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008475166973121728,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.0002129838048301469,"focal":0.0,"image_id":"3134f3d9a15d98a2","image_sha256":"5fb26b951eabe6c914944c438dae36b4864bdeaa703f3becf663b9a0332c3c44","local":0.002423634744038644,"matching":0.0,"native":0.0002129838048301469,"rematched":0.0002129838048301469,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0002129838048301469,"stratum":"n1|ordinary_only|large"}
{"fixed":8.584233249453455e-06,"focal":0.0,"image_id":"31814e6574805bfa","image_sha256":"ecc948cb27741b3dff70c09e71e6be7d63d41dde6eb0a64f53f5baff9d1d6ded","local":0.0002794420195704195,"matching":0.0,"native":8.584233249453455e-06,"rematched":8.584233249453455e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":8.584233249453455e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":9.692870374750084e-05,"focal":0.00010394984641683364,"image_id":"31a9c2c4a273f156","image_sha256":"7b410e0bc28904a259dc87a636661228b7e317ee49fc3e671703399b9ac6ddb1","local":0.001507297139037439,"matching":5.551115123125783e-17,"native":9.692870374755636e-05,"rematched":9.692870374755636e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-7.021142669332795e-06,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.07681038500635029,"focal":0.0,"image_id":"31f1bd2ad15207ce","image_sha256":"c4e35ee9c60272f2c5e254cf1025602aebcf6f020f6525f0dbe81bba05d31726","local":0.17265887071319197,"matching":0.0,"native":-0.07681038500635029,"rematched":-0.07681038500635029,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.07681038500635029,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.00013059212591687297,"focal":0.0,"image_id":"326d5cdb7ab5bf16","image_sha256":"d8355d76c7253974c30f45ab06106e1157208c29d4ec0ecde0cad590f899f0f6","local":0.02019940958354216,"matching":0.0,"native":0.00013059212591687297,"rematched":0.00013059212591687297,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00013059212591687297,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0007487019722806076,"focal":0.0,"image_id":"33069576e6b60b47","image_sha256":"172c0bc8694985c35fdd5dc0e5650bdcaefd5e9a7059f3fbcd8250f50d1e69d1","local":0.049610131998172796,"matching":0.0,"native":-0.0007487019722806076,"rematched":-0.0007487019722806076,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0007487019722806076,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.007267280179396596,"focal":0.0,"image_id":"3317400486b77360","image_sha256":"df79f90e57180d9b8b6471f2e38426ddd2d3117cec233b5f2d4c21a421b68476","local":0.08935648664513994,"matching":0.0,"native":-0.007267280179396596,"rematched":-0.007267280179396596,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.007267280179396596,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0010976412239843136,"focal":0.0,"image_id":"337315fd6034a1d6","image_sha256":"304aebae3db5ceaa5117c75ec268f11ae4a7a031b6c036d79dcccc4ead88abfb","local":0.0006426798656640823,"matching":0.0,"native":-0.0010976412239843136,"rematched":-0.0010976412239843136,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0010976412239843136,"stratum":"n1|ordinary_only|large"}
{"fixed":3.0205066550090254e-05,"focal":0.0,"image_id":"33b4cb8e2b24e7ff","image_sha256":"a7e54c48b459362fde33e2d341e1f00ec273fc2819327229439b4b21860df47e","local":-0.00017489753712607303,"matching":0.0,"native":3.0205066550090254e-05,"rematched":3.0205066550090254e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":3.0205066550090254e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.001806982189936912,"focal":0.0,"image_id":"33bffc67784a8bf2","image_sha256":"72baf826a2c0ee98dedff3040811fda8a5558a2805515b70e6397b75b168e5a5","local":0.018026161629144125,"matching":0.0,"native":-0.001806982189936912,"rematched":-0.001806982189936912,"selected_mass_dose":0.25,"selection":0.0,"spillover":-0.001806982189936912,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00029701468873710724,"focal":0.0,"image_id":"33c088fa4e5e0100","image_sha256":"98601d2f6843c9cdd60c79e3419bc81e30f423ddaf0a78647872a621a583be41","local":0.0017224494112967406,"matching":0.0,"native":-0.00029701468873710724,"rematched":-0.00029701468873710724,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00029701468873710724,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.018280163679550154,"focal":0.0,"image_id":"34463b5fea378684","image_sha256":"3555ec44fbba3d06284514dd8d2a5bffb0ad7feaa96d457d07837265c1edf2d8","local":0.00451964856077075,"matching":0.0,"native":-0.018280163679550154,"rematched":-0.018280163679550154,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.018280163679550154,"stratum":"n1|ordinary_only|medium"}
{"fixed":4.602287662353044e-05,"focal":0.0,"image_id":"34f2a8a81b5080e5","image_sha256":"e45edb18ec3a1f3f2b6d1140b4b85350ce42a98b9a21796a38f936929ca72264","local":-0.00016495596022042536,"matching":0.0,"native":4.602287662353044e-05,"rematched":4.602287662353044e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":4.602287662353044e-05,"stratum":"n1|has_groupof|large"}
{"fixed":-0.023831836450675548,"focal":0.0,"image_id":"35351ebd73681bdb","image_sha256":"8118ae08da0da99fc1132c57ae8914b3404ea081c2a08f2cedd116c82a9e3818","local":0.09644436372557837,"matching":0.0,"native":-0.023831836450675548,"rematched":-0.023831836450675548,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.023831836450675548,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.00013854593128331816,"focal":0.0,"image_id":"356b1b9ddd7e3b22","image_sha256":"f8e0d7c799577509aab08b7ebff9e0688acfb2ede5632140e320bf23f412cf4c","local":0.0015047251789269134,"matching":0.0,"native":-0.00013854593128331816,"rematched":-0.00013854593128331816,"selected_mass_dose":0.25,"selection":0.0,"spillover":-0.00013854593128331816,"stratum":"n1|has_groupof|large"}
{"fixed":-0.012329830379691598,"focal":0.0,"image_id":"36a938983ae19857","image_sha256":"a39641167cf7f99d622541a22eaeb70c1405d96f26c61079e74e941f1a42404f","local":0.09372882943112229,"matching":0.0,"native":-0.012329830379691598,"rematched":-0.012329830379691598,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.012329830379691598,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0009223056424355613,"focal":0.0,"image_id":"37f79a9339b0e460","image_sha256":"5f74315a5e0b021651bf87bde2b64dd4398b6a7405ebac83b4153b6665c873e8","local":0.01614460777412808,"matching":0.0,"native":-0.0009223056424355613,"rematched":-0.0009223056424355613,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0009223056424355613,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00024638539726584696,"focal":0.0,"image_id":"384f51993d101528","image_sha256":"26dc54cce1ea11be413627d21e0e9fcdf4bc2d842fb31288428ff1d16499c7a4","local":0.003016930094896453,"matching":0.0,"native":-0.00024638539726584696,"rematched":-0.00024638539726584696,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00024638539726584696,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0011009601468173758,"focal":0.0,"image_id":"38eeb175d378e7ac","image_sha256":"633b25225861f89fa76ff1b24a218130defb0f013afc10fe8d691bee0f619a56","local":0.06610649913148561,"matching":0.0,"native":-0.0011009601468173758,"rematched":-0.0011009601468173758,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0011009601468173758,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.008021848666451947,"focal":0.0,"image_id":"39ddd29e653da449","image_sha256":"14472bffcf001846614ba441420f4761083eda90633105796ede2bff2cf9ba44","local":0.05710826675621469,"matching":0.0,"native":-0.008021848666451947,"rematched":-0.008021848666451947,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.008021848666451947,"stratum":"n1|ordinary_only|medium"}
{"fixed":-1.681477724513325e-05,"focal":0.0,"image_id":"3a17fe11565e826d","image_sha256":"bdc9c0b82996e855268f485a3275c3795052f0706aa490c58c6e8454b43fe53d","local":-0.00013564908461177055,"matching":0.0,"native":-1.681477724513325e-05,"rematched":-1.681477724513325e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.681477724513325e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0005660087613338638,"focal":0.0,"image_id":"3a28cdaca4cff49b","image_sha256":"eafdeb8085b44d354cecaeb044515c47c31859c1bf0e80a66418539d44af08e6","local":0.04408364985064944,"matching":0.0,"native":0.0005660087613338638,"rematched":0.0005660087613338638,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0005660087613338638,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0009831197708596306,"focal":0.0,"image_id":"3af0b4d3c7b2c41e","image_sha256":"199d2b67354f1eff6f08333888057e0a9c30ea0f2d16ef5695360263df00dbae","local":0.01013319356998911,"matching":0.0,"native":0.0009831197708596306,"rematched":0.0009831197708596306,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0009831197708596306,"stratum":"n1|ordinary_only|small"}
{"fixed":0.0007214756099420683,"focal":0.0,"image_id":"3b5eccd313f5f31d","image_sha256":"68c2498e493e8d599a5be4294eb52be5bc089e60683d770668ebddb093092104","local":0.027219364894116714,"matching":3.3306690738754696e-16,"native":0.0007214756099424013,"rematched":0.0007214756099424013,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0007214756099420683,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-4.833559318939695e-05,"focal":0.0,"image_id":"3c1925831e764226","image_sha256":"f45834ac4c56785ebc78eebafeeb34d4dcd87e5e95d3a11bf05a9464bef692de","local":0.000725951132696398,"matching":5.551115123125783e-17,"native":-4.833559318934144e-05,"rematched":-4.833559318934144e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.833559318939695e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.003965432437428418,"focal":0.0,"image_id":"3c249b0a5c68d810","image_sha256":"7269e19ed1ef414ac837ca279ac117a2aa3ec05d8488d57148189177f844cd8a","local":0.04722198949625328,"matching":0.051056460466216536,"native":0.04709102802878812,"rematched":0.04709102802878812,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.003965432437428418,"stratum":"n1|has_groupof|large"}
{"fixed":0.017451722200913622,"focal":0.0,"image_id":"3ca305f0d6d5fabe","image_sha256":"2dc9caaa273e3a1110c04e103a3204be9c6ac55c10b878bbba2baa28bbf1914b","local":0.03096829836697633,"matching":0.0,"native":0.017451722200913622,"rematched":0.017451722200913622,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.017451722200913622,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.001595989404997833,"focal":0.0,"image_id":"3d101db207902196","image_sha256":"4c95ff48037660792e8c0f6cbc71ed64b54c4cf077d635782c7f80e4b4e4e764","local":0.00481280757920198,"matching":0.0,"native":-0.001595989404997833,"rematched":-0.001595989404997833,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.001595989404997833,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0015287622740246531,"focal":0.0,"image_id":"3d782576a4e22fd0","image_sha256":"8a6f8c05e7fe4a81eea377a7c967d28c3c5d7e137eec72bae8e88350b085e158","local":0.0768840074186879,"matching":0.0,"native":-0.0015287622740246531,"rematched":-0.0015287622740246531,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0015287622740246531,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.441779133569022e-06,"focal":0.0,"image_id":"3d7fe9402a00086b","image_sha256":"7d1703215917c3b94f8b9c343a6cb40b1792902bbf938dd85715daed8397f06d","local":-8.882549518336551e-05,"matching":6.938893903907228e-18,"native":-2.2748117031942683e-06,"rematched":-2.441779133562083e-06,"selected_mass_dose":1.0,"selection":1.669674303678148e-07,"spillover":-2.441779133569022e-06,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.000943393146341176,"focal":0.0,"image_id":"3ec2b4d262e2ac4c","image_sha256":"5ffb928d89582c017b2d469a6cc6471b34b5e7c283f20c4a1eed1201b86b29d1","local":0.009918393292461691,"matching":0.0,"native":-0.000943393146341176,"rematched":-0.000943393146341176,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.000943393146341176,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.005626157188076797,"focal":0.0,"image_id":"3ecea574de40aa4e","image_sha256":"2a586b7f5d5bf12451b06d46e4c1a58261a9af8a7c9accfdc21f21bddca2d72b","local":0.09592043050026913,"matching":0.0,"native":-0.005626157188076797,"rematched":-0.005626157188076797,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.005626157188076797,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.04024984310215429,"focal":0.0,"image_id":"3f288e8a78932327","image_sha256":"c7dc3b52a40b17d6953780466b38a0966269002764cc7f94f7dfa1b9db18d41a","local":0.0735820332426736,"matching":0.0,"native":-0.04024984310215429,"rematched":-0.04024984310215429,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.04024984310215429,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00034565606360759116,"focal":0.0,"image_id":"3f73b10df642ff2b","image_sha256":"8bd09f9d1ae343e48c342623f184d39973a81651405d6289b5caf70def923264","local":0.029570551941836,"matching":0.0,"native":0.00034565606360759116,"rematched":0.00034565606360759116,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.00034565606360759116,"stratum":"n5plus|has_groupof|small"}
{"fixed":0.001737788062335821,"focal":0.0018665333547498218,"image_id":"3fdf753786f44513","image_sha256":"a3d45f4bc814589a4b23ed0a2a67618ba8f6e60e41130dba9db1a4a45d4ffda5","local":0.003992325497471916,"matching":0.0,"native":0.001737788062335821,"rematched":0.001737788062335821,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00012874529241400077,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":0.002888205116826692,"focal":0.0,"image_id":"3feecc5809a29627","image_sha256":"c4ab92f4ee92e979c2277ab8a2966f48edd49d5d010887e244d06e31a5bc74d5","local":0.13873649730309628,"matching":0.0,"native":0.002888205116826692,"rematched":0.002888205116826692,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.002888205116826692,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.01869346087184709,"focal":0.0,"image_id":"4039b8cc5d440313","image_sha256":"fb4108cdc3a2b496a29fe683b8fe4e29e09c36b0bd2140b826584563764d5ef2","local":0.0207115352286215,"matching":0.0,"native":-0.01869346087184709,"rematched":-0.01869346087184709,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.01869346087184709,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.232114574225342e-05,"focal":0.0,"image_id":"407befd81fc96677","image_sha256":"141f690dec12721120b5e92d8a0b4c38d769dcc40979b1c1ad58605fccc65deb","local":0.0053727722522309285,"matching":0.0,"native":-3.232114574225342e-05,"rematched":-3.232114574225342e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.232114574225342e-05,"stratum":"n2_4|has_groupof|medium"}
{"fixed":-0.0001788422009437185,"focal":0.0,"image_id":"4082e55b75462ecc","image_sha256":"ca09d51727a224110f1592e5db67b5d20118fbecbf49fc8b360dc716ec994675","local":0.002719534345504579,"matching":0.0,"native":-0.0001788422009437185,"rematched":-0.0001788422009437185,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0001788422009437185,"stratum":"n2_4|ordinary_only|small"}
{"fixed":7.701348731348201e-05,"focal":0.0,"image_id":"4095342ce3afc36f","image_sha256":"0f8ee60f229866556f8343f3e3649c2b3dd582c4759e7fdd8f7bde269d8e7b1d","local":0.09201366060785676,"matching":0.0,"native":7.701348731348201e-05,"rematched":7.701348731348201e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":7.701348731348201e-05,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0008644292503590667,"focal":0.0,"image_id":"40f78af01d8dd80c","image_sha256":"0cdf30ce247156ae57a730e00a819ddbc9e5d8727f22e194c9d3101187a5e103","local":-0.0016985447559855482,"matching":0.0,"native":-0.0008644292503590667,"rematched":-0.0008644292503590667,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0008644292503590667,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0003151974942221525,"focal":0.0,"image_id":"40fcb35e0725ad26","image_sha256":"85a198b78c43cecbf25b401445c5f6b16e5c86aebf9ae7a1ed5cabf663394850","local":0.001386899350015347,"matching":0.0,"native":0.0003151974942221525,"rematched":0.0003151974942221525,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0003151974942221525,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00021938562280765517,"focal":0.0,"image_id":"412ec38eb83378d9","image_sha256":"c0a0e49d148d9280cb9e00241d9b2e0b1de2e6642d74399937be8618a607f373","local":0.07044900007839333,"matching":0.0,"native":-0.00021938562280765517,"rematched":-0.00021938562280765517,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00021938562280765517,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-7.632598069129415e-06,"focal":0.0,"image_id":"41415a979d227ce0","image_sha256":"4fa7fe930add7ca8539e846f7da7f8bdb4a2e2fc5e96f5dccdfe7aaefc84f3e9","local":0.0015135792508762236,"matching":0.0,"native":-7.632598069129415e-06,"rematched":-7.632598069129415e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":-7.632598069129415e-06,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0022187365799526404,"focal":0.0,"image_id":"41ce324072a798bb","image_sha256":"35346b42e1f2efc43dde35fe3e0888b4a2b6ee79029e61902e572f07f91f1a13","local":0.013741930282941024,"matching":0.0,"native":-0.0022187365799526404,"rematched":-0.0022187365799526404,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0022187365799526404,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.00011603556052336428,"focal":0.0,"image_id":"41f6998d787b3736","image_sha256":"7b1af462f3359933b8a382d40885dcb51f6413d27bf07b7594740c408bd570db","local":0.0012797174056733765,"matching":0.0,"native":-0.00011603556052336428,"rematched":-0.00011603556052336428,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00011603556052336428,"stratum":"n1|ordinary_only|medium"}
{"fixed":5.2031519645806545e-05,"focal":0.0,"image_id":"4236641eddcfa9a1","image_sha256":"35184b263881542aa71a13221f9d63936a9de3f1abdd044d2cbd58785fa2fe33","local":7.031006007751639e-05,"matching":0.0,"native":5.2031519645806545e-05,"rematched":5.2031519645806545e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":5.2031519645806545e-05,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-3.0192994688871266e-06,"focal":0.0,"image_id":"42551d75809e133d","image_sha256":"6e02bcf564224f20e8c6192b067aa1c680f80fb6ea5a670274baecca6e13debc","local":8.900218972613533e-06,"matching":-5.551115123125783e-17,"native":-3.0088021831797818e-06,"rematched":-3.0192994689426378e-06,"selected_mass_dose":0.25,"selection":1.0497285762856023e-08,"spillover":-3.0192994688871266e-06,"stratum":"n5plus|has_groupof|medium"}
{"fixed":-0.00024161050936399864,"focal":0.0,"image_id":"427f97a1df0036c2","image_sha256":"d63663b404a33792cd076c2516ac878e38cf47ed6bb149eb043ee449cea3ebeb","local":0.04696046247264272,"matching":0.0,"native":-0.00024161050936399864,"rematched":-0.00024161050936399864,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00024161050936399864,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0024117458703750705,"focal":0.0,"image_id":"42c05e6f790f4ef6","image_sha256":"0685454db6d5779e75811172e0995f167feb1791e6e3a76978d46f389390a9b8","local":0.1492107219093366,"matching":0.0,"native":-0.0024117458703750705,"rematched":-0.0024117458703750705,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0024117458703750705,"stratum":"n2_4|has_groupof|medium"}
{"fixed":-4.6805741290234515e-05,"focal":0.0,"image_id":"42fdbf5f7c05f39d","image_sha256":"eeb32d579ca9205c07ebc2012068b372e4c5f9c52f6021ef93ef833f1f9fea3e","local":0.003929736559290846,"matching":0.0,"native":-4.6805741290234515e-05,"rematched":-4.6805741290234515e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.6805741290234515e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0004983474409324673,"focal":0.0,"image_id":"43339d9cbca470e4","image_sha256":"e1af162a7f4db6a4190d488700877b50bd0b35b170451866d3c6b387a50e0dee","local":0.003335605665771957,"matching":-5.551115123125783e-17,"native":-0.0004983474409325228,"rematched":-0.0004983474409325228,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004983474409324673,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-2.433368332388497e-06,"focal":0.0,"image_id":"43af5611777d4f1c","image_sha256":"c0eabd8708d4c737749aa978665e52f0c3787c4b58350d6db6001b815720fd8d","local":5.222808147500868e-05,"matching":0.0,"native":-2.433368332388497e-06,"rematched":-2.433368332388497e-06,"selected_mass_dose":0.25,"selection":0.0,"spillover":-2.433368332388497e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00018123840142869607,"focal":0.0,"image_id":"43bc93746202199e","image_sha256":"6291026a5247bbcfac2da7cb02f9ffb933f9e102ee64a1138c607db41b91bb57","local":0.0053673045223826266,"matching":0.0,"native":0.00018123840142869607,"rematched":0.00018123840142869607,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00018123840142869607,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.001625896557788914,"focal":0.0,"image_id":"43c19287631911c6","image_sha256":"770ec3dbe9ee75fe76dfe9988794da1509c68daa3b359128b8862bd1f0f1490e","local":0.0031679922039376113,"matching":0.0,"native":-0.001625896557788914,"rematched":-0.001625896557788914,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.001625896557788914,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.1269936861749496,"focal":0.0,"image_id":"4400fa498d831e4b","image_sha256":"05ab06390f49534e7940967f6490b066fb47bfe4b960839cae61ae9c24948032","local":0.12047660672189456,"matching":0.07167099064040466,"native":-0.05532269553454494,"rematched":-0.05532269553454494,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.1269936861749496,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0013489647567954122,"focal":0.0,"image_id":"44615bece0a97866","image_sha256":"e6fba0e8e68b28a5fd9aa08954205e526cc5484aed28f827897beecf1daf5e7f","local":0.036123051715705304,"matching":0.0,"native":-0.0013489647567954122,"rematched":-0.0013489647567954122,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0013489647567954122,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0010360993292714005,"focal":0.0,"image_id":"44961c6fd6fe0463","image_sha256":"5d69e055a0e9288362b12da1fddc96a6908fff0e549ddfdddb8b1c42a322903a","local":0.0030889511836820135,"matching":0.0,"native":-0.0010360993292714005,"rematched":-0.0010360993292714005,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0010360993292714005,"stratum":"n1|ordinary_only|small"}
{"fixed":0.005562589533581075,"focal":0.0,"image_id":"44cac7b1237e31da","image_sha256":"7a71dbd3fa79863f4e511bdb35bdc532a1b6a1f3940eddf863fa188f95d7f22b","local":0.014355032515127236,"matching":0.0,"native":0.005562589533581075,"rematched":0.005562589533581075,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.005562589533581075,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.1187916530396025e-05,"focal":0.0,"image_id":"4505d266f960fbe8","image_sha256":"b056710ecf4cb8883802a4a1d806e96a6c23d1011d0be4cac1a3cb346a70c8da","local":0.00012854143843596746,"matching":0.0,"native":-1.1187916530396025e-05,"rematched":-1.1187916530396025e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.1187916530396025e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":7.571159495733948e-07,"focal":0.0,"image_id":"454a2e427283ae9c","image_sha256":"0660f84eb0d3ea8b1e00563e7df53e2a8d003e9355658a77654d2ec20a0f4c87","local":-2.3973638884511317e-05,"matching":0.0,"native":7.571159495733948e-07,"rematched":7.571159495733948e-07,"selected_mass_dose":0.75,"selection":0.0,"spillover":7.571159495733948e-07,"stratum":"n1|has_groupof|medium"}
{"fixed":-0.004622701400135321,"focal":0.0,"image_id":"45942876f462ec31","image_sha256":"90f6d696a252128404f04a28853ce655248fd9c7037a8b1ca3c3cdb73aaec88c","local":0.01871721830137503,"matching":0.0,"native":-0.004622701400135321,"rematched":-0.004622701400135321,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004622701400135321,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.004407307643735481,"focal":0.0,"image_id":"45e84c75996a7161","image_sha256":"32872fdf7d8ffc0e7f25f36a3ae5fda9821d1ce62dc8fb31539264419592c025","local":0.176932755469882,"matching":5.551115123125783e-17,"native":-0.004407307643735425,"rematched":-0.004407307643735425,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004407307643735481,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-1.955067899128693e-06,"focal":0.0,"image_id":"45f4bd0301577b48","image_sha256":"a3acb2049b2220965f82fdf477f26d01c7141fab822f8bd996e9eb68fdf537c4","local":4.759151788955723e-05,"matching":0.0,"native":-1.955067899128693e-06,"rematched":-1.955067899128693e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.955067899128693e-06,"stratum":"n1|has_groupof|large"}
{"fixed":0.00971141845145268,"focal":0.0,"image_id":"45fd09ada78c507d","image_sha256":"f7210028993c16f28c751f4bc573a6dbcf576cea69fc05e847cc9150c2f96e85","local":-0.007059650319717475,"matching":0.0,"native":0.00971141845145268,"rematched":0.00971141845145268,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00971141845145268,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.3128317390856976e-05,"focal":0.0,"image_id":"4615c0c9192d1f4f","image_sha256":"fae74119050e242c0a8bcbd53bf1ad1976881242372adef2b61a6396faa875a6","local":0.0003871635368495746,"matching":0.0,"native":-3.3128317390856976e-05,"rematched":-3.3128317390856976e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-3.3128317390856976e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0011023864799777905,"focal":0.0,"image_id":"467660b9511d6404","image_sha256":"e7789dcc7c2b26793a42cd6e69d257d19fef22de92d006d359ea0f36e564b95b","local":0.008148032011832868,"matching":0.0,"native":-0.0011023864799777905,"rematched":-0.0011023864799777905,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0011023864799777905,"stratum":"n1|ordinary_only|large"}
{"fixed":4.671712258708105e-07,"focal":0.0,"image_id":"46ce1945896c6bed","image_sha256":"7762a950a64d8ad5a5283db92e6f87a49bfb4c5ec17a701199af6322677b0c49","local":-1.0470278629237141e-05,"matching":0.0,"native":4.671712258708105e-07,"rematched":4.671712258708105e-07,"selected_mass_dose":0.5,"selection":0.0,"spillover":4.671712258708105e-07,"stratum":"n1|has_groupof|large"}
{"fixed":-0.05036463916459877,"focal":0.0,"image_id":"474d3e195dade8ad","image_sha256":"5cac9c4ea232c24bf2970f5266d4e7475b6dea6305edc9bdcf50a39958f432f0","local":0.1561864887678454,"matching":0.0,"native":-0.05036463916459877,"rematched":-0.05036463916459877,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.05036463916459877,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0008570297186339948,"focal":0.0,"image_id":"478cd15efe3cc91c","image_sha256":"5d5b4ebf9217277558d7dc7955757738334cf4fbd7c2c43376a12179185b6003","local":0.07034300850022193,"matching":0.0007373670358294948,"native":-0.00011966268280449999,"rematched":-0.00011966268280449999,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008570297186339948,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.01394811074383362,"focal":0.0,"image_id":"47ad21f5f57e16af","image_sha256":"25d60e827906cd5e15ef964448ac30fefa420e8cd36348997143f39d2791bafe","local":0.017005108621061665,"matching":0.0,"native":-0.01394811074383362,"rematched":-0.01394811074383362,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.01394811074383362,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.0002058552690842319,"focal":0.0,"image_id":"47ce52e7ac5c4a71","image_sha256":"4f74001ccee9326fa360f1888ad6cfdb13a6a1e24cf020226df83c4cb028ca4b","local":0.020041610625004983,"matching":0.0,"native":-0.0002058552690842319,"rematched":-0.0002058552690842319,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002058552690842319,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.00018966116515684028,"focal":0.0,"image_id":"493e8156ebd9e55a","image_sha256":"ca973814d2ea4c61ee03293f48b5d05bd90228d88ddb119fe4a918593702e5a8","local":-0.00026703048912324334,"matching":0.0,"native":0.00018966116515684028,"rematched":0.00018966116515684028,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00018966116515684028,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00019160216204194835,"focal":0.0,"image_id":"4960ec55d254c68e","image_sha256":"51e666367dbd81f27a749dc4a35b22d9eb4911e0277c762d5d533dcf00aedef7","local":-0.0026240568049760854,"matching":0.0,"native":0.00019160216204194835,"rematched":0.00019160216204194835,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00019160216204194835,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0013011955157431476,"focal":0.0,"image_id":"49e6a10cc09950c8","image_sha256":"f58a2f64f74cd3205a8182aa47780a441955d715afce91484849794a1c573e04","local":0.0001806701658189358,"matching":0.0,"native":-0.0013011955157431476,"rematched":-0.0013011955157431476,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0013011955157431476,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00021925366874658847,"focal":0.0,"image_id":"4abd3aedae89a2f6","image_sha256":"8d383f0cf14a790cf27885b002dda5e28542d97501c8326641fb2b786bd39455","local":-0.0014922228949890148,"matching":0.0,"native":0.00021925366874658847,"rematched":0.00021925366874658847,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00021925366874658847,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0008671016301202705,"focal":0.0,"image_id":"4ac678dd36951a9a","image_sha256":"9380de9c778fed6ad92df12567b105d26efe90ad38d102d01ce7d05943dbeb72","local":0.012711438799972982,"matching":0.0,"native":-0.0008671016301202705,"rematched":-0.0008671016301202705,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008671016301202705,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.004306210991461112,"focal":0.0,"image_id":"4acc620e57f1e5e9","image_sha256":"e8c4cb132d981d94184143f8fea2b8bf627e73710e8f71c489699ff133d7a072","local":0.02757437503732861,"matching":0.0,"native":-0.004306210991461112,"rematched":-0.004306210991461112,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004306210991461112,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0005583474121494403,"focal":0.0,"image_id":"4bbd710d9e8483b0","image_sha256":"a45015998ebf899da2576a11fa81a40f72aa99077e8e1973c6dad4aadc3b9f1b","local":0.07356263678996801,"matching":0.0,"native":-0.0005583474121494403,"rematched":-0.0005583474121494403,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0005583474121494403,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.002187699818606781,"focal":0.0,"image_id":"4bc311136255a2ff","image_sha256":"f81e452c10f7cacbb9de551262f2169c59c4bef871430735b57d48c1f387026a","local":0.16983785438492724,"matching":1.1102230246251565e-16,"native":-0.00218769981860667,"rematched":-0.00218769981860667,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.002187699818606781,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.0037907696122134737,"focal":0.0,"image_id":"4be14bf34cb9607f","image_sha256":"53e4f5c08cb89cdf5372ffcf5b830d35c89109e229eeefdabcdcd469e0908e44","local":0.02001038543391561,"matching":0.0,"native":-0.0037907696122134737,"rematched":-0.0037907696122134737,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0037907696122134737,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.7095518075978013e-05,"focal":0.0,"image_id":"4c255e74648107e7","image_sha256":"8cc32780b56f1c98a3183ae09a2d8c2bd2ba0f834eb5f0a95c096b0e50bfd8aa","local":0.0034773201485785027,"matching":0.0,"native":-5.7095518075978013e-05,"rematched":-5.7095518075978013e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-5.7095518075978013e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.011290311906034578,"focal":0.0,"image_id":"4c410cd9c42623d9","image_sha256":"80dcd56e76a35e1f4e877b0518b0ee5b0a490e2a4030241f91771b755af48d10","local":0.16281954111393246,"matching":0.0,"native":-0.011290311906034578,"rematched":-0.011290311906034578,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.011290311906034578,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.024664649416285656,"focal":0.0,"image_id":"4cb48c8bf41b70a4","image_sha256":"b8848cb6efb2c76970bcd383a1335c164bc1b3880366fad57290c2fd8be01802","local":0.12995906233419852,"matching":0.0,"native":-0.024664649416285656,"rematched":-0.024664649416285656,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.024664649416285656,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0007851117300246568,"focal":0.0,"image_id":"4cc0ef3c4cc19492","image_sha256":"e0a6917484481011e5b3ffe011a6d32a68cd41220ff0cb813e7f080dd4648faa","local":0.004422722530925405,"matching":0.0,"native":-0.0007851117300246568,"rematched":-0.0007851117300246568,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0007851117300246568,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.011007353013056775,"focal":0.0,"image_id":"4cc9966722e6d803","image_sha256":"27c768b69b0020647f477c4b24db38283fb1eccc143d46127bd617b8c536491f","local":0.06552105877136995,"matching":0.0,"native":-0.011007353013056775,"rematched":-0.011007353013056775,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.011007353013056775,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0007466931503541385,"focal":0.0,"image_id":"4cd1f73feae81747","image_sha256":"35511577f5674c5b0e052a61295c95bffb21edd06b3c8d21209365c99338143b","local":0.020893764745691996,"matching":0.01362958517131952,"native":0.01437627832167366,"rematched":0.01437627832167366,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0007466931503541385,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.0098053836726795e-05,"focal":0.0,"image_id":"4cd304ae96e4a521","image_sha256":"05f7ddfc20b2d203ea005c247546069410c8b49d2db7deb95a03be11d07cd546","local":0.0012294623363249269,"matching":0.0,"native":-1.0098053836726795e-05,"rematched":-1.0098053836726795e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.0098053836726795e-05,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.0002381754000845282,"focal":0.0,"image_id":"4cdfdc66d770a3c0","image_sha256":"21924db5ef47e358d94831e654481fb61715253e2b5834996f855bc0e2131d9c","local":0.005755275816614176,"matching":0.0,"native":-0.0002381754000845282,"rematched":-0.0002381754000845282,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002381754000845282,"stratum":"n1|has_groupof|large"}
{"fixed":-4.1451670859726786e-05,"focal":0.0,"image_id":"4d1f9c7ec5be2a9e","image_sha256":"67f81e2a3db214f1019124dc7fc09071d7e4e1da00fe3ad58c11bd4a83264267","local":0.014940740569004525,"matching":0.0,"native":-4.1451670859726786e-05,"rematched":-4.1451670859726786e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.1451670859726786e-05,"stratum":"n5plus|has_groupof|small"}
{"fixed":-5.428387486891562e-06,"focal":0.0,"image_id":"4d3dc133900275cf","image_sha256":"7b05d807c6835474aede97d8910c0ae0c41835daa92f437ad0534c7be1477f96","local":0.00011194882333975809,"matching":0.0,"native":-5.428387486891562e-06,"rematched":-5.428387486891562e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-5.428387486891562e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0001465933363148375,"focal":0.0,"image_id":"4d6e1475a3f153bb","image_sha256":"2e318c50944a60b7e95b6fd75b750de6edb087ce442c28cc50fa54ddc5cdf643","local":-0.007545939997985224,"matching":0.0,"native":0.0001465933363148375,"rematched":0.0001465933363148375,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0001465933363148375,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.005460468926550083,"focal":0.0,"image_id":"4d8cb740e0fc5190","image_sha256":"eea53f6d2ac7440f723b79992ba1cb2b9b859de03d36e7a7cd7d287ae82eb5ed","local":0.015197765270931071,"matching":0.0,"native":-0.005460468926550083,"rematched":-0.005460468926550083,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005460468926550083,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.06270939084562444,"focal":0.0,"image_id":"4f26a58d4ee0428f","image_sha256":"ffc7dba2b374f519135b1f75e112a35a4e7193cded684f025753248bf320ef72","local":0.18726595468895763,"matching":0.0,"native":-0.06270939084562444,"rematched":-0.06270939084562444,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.06270939084562444,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.06198617448049615,"focal":0.0,"image_id":"4fdcd3df7c6d8c72","image_sha256":"648b856f2336720680a595aff761a10d654223f22eeb2bfa6f600ca9d52ad8b4","local":0.12043833750018824,"matching":0.0,"native":-0.06198617448049615,"rematched":-0.06198617448049615,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.06198617448049615,"stratum":"n1|ordinary_only|large"}
{"fixed":0.010072577562471208,"focal":0.0,"image_id":"5076fe95c0ea798d","image_sha256":"200a599cd4b1194ab1aef41b33753474632aae24ad97dfc835afc97a3ed7cd25","local":0.07052774578758833,"matching":0.0,"native":0.010072577562471208,"rematched":0.010072577562471208,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.010072577562471208,"stratum":"n1|ordinary_only|large"}
{"fixed":0.017663420339079194,"focal":0.0,"image_id":"508f0a75156e5fd4","image_sha256":"7896d784c21ca6bae594feee39b5f9488755bf3a5440f3194fd1429e1f8220cc","local":-0.026989352235328,"matching":0.0,"native":0.017663420339079194,"rematched":0.017663420339079194,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.017663420339079194,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":4.035144156621165e-05,"focal":0.0,"image_id":"519a0aea14a05e1b","image_sha256":"3832e86f662e204e85c237e30919fa3c23bb8ecc0c7a6a3ae9303e05172ee219","local":0.0044923261495852344,"matching":0.0030673047815498317,"native":0.0031076562231160433,"rematched":0.0031076562231160433,"selected_mass_dose":1.0,"selection":0.0,"spillover":4.035144156621165e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0009336394120704888,"focal":0.0,"image_id":"51ae437e0cb17a2b","image_sha256":"9b4e5840de092b9ecd4e6b17d3e01707821b2906e62b40ea082b8d2af8324087","local":0.008910732110897879,"matching":0.0,"native":-0.0009336394120704888,"rematched":-0.0009336394120704888,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0009336394120704888,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0014281500515951617,"focal":0.0,"image_id":"51f663fa482f56d4","image_sha256":"0e36b00023166f07faa9adc128fe5c6bafd010c1fc7ab13e3d830275275dde30","local":0.0025152164816451827,"matching":0.0,"native":-0.0014281500515951617,"rematched":-0.0014281500515951617,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0014281500515951617,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.007265101183966838,"focal":0.0,"image_id":"52557c5def8add62","image_sha256":"1de0a793458d0e47090f68664146356bf72fe5c2a97094d0aecbb3807613c11c","local":0.036946943823792044,"matching":0.0,"native":-0.007265101183966838,"rematched":-0.007265101183966838,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.007265101183966838,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0006062421441838661,"focal":0.0,"image_id":"525ea7e8ed9c752d","image_sha256":"9131b748894346e742ce6572b93009f0066aaf138c128023d78b3009296d0498","local":0.0048987148556511595,"matching":0.0,"native":-0.0006062421441838661,"rematched":-0.0006062421441838661,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0006062421441838661,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.033685982882777576,"focal":0.0,"image_id":"5279aac6d95cbf5e","image_sha256":"32e4a3cbaad6537b687e98abbb6260e47fcb7753c077a650041406e8d4480af5","local":0.06336127527036334,"matching":0.0,"native":-0.033685982882777576,"rematched":-0.033685982882777576,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.033685982882777576,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.004167714891537333,"focal":0.0,"image_id":"527b96f32b38af7e","image_sha256":"178b3855214b6599062c38647da61bccb2e6a6cce6b695d8131a210dd4a3eadd","local":0.15484910201148622,"matching":0.0,"native":0.004167714891537333,"rematched":0.004167714891537333,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.004167714891537333,"stratum":"n1|ordinary_only|large"}
{"fixed":0.025622961304996972,"focal":0.0,"image_id":"54ebca2064066a49","image_sha256":"86749c1fc9908db5494a74fd32bc76d14d19073f06df76d5b43e4336a23ba6ea","local":0.07884950075845353,"matching":0.0,"native":0.025622961304996972,"rematched":0.025622961304996972,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.025622961304996972,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00010920288907262377,"focal":0.0,"image_id":"54f007c54fd18a0f","image_sha256":"cb06cda9720e4d8fda5cd45040248d7142e0542d1e37e92a13d036477f5fffc7","local":0.020169864605101562,"matching":2.7755575615628914e-17,"native":-0.00010920288907259601,"rematched":-0.00010920288907259601,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00010920288907262377,"stratum":"n2_4|has_groupof|small"}
{"fixed":-0.008345124363995371,"focal":0.0,"image_id":"55047052d7c4b4d4","image_sha256":"be5a9d57d9961d5f7c97edfce97641701b2a91155b5fcd9f48ed00b8ef6f7f41","local":0.012699330994250857,"matching":0.0007926732914082524,"native":-0.0075524510725871186,"rematched":-0.0075524510725871186,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.008345124363995371,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.02135425645261224,"focal":0.0,"image_id":"552c721172c26452","image_sha256":"07ea8bbfc2801032da6d35eff2c22bb69454cd8779df37fbd38d74268a7e5860","local":0.054543349082744115,"matching":0.0,"native":0.02135425645261224,"rematched":0.02135425645261224,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.02135425645261224,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0012049950758965533,"focal":0.0,"image_id":"553f5edfbf2780df","image_sha256":"5c2e69adbdbfc38aaed60ef2238ae62afd1b6c67e7ad2ef7fa10869fdcdef8d6","local":0.028373412969573734,"matching":0.0,"native":-0.0012049950758965533,"rematched":-0.0012049950758965533,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0012049950758965533,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0002786096529927562,"focal":0.0,"image_id":"563e3d7beab55806","image_sha256":"9579ac217af0cc7060d8ab3aa767ea863ff80d159a89259db59e0f5b525c6834","local":0.10848293942614376,"matching":5.551115123125783e-17,"native":-0.0002786096529927007,"rematched":-0.0002786096529927007,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002786096529927562,"stratum":"n2_4|has_groupof|medium"}
{"fixed":-0.0031871917316479426,"focal":0.0,"image_id":"5677012f09db972b","image_sha256":"58a740ef2a1ebe0e1865ad4bc4c70cb6e76d0ab940f26ccaabceed90a8eae55d","local":0.08503680600215804,"matching":0.0,"native":-0.0031871917316479426,"rematched":-0.0031871917316479426,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0031871917316479426,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00020844229762234656,"focal":0.0,"image_id":"575b972f701c6301","image_sha256":"97cfb04b90291d02c608394bea0978aba99df98a3b9b828964a34ad2434c5bc1","local":0.0010893148949652487,"matching":0.00023425161936979633,"native":0.0004426939169921429,"rematched":0.0004426939169921429,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00020844229762234656,"stratum":"n1|has_groupof|large"}
{"fixed":-4.0452222749287614e-05,"focal":0.0,"image_id":"58530b01b352ee40","image_sha256":"1493087e4c8d003868983c07326822b5f75018db545cc54b4ad9c68fd0b7144b","local":0.001598594103202955,"matching":0.0,"native":-4.0452222749287614e-05,"rematched":-4.0452222749287614e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.0452222749287614e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0009464197446784617,"focal":0.0,"image_id":"5855a85994c60eac","image_sha256":"d0d1557137621ef324b1e0e21a6e6fd4ecf385bf69e8a864dff5f0d485ecdf71","local":0.017236536950998832,"matching":0.0,"native":-0.0009464197446784617,"rematched":-0.0009464197446784617,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0009464197446784617,"stratum":"n1|ordinary_only|medium"}
{"fixed":-7.72503874729713e-07,"focal":0.0,"image_id":"58b96001a6d95681","image_sha256":"a23a00e9adba25f05ee246bb82c0f9a384fccfdac6cfffac20d510ab39e8f75b","local":0.00014287949595016142,"matching":0.0,"native":-7.72503874729713e-07,"rematched":-7.72503874729713e-07,"selected_mass_dose":0.25,"selection":0.0,"spillover":-7.72503874729713e-07,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.002700739443269762,"focal":0.0,"image_id":"597547554e00b06d","image_sha256":"196e564d1fd135a05c8d616874dea53c0664e29850cc9364f4ca1782a9d41715","local":0.008866580206534802,"matching":0.0,"native":-0.002700739443269762,"rematched":-0.002700739443269762,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.002700739443269762,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0007114167879182232,"focal":0.0,"image_id":"59b7255df49bb42a","image_sha256":"733b114a03449f0d8544d0f0ede35507867ce86207c13826310aea36be4b8eac","local":0.00022078960723423413,"matching":0.0,"native":0.0007114167879182232,"rematched":0.0007114167879182232,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0007114167879182232,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.574803883691578e-05,"focal":0.0,"image_id":"59ccc678b1e7f5d8","image_sha256":"870a00c21a8bf2451210ad5fafd86686963ca3444843393e8b77bd817c76d212","local":0.0036094253002906425,"matching":0.0,"native":-1.574803883691578e-05,"rematched":-1.574803883691578e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.574803883691578e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.0002629451109840836,"focal":0.0,"image_id":"5ad50af385e1f4cd","image_sha256":"c21e19791a5b3e1b07ea81bcac3e6b9e217cc560aef7834298d1043c1a7149b2","local":0.004999296916632976,"matching":0.0,"native":-0.0002629451109840836,"rematched":-0.0002629451109840836,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0002629451109840836,"stratum":"n1|ordinary_only|medium"}
{"fixed":-3.651674648486036e-05,"focal":0.0,"image_id":"5b20a92677cfa018","image_sha256":"097300ccbf5ac1cc1b83d175bf9595bd74d1a244c4f38642c8f678fc0eba985b","local":0.006510329902690383,"matching":0.0,"native":-3.651674648486036e-05,"rematched":-3.651674648486036e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.651674648486036e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-7.242408567459391e-05,"focal":0.0,"image_id":"5be4ac1910e9a4a6","image_sha256":"3079f6153514f7679b77d5b0fa428451b0d9e6a32972167659d7dd12ed4650b3","local":0.005810344473655915,"matching":-5.551115123125783e-17,"native":-7.242408567464942e-05,"rematched":-7.242408567464942e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-7.242408567459391e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00017303439291577183,"focal":0.0,"image_id":"5be53c95ac4489ea","image_sha256":"cb24a9d7a4f0b99b16438a2ea48436a76adb906e7adf72c1263c63ebfc695cda","local":-0.003414750349206297,"matching":-5.551115123125783e-17,"native":-0.00017303439291582734,"rematched":-0.00017303439291582734,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00017303439291577183,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.005982276709357415,"focal":0.0,"image_id":"5c137c9e9addd107","image_sha256":"9d7eece62f8d2caa0693d81f8b88f15479b92533bf6048054ea5090ae12f0237","local":0.0636721426061981,"matching":0.0,"native":-0.005982276709357415,"rematched":-0.005982276709357415,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005982276709357415,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0020656648526247157,"focal":0.0,"image_id":"5c75dfbbdc83ec25","image_sha256":"4835b9408aa3343440c2867069fed433055262ae6d8107b30de676ac54185d10","local":0.09412321362625974,"matching":0.0,"native":-0.0020656648526247157,"rematched":-0.0020656648526247157,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0020656648526247157,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00021012672234865803,"focal":0.0,"image_id":"5c879cf7c1b9a100","image_sha256":"fe8ab6ccee7049111af3ee69f57f7ef944261df47d2cb30907f8388aa8d45ec0","local":0.021188784930778345,"matching":0.0,"native":-0.00021012672234865803,"rematched":-0.00021012672234865803,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00021012672234865803,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0006134318138313333,"focal":0.0,"image_id":"5cdd6ca7c1234773","image_sha256":"2eaf7c6b6bb2e99534efe0fc24f30872e72dbc2ca31cac6a3432cc100c42b7bf","local":0.09288933881221119,"matching":0.0,"native":-0.0006134318138313333,"rematched":-0.0006134318138313333,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006134318138313333,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.00011528401123855891,"focal":0.0,"image_id":"5cdfdce76b1c243f","image_sha256":"d40364bb39b83e47e4beb27c1ffadc1b30f0eaa7617a0a585d4948549a1a1760","local":0.008027998958747562,"matching":0.0,"native":-0.00011528401123855891,"rematched":-0.00011528401123855891,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00011528401123855891,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.002618625003555697,"focal":0.0,"image_id":"5ce4fa9e98021555","image_sha256":"446dc0613707b38009796c804e69caa1096aa15faebeed19ba2605f0f0337a34","local":0.03346328387765157,"matching":0.0,"native":-0.002618625003555697,"rematched":-0.002618625003555697,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.002618625003555697,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0009114814875941235,"focal":0.0,"image_id":"5d0595903ab095e4","image_sha256":"253c717b27aea8017617d20c1cd1d3ed492442af92846ba1793713e16690f553","local":0.0009047020540442867,"matching":-5.551115123125783e-17,"native":0.000911481487594068,"rematched":0.000911481487594068,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0009114814875941235,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0002732508664450295,"focal":0.0,"image_id":"5d4327db61b2216f","image_sha256":"daa959328f4123a8efeab475858db83493c856b2be5501c737d0addb78471c50","local":0.0032279530522644484,"matching":0.0,"native":-0.0002708827156815974,"rematched":-0.0002732508664450295,"selected_mass_dose":1.0,"selection":2.3681507634321086e-06,"spillover":-0.0002732508664450295,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.004537848137363409,"focal":0.0,"image_id":"5de462fb191445b6","image_sha256":"4c339135e274b3d5295f27382a7e0b781f70cdad739047c4870bf81cef460640","local":0.05510153482133037,"matching":0.0,"native":0.004537848137363409,"rematched":0.004537848137363409,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.004537848137363409,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.05822726227800423,"focal":0.0,"image_id":"5f0ff604f2065f37","image_sha256":"58f5dcb48ebf9e2d98400096e04a8126f468bcedb0e84648f1e4553aa43635c1","local":0.11874622083219231,"matching":0.0,"native":-0.05822726227800423,"rematched":-0.05822726227800423,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.05822726227800423,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0001464024238331807,"focal":0.0,"image_id":"5f494ec3ce8ed56b","image_sha256":"0eac5a3593e27d2a39246a959cd78eb778839b3c1c9515074ee0d6d153391239","local":0.008541746170257478,"matching":0.0,"native":-0.0001464024238331807,"rematched":-0.0001464024238331807,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0001464024238331807,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.014142388962310903,"focal":0.0,"image_id":"5f53692a6c3493c1","image_sha256":"1cb418f05990f1d88324ffd83f7c597e1088598a8a5b17f3cb80059c107cc137","local":0.004136363378776903,"matching":0.0,"native":0.014142388962310903,"rematched":0.014142388962310903,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.014142388962310903,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.004692518365842724,"focal":0.0,"image_id":"5f5650d4eef349dd","image_sha256":"4dfa377a8a7b793f3b55fd716f44bf9f47261ed1725ff0163c985de1cec28953","local":0.02716799217199431,"matching":0.0,"native":-0.004692518365842724,"rematched":-0.004692518365842724,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004692518365842724,"stratum":"n1|ordinary_only|medium"}
{"fixed":-1.9856441894172683e-05,"focal":0.0,"image_id":"5f8008c17ab3fb17","image_sha256":"084cba4ff6b9b6818bac2fcc1fd0c58a3d415e71c9a61ae81703fc05f2075934","local":0.00172973502248467,"matching":0.0,"native":-1.9856441894172683e-05,"rematched":-1.9856441894172683e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.9856441894172683e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0023160386942675526,"focal":0.0,"image_id":"6033fc64970e6b67","image_sha256":"e0df4ed1a2888086e2de90ce3a1fc855aa23cf475714003c7e75c10bba34107d","local":0.013284646389388019,"matching":0.0,"native":-0.0023160386942675526,"rematched":-0.0023160386942675526,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0023160386942675526,"stratum":"n1|ordinary_only|large"}
{"fixed":0.000107412392311379,"focal":0.0,"image_id":"6142543e417e4688","image_sha256":"0a69376406566315bee69a150d4a8f6f67b6998b657405e6843017f477ea95ba","local":0.0013728589071369396,"matching":0.0,"native":0.000107412392311379,"rematched":0.000107412392311379,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.000107412392311379,"stratum":"n2_4|has_groupof|medium"}
{"fixed":0.0004572060453812421,"focal":0.0,"image_id":"6184a6312c1daca2","image_sha256":"7b5fe9e756af1ddb852878fb3669e9457a021c31438b94ac1462d0ca86e772c8","local":0.04712210407854956,"matching":0.0,"native":0.0004572060453812421,"rematched":0.0004572060453812421,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0004572060453812421,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0016269522499324784,"focal":0.0,"image_id":"618de81b4b5c3cbf","image_sha256":"ef8b036587498b0fa90f4b319b33cb7dea8263de446e72c6abca09cad722fc7a","local":0.027557694831099974,"matching":0.0,"native":-0.0016269522499324784,"rematched":-0.0016269522499324784,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0016269522499324784,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.021690464808259313,"focal":0.0,"image_id":"61cc3054c149166a","image_sha256":"e6b500974a4d11d1fbc3ec3787e4303a3d465bd72aff07d39ef8e62fd804f103","local":0.08400973341614007,"matching":0.0,"native":-0.021690464808259313,"rematched":-0.021690464808259313,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.021690464808259313,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0006337140674537167,"focal":0.0,"image_id":"62ef2c6e44778ce7","image_sha256":"bd23ec3d35c41c8e7258dd1df1a0f1c1e9ff2655a6a854821079e2e73b289489","local":0.007099619423955341,"matching":0.0,"native":0.0006337140674537167,"rematched":0.0006337140674537167,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0006337140674537167,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-1.285685632401723e-06,"focal":0.0,"image_id":"62f49c51c4e249fb","image_sha256":"51b1eee87517028da5bf34016dc746a8175c2e3d775b5aa10fcf1d775c23e0a0","local":0.003176855230654717,"matching":0.0,"native":-1.285685632401723e-06,"rematched":-1.285685632401723e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.285685632401723e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.08166609053150586,"focal":0.0,"image_id":"63ce521169bbfbff","image_sha256":"cd77ee1dc1ec570867e349561e3d727a36bb50132bb9f2affc90475a23cd2a7d","local":0.11875209837998937,"matching":0.0,"native":-0.08166609053150586,"rematched":-0.08166609053150586,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.08166609053150586,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.17026554467886923,"focal":0.0,"image_id":"63e64f3b44c7acfc","image_sha256":"04e580737a8cea1082a0d312f22ada57d41ab82ba63b54285052e3895e0dee0b","local":0.19259931647895945,"matching":0.0,"native":-0.17026554467886923,"rematched":-0.17026554467886923,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.17026554467886923,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00010317908618706628,"focal":0.0,"image_id":"645caf63ba17cb32","image_sha256":"1226c1515e8ad9183b631765bd518702cca490179778bb269ac7f1d2af1e86ef","local":0.004777196938563433,"matching":0.0,"native":-0.00010317908618706628,"rematched":-0.00010317908618706628,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00010317908618706628,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.05843292836909575,"focal":0.0,"image_id":"64c8437b259538a2","image_sha256":"35a25fc820cd54a408d4b95f1c064b808ffa7f3392abe6a6ec25156b0729713c","local":0.19819711310700291,"matching":0.0,"native":-0.05843292836909575,"rematched":-0.05843292836909575,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.05843292836909575,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00023365548345566367,"focal":0.0,"image_id":"64e7507b1da3b67b","image_sha256":"84fcf190d18a9bd4e69421d67cb1e48375b343f9b793d50406988ae2fa67ce3c","local":0.004236273432246111,"matching":0.0,"native":-0.00023365548345566367,"rematched":-0.00023365548345566367,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00023365548345566367,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00017778161537884696,"focal":0.0,"image_id":"65327bb1898a17d6","image_sha256":"014ab6b797b7aa0d07201d1f14f48b33d47f451293adcb2bfcffe0e524b1eed9","local":0.0053212824008380954,"matching":0.0,"native":-0.00017778161537884696,"rematched":-0.00017778161537884696,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00017778161537884696,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.14104858034147888,"focal":0.0,"image_id":"656648144cee1829","image_sha256":"6aa6c92d8a0369bc927a8dbc47c6aba413cde69bad71c96a63f64a0235113d8a","local":0.34567619410483447,"matching":0.012962933849787028,"native":-0.12808564649169185,"rematched":-0.12808564649169185,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.14104858034147888,"stratum":"n1|ordinary_only|small"}
{"fixed":5.994439484036107e-05,"focal":0.0,"image_id":"65a40656a6ba5344","image_sha256":"c9a3a1e7de06e90c0103668ee6cc8fa0d5a778e658a4cd5ddf674307fb2383ea","local":0.007274190729805022,"matching":0.0,"native":5.994439484036107e-05,"rematched":5.994439484036107e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":5.994439484036107e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00037265658496332676,"focal":0.0,"image_id":"65e080f9ac466664","image_sha256":"beb5bd357e62bbe6d31fcc6ce3d3a1e644d821fca260b46e376dfdb4ce79e558","local":0.005447428350382189,"matching":0.0,"native":-0.00037265658496332676,"rematched":-0.00037265658496332676,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00037265658496332676,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-9.879392030665013e-05,"focal":0.0,"image_id":"66147ef0d4be0638","image_sha256":"1c5d4c8fcdf21b84f8224352c6369791b97a0537beddc507fd7820f15607aaad","local":-0.0008922394245657952,"matching":2.7755575615628914e-17,"native":-9.879392030662237e-05,"rematched":-9.879392030662237e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-9.879392030665013e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-6.904164442056437e-05,"focal":0.0,"image_id":"66a048ed7d6aabcc","image_sha256":"6861eff84cb9c4e6a23d5bdbbf0af53b7ae636c810fcc1c7ae6b17d022bdc00c","local":0.007376406820867383,"matching":0.0,"native":-6.904164442056437e-05,"rematched":-6.904164442056437e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-6.904164442056437e-05,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.0028449581975202864,"focal":0.0,"image_id":"66f275fdfe7b5f99","image_sha256":"52c5f84753403f6457237d91bb1dcb5420342d479cf15d3259364d70f0226b7c","local":0.15038682408684884,"matching":0.0,"native":-0.0028449581975202864,"rematched":-0.0028449581975202864,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0028449581975202864,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.23393295896514804,"focal":0.0,"image_id":"67d33582a767694c","image_sha256":"6b9cbe933ca798f0070238b0d5be305f712a83767331e99cfd3cb9864e058ba2","local":0.2585677199804478,"matching":0.07225457992360412,"native":-0.16167837904154392,"rematched":-0.16167837904154392,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.23393295896514804,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.020327225730300547,"focal":0.0,"image_id":"67e14c5dca3f47d7","image_sha256":"5204ef1811d66bcaab58631b929419f7fd0a5717cdc9ee88ac92fb2c2afc4ba5","local":0.20115051981912516,"matching":-5.551115123125783e-17,"native":-0.020327225730300602,"rematched":-0.020327225730300602,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.020327225730300547,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-5.168586516257623e-05,"focal":0.0,"image_id":"69090b07e028d92f","image_sha256":"9c3ce56db12371f4b73f97f8bc0d81c76d599a5f7e7c0837806f7b9e3647b2af","local":0.0036298158153940524,"matching":0.0,"native":-5.168586516257623e-05,"rematched":-5.168586516257623e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-5.168586516257623e-05,"stratum":"n2_4|has_groupof|medium"}
{"fixed":-0.0022505852346934585,"focal":0.0,"image_id":"6980aa5043a6d1af","image_sha256":"73893b61f7e7754d0a0dc6fb4072d1c217b1fc85079962a4262edf6c37b2d461","local":0.0333917266572545,"matching":0.0,"native":-0.0022505852346934585,"rematched":-0.0022505852346934585,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0022505852346934585,"stratum":"n1|ordinary_only|large"}
{"fixed":1.959405971641015e-07,"focal":0.0,"image_id":"69cae52ca58cfde6","image_sha256":"e896bea3eef00bf55db8dd52a9864479252bcf8a76aecefea59c21b18ac07fb3","local":4.227206969426717e-05,"matching":0.0,"native":1.959405971641015e-07,"rematched":1.959405971641015e-07,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.959405971641015e-07,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0011284991699386238,"focal":0.0,"image_id":"69e54e18d9d4fceb","image_sha256":"4a60165a923af3eecf21f3cffb92869c5a0b06e5c44fcd7939218240014934cb","local":0.042209131260956295,"matching":0.0,"native":-0.0011284991699386238,"rematched":-0.0011284991699386238,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0011284991699386238,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0006533712310357598,"focal":0.0,"image_id":"69f9e0db2f22397a","image_sha256":"48861841dee9ff4dbb18f454f9035c3a74982fdda09ebb400116facb0687e025","local":-0.002320437576673967,"matching":0.0,"native":-0.0006533712310357598,"rematched":-0.0006533712310357598,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006533712310357598,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00025724533693582963,"focal":0.0,"image_id":"6a41d529a6eeb2ff","image_sha256":"f0901e0d8446aab18f87c6b8273ae8cfc250f3b91cf72b9a18bd0b5a0a70f541","local":-0.00023386787931940073,"matching":0.0,"native":-0.00025724533693582963,"rematched":-0.00025724533693582963,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00025724533693582963,"stratum":"n1|has_groupof|large"}
{"fixed":-5.126705359681516e-07,"focal":0.0,"image_id":"6a4747066ffd113f","image_sha256":"d1015adfbc0d48307dd03d4aa7eb99eec1886852eaa57886ecf5aa7f84c4497a","local":0.001068809333804644,"matching":0.0,"native":-5.126705359681516e-07,"rematched":-5.126705359681516e-07,"selected_mass_dose":0.75,"selection":0.0,"spillover":-5.126705359681516e-07,"stratum":"n5plus|has_groupof|small"}
{"fixed":-0.00034415984151692225,"focal":0.0,"image_id":"6a5086b8152cc904","image_sha256":"1dbe728e05a6cbdbd2b9a2de140e5b98f67770ba8583e85c5c7694ecca772ff9","local":0.013015853390090149,"matching":0.0,"native":-0.00034415984151692225,"rematched":-0.00034415984151692225,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00034415984151692225,"stratum":"n1|ordinary_only|large"}
{"fixed":0.000783374085438937,"focal":0.0,"image_id":"6a81196a04e03ea2","image_sha256":"e3d565f09793485e7e4b49b70ddcf7449156ea3ced93142ed2ce2cc43d053717","local":0.047074817799693,"matching":0.0,"native":0.000783374085438937,"rematched":0.000783374085438937,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.000783374085438937,"stratum":"n2_4|has_groupof|large"}
{"fixed":1.8009231327782704e-05,"focal":0.0,"image_id":"6aab4765ce2690fd","image_sha256":"9fb250c22957c3f45dccb6d19ba0711b75e0e75786066d2d78f040273ad0ce10","local":0.00034116208362345093,"matching":0.0,"native":1.8009231327782704e-05,"rematched":1.8009231327782704e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":1.8009231327782704e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0008344788666272418,"focal":0.0,"image_id":"6ab55d63ac6708e2","image_sha256":"2d25af2364a8fae4e71ecac7f07d6cf5e1f00d4fe6871b8d19e11613df4c26a1","local":0.06003131985882408,"matching":0.0,"native":-0.0008344788666272418,"rematched":-0.0008344788666272418,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008344788666272418,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0022141125877050416,"focal":0.0021501852239885003,"image_id":"6ae6959a521d1a7a","image_sha256":"ea03a759405b29c86d5dcbbc73e7da5f12aee4196fd37dff0870e0505b07dcd0","local":0.008600740895954001,"matching":5.551115123125783e-17,"native":0.002214112587705097,"rematched":0.002214112587705097,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.392736371654134e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.012421179306750907,"focal":0.0,"image_id":"6aed02f45ed73fa5","image_sha256":"fbab047a0e4b143ef383f7fa0f56eb3aa1573112b4ee202ca7172a473b485e96","local":0.009835451280866575,"matching":0.0,"native":0.012421179306750907,"rematched":0.012421179306750907,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.012421179306750907,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0013539597090129751,"focal":-0.001357393411961061,"image_id":"6afeb8efa7c41603","image_sha256":"4062f2ec0f4bd64dff0b271915c2e8f72b4af1d83b363c357a8c3575254357fe","local":-0.0008137271708783533,"matching":0.0,"native":-0.0013539597090129751,"rematched":-0.0013539597090129751,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.4337029480857595e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.002484162573160864,"focal":0.0,"image_id":"6b035896daef1ed6","image_sha256":"bffe81becd2379b3e67f21ffd192b16959e9017b9bb042a85066ae6bcab7ebf8","local":0.028256813337107625,"matching":0.0,"native":0.002484162573160864,"rematched":0.002484162573160864,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.002484162573160864,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-6.184290053001806e-06,"focal":0.0,"image_id":"6b5ceef7c87e2f33","image_sha256":"95c6c3e6dd8aa6f1f9d0d29b6fc927ab5720d451cf31b9a727f82995d13f92f0","local":0.00045758016515846933,"matching":0.0,"native":-6.184290053001806e-06,"rematched":-6.184290053001806e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-6.184290053001806e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00014658812650203412,"focal":0.0,"image_id":"6bc17e16228c12fb","image_sha256":"3e9b28165dd124b1110f86c4446257af320d09bc7265edaaf89643c1cc50e642","local":0.021668399031429978,"matching":0.0,"native":-0.00014658812650203412,"rematched":-0.00014658812650203412,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00014658812650203412,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.0006836766192216404,"focal":0.0,"image_id":"6bc9663947ad2803","image_sha256":"a1786a2700f57083512c3f3e1b6a580831fa4ff6969e4c0d18fb9ec3b63aa839","local":0.028013704752973365,"matching":0.0,"native":0.0006836766192216404,"rematched":0.0006836766192216404,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0006836766192216404,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.027848844785034466,"focal":0.0,"image_id":"6bcfd656708d25e2","image_sha256":"0964e1f5d865a0d4a71659a790f66f8d1afddf2f711fe3eb05ecb36a9451c9c7","local":0.01829768235150954,"matching":0.0,"native":-0.027848844785034466,"rematched":-0.027848844785034466,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.027848844785034466,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.008395142346060092,"focal":0.0,"image_id":"6bfd9b18f15962ef","image_sha256":"e1c7d43aff0ebcf4c2834ce4131ec7994cad205ab0cc2fae0dfd7938fdf9d80c","local":0.00947265506608469,"matching":0.0,"native":-0.008395142346060092,"rematched":-0.008395142346060092,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.008395142346060092,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00017268300286277238,"focal":-0.0005201766776038652,"image_id":"6c2e8fe4349f9928","image_sha256":"d84f7e730d2430d799134617ebc6d3c5be79da3e6def77f2d403c34fa4c51d3c","local":-0.0015605300328115955,"matching":9.603744370989542e-05,"native":0.00029698188317095475,"rematched":-7.664555915287696e-05,"selected_mass_dose":1.0,"selection":0.0003736274423238317,"spillover":0.0003474936747410928,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0008196817623976616,"focal":0.0,"image_id":"6c916feaecb96f4c","image_sha256":"6b9987871c42192fb7504937cdba282b2822ac40e18c45514cd406cbc30dea07","local":0.009160170655344718,"matching":1.1102230246251565e-16,"native":-0.0008196817623975505,"rematched":-0.0008196817623975505,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008196817623976616,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.00038064038348384344,"focal":0.0,"image_id":"6c9c687eae7da796","image_sha256":"f429f1fdb8bba1626d41547f1b8d31a28f19e3a5877eb3eb9a9a1f800544efbf","local":0.00344003067880945,"matching":0.0,"native":-0.00038064038348384344,"rematched":-0.00038064038348384344,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00038064038348384344,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.003084619278020506,"focal":0.0,"image_id":"6d4fcf1e613594e7","image_sha256":"48ed9b0274925183e1cdb91516ee115f617a164a3a20ec5bab8e5e461b9c67d9","local":0.026705942684793788,"matching":0.0,"native":-0.003084619278020506,"rematched":-0.003084619278020506,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.003084619278020506,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.001078351735245342,"focal":0.0,"image_id":"6d9bd1b3c4b37509","image_sha256":"64193a5fd370da41cd7fa92f2c473a673ab88dcd3416c919f2cd03a44e3d4e3d","local":0.0003104696829605569,"matching":0.0,"native":-0.001078351735245342,"rematched":-0.001078351735245342,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.001078351735245342,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0004703958665098762,"focal":0.0,"image_id":"6e819dc674a74078","image_sha256":"f5ab0d4b94a8389ba56872d0add343d61c51e2041eb5bd5f7d504962ebb1a7f5","local":0.024215762847330763,"matching":0.002242003476664478,"native":0.0017716076101546019,"rematched":0.0017716076101546019,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004703958665098762,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0009519998582506184,"focal":0.0,"image_id":"6ef57026b1761382","image_sha256":"83b2805cb85ad01bb83f1fcdc4ef9d2e7208891191286e02169af6905bc5989b","local":0.053512652046640456,"matching":0.0,"native":0.0009519998582506184,"rematched":0.0009519998582506184,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0009519998582506184,"stratum":"n1|has_groupof|large"}
{"fixed":-0.05231038372641039,"focal":0.0,"image_id":"6f1cbdc7749e5a78","image_sha256":"6df2356c08847026e40bf603fd12552d958b80a15502fdfa5b648b43178eabae","local":0.15715684547879266,"matching":0.0,"native":-0.05231038372641039,"rematched":-0.05231038372641039,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.05231038372641039,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.004926567407942839,"focal":0.0,"image_id":"6fa278eda9f5ef97","image_sha256":"a44f0939462a5c5eb4b237a545d90c2aa743d43170023ec04bcaafaa854a83e1","local":0.010487189787632079,"matching":0.0,"native":-0.004926567407942839,"rematched":-0.004926567407942839,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004926567407942839,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-9.718728920576902e-05,"focal":0.0,"image_id":"7076a6c30c555395","image_sha256":"bbd19ba303c0142f310cf76dcea8b2e702937c9e4bf1c11036ecd5a868e31426","local":0.0017374170795182164,"matching":0.0,"native":-9.718728920576902e-05,"rematched":-9.718728920576902e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-9.718728920576902e-05,"stratum":"n5plus|has_groupof|small"}
{"fixed":-0.00218449556037989,"focal":0.0,"image_id":"7185c543229ea259","image_sha256":"b4b6bbb69ab6a9280fe0170b7a0c9ee007ff4c5050d6eca75365961daa3ccbc6","local":0.00558511069610601,"matching":0.0,"native":-0.00218449556037989,"rematched":-0.00218449556037989,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00218449556037989,"stratum":"n1|ordinary_only|small"}
{"fixed":0.002666270562972306,"focal":0.0,"image_id":"7290c66c57edfdc5","image_sha256":"44386000a90265dd8d6b489c6485608582d1108853859108b02efbff40e97276","local":0.019681085941150853,"matching":0.0,"native":0.002666270562972306,"rematched":0.002666270562972306,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.002666270562972306,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.0002729127751943672,"focal":0.0,"image_id":"731648d79c8c3ffb","image_sha256":"efe082815d59b7d82b60eb62c6efe1dcbf3cbfd67f586b6ef4ba451bbfd4fdfc","local":0.0017969507832339693,"matching":0.0,"native":0.0002729127751943672,"rematched":0.0002729127751943672,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0002729127751943672,"stratum":"n1|has_groupof|large"}
{"fixed":-0.00013076916236506864,"focal":0.0,"image_id":"73cdfa0c921b5efe","image_sha256":"ccbe7dc215516573ce1104ae8fd1a9a18ecd960a519470b7b1c07b4111741836","local":0.009241627424114864,"matching":0.0,"native":-0.00013076916236506864,"rematched":-0.00013076916236506864,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00013076916236506864,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.008211088871064365,"focal":0.0,"image_id":"740fc2fafd5b3c63","image_sha256":"cac8d152850635b1c4d58c971b32c9d7a31fc10104d9f939c79e88970a0f9f0e","local":0.011505423392211833,"matching":0.0,"native":-0.008211088871064365,"rematched":-0.008211088871064365,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.008211088871064365,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.021644337434070238,"focal":0.0,"image_id":"742a32bc0bc5988a","image_sha256":"f416ffdae3412a79ad54592bc736897dd7530d9edd38aaaad9afcdaa86bcce15","local":0.17637012015091816,"matching":0.0,"native":-0.021644337434070238,"rematched":-0.021644337434070238,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.021644337434070238,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0034086893503789684,"focal":0.0,"image_id":"7450459b1cfabb5d","image_sha256":"a50eae1acc76a2edde7b30bc24656824dd9f8517b234fd7f7f8c7f2c5336a0f8","local":0.00438570427162463,"matching":0.0,"native":0.0034086893503789684,"rematched":0.0034086893503789684,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0034086893503789684,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00035916135480967837,"focal":0.0,"image_id":"7479c8ce01d03461","image_sha256":"162b5008b6b9cf6af1e9aa141b0b2ef5e0b6e45eb618f7762c9b2481be99e202","local":0.0013945941800019013,"matching":0.0,"native":-0.00035916135480967837,"rematched":-0.00035916135480967837,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00035916135480967837,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.011889953661546881,"focal":0.0,"image_id":"757f227c20580793","image_sha256":"6824740db3f4d109ea86bfd8dda2447430dcfd12be325902d1aba4a0bfd47110","local":0.034933600747685145,"matching":0.0,"native":-0.011889953661546881,"rematched":-0.011889953661546881,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.011889953661546881,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0013930072827009754,"focal":0.0,"image_id":"759bc93ae6cbd7a4","image_sha256":"1c4772388e3cf2ea0bcf8755537039e0a5b7dd1afc66b6037ee4c7c1522b3222","local":-0.002386018026989012,"matching":0.0,"native":0.0013930072827009754,"rematched":0.0013930072827009754,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0013930072827009754,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.0013031042459210607,"focal":0.00012015130280687569,"image_id":"75f96adcf051332b","image_sha256":"08c7c872263fda5d62b759e01bca47491df01334f770b4728d896a86f396b42d","local":-5.486007733254694e-05,"matching":0.0,"native":0.0013031042459210607,"rematched":0.0013031042459210607,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.001182952943114185,"stratum":"n2_4|ordinary_only|large"}
{"fixed":5.633829656928602e-05,"focal":0.0,"image_id":"76b9ae9cdaf6be8f","image_sha256":"83cc92b1740efff08a069b815eb4b7d4e14bde34b1b9d4afe1c8889f467432b3","local":0.0024555913443371352,"matching":0.0,"native":5.633829656928602e-05,"rematched":5.633829656928602e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":5.633829656928602e-05,"stratum":"n1|ordinary_only|small"}
{"fixed":0.039788366874892844,"focal":0.0,"image_id":"7704177bc9f0fa23","image_sha256":"c873a4a13f986b9379e762af94098daa762aefe447aa0480f0c163b928912dca","local":0.07604333006216966,"matching":0.0,"native":0.039788366874892844,"rematched":0.039788366874892844,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.039788366874892844,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.009650991614019111,"focal":0.0,"image_id":"775efcd4846a7744","image_sha256":"3c5c0ce5bd43c541681a729e486ba2fc8d96c9c9125f85c382c7e129ce8cbac7","local":0.02007311712349283,"matching":0.0,"native":-0.009650991614019111,"rematched":-0.009650991614019111,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.009650991614019111,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.063227319929142e-05,"focal":0.0,"image_id":"78172c05e91c2794","image_sha256":"6b7d0f49aa168305377d81ec9dccf7155c7149f8a810615c0e8a8c6925bed21c","local":0.0019625599190932486,"matching":0.0,"native":-5.063227319929142e-05,"rematched":-5.063227319929142e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-5.063227319929142e-05,"stratum":"n2_4|has_groupof|large"}
{"fixed":-8.478129449729366e-05,"focal":0.0,"image_id":"789090a5d590b51e","image_sha256":"13b901ae1bc6effc41a8d68c6910148fd8dc748c28d975a47ab4f02c24019e68","local":0.00031693448580228517,"matching":0.0,"native":-8.478129449729366e-05,"rematched":-8.478129449729366e-05,"selected_mass_dose":0.25,"selection":0.0,"spillover":-8.478129449729366e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00926038858773659,"focal":0.0,"image_id":"78b0dee58ed63f3e","image_sha256":"e36791bad6215c62cbb6ccd882041c634d90e8727148e933346692ca1b34c076","local":0.02998636047081296,"matching":0.0,"native":-0.00926038858773659,"rematched":-0.00926038858773659,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00926038858773659,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.27686993048426e-06,"focal":0.0,"image_id":"78eea1e033883b25","image_sha256":"7be1ea8e760ae340f29972665a6c580d7db74a610fb36adf358e313024512aea","local":0.0006824294102099199,"matching":0.0,"native":-2.27686993048426e-06,"rematched":-2.27686993048426e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.27686993048426e-06,"stratum":"n5plus|has_groupof|small"}
{"fixed":7.430068617531038e-06,"focal":0.0,"image_id":"79266540d328ba1d","image_sha256":"f13d01469fdc49f45c5647fd05be3d04430152a9a82969391c7cbb713d200b86","local":-0.0004148519448172114,"matching":0.0,"native":7.430068617531038e-06,"rematched":7.430068617531038e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":7.430068617531038e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":1.4179556934168502e-07,"focal":0.0,"image_id":"7aa46347c2dcd10f","image_sha256":"8124317a0fb036d57da398a2c69de7eab1769af3a6807653dc06cb2e2ee4d92e","local":-1.8562246693115333e-05,"matching":0.0,"native":1.4179556934168502e-07,"rematched":1.4179556934168502e-07,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.4179556934168502e-07,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.0036522251390961324,"focal":0.0,"image_id":"7b02fb303dd328b1","image_sha256":"7bdcf9f11c2673c33d6df05693002fe4a9da467a199a2ae749469c5a24deabfd","local":0.02820864305398038,"matching":0.0,"native":-0.0036522251390961324,"rematched":-0.0036522251390961324,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0036522251390961324,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0077800377701637835,"focal":0.0,"image_id":"7b2ad4fcf16f1b07","image_sha256":"6507a4ebf961befa8acac5e4913d1501d07ae99cfee416d6f798b24a54384901","local":0.05903815101405429,"matching":0.0,"native":-0.0077800377701637835,"rematched":-0.0077800377701637835,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0077800377701637835,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.0011807719902009461,"focal":0.0,"image_id":"7b570759dc07f499","image_sha256":"48a7f5daf46632b64dc6551660f612426201afe0e773b2319b72ddace59fba9e","local":0.011312784001993141,"matching":0.0,"native":0.0011807719902009461,"rematched":0.0011807719902009461,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0011807719902009461,"stratum":"n1|ordinary_only|large"}
{"fixed":7.6159559714295e-06,"focal":0.0,"image_id":"7bd363054ded8fcf","image_sha256":"a6a15766b6dc171bcb74f28cad400d6cc1e103262f3f00e55070384dc501c91a","local":-0.0019489849995739522,"matching":0.0,"native":7.6159559714295e-06,"rematched":7.6159559714295e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":7.6159559714295e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-1.6932979958750316e-05,"focal":0.0,"image_id":"7c0353b336cd0545","image_sha256":"5499eb07c49860cfe773707ddc6660eb46de961d2f34504860c0f09d3d181c9d","local":0.0005674269985077307,"matching":0.0,"native":-1.6932979958750316e-05,"rematched":-1.6932979958750316e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.6932979958750316e-05,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-9.019692842815452e-05,"focal":0.0,"image_id":"7cae57aa3c1e1c4c","image_sha256":"68981e1903d20c6474786c662fc9971fbcac57e04ee3c474268732f5530c9e20","local":0.024197926425432975,"matching":5.551115123125783e-17,"native":-9.019692842809901e-05,"rematched":-9.019692842809901e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-9.019692842815452e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.00013472987507480438,"focal":0.0,"image_id":"7cf856f5398d8138","image_sha256":"75d84eea58f7099b57a86a61276e83f448979aa9dfce352267a616524f2cd18b","local":0.00153898769309542,"matching":0.0,"native":-0.00013472987507480438,"rematched":-0.00013472987507480438,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00013472987507480438,"stratum":"n1|has_groupof|large"}
{"fixed":0.0008335046471055207,"focal":0.0,"image_id":"7d3ed25abc40bbd4","image_sha256":"c6b9cf6f834f959c4b3006a6b3143e976ecbc3ce293ea1d156b7d792f39a4a1c","local":0.13115321470792402,"matching":0.0,"native":0.0008335046471055207,"rematched":0.0008335046471055207,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0008335046471055207,"stratum":"n1|ordinary_only|medium"}
{"fixed":-3.8675449408331897e-07,"focal":0.0,"image_id":"7dfa29440cef9bbb","image_sha256":"5b4401aae72f73838c985b1e4819b631bd66eb9da195f829a096355946cfeea2","local":6.481960885245525e-05,"matching":0.0,"native":-3.8675449408331897e-07,"rematched":-3.8675449408331897e-07,"selected_mass_dose":0.5,"selection":0.0,"spillover":-3.8675449408331897e-07,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0002914028695384929,"focal":0.0,"image_id":"7e03960e3a8de1b7","image_sha256":"48d9635f4bd1ce972a0b2c9a92a12e4f7d749ede0f12a43aebde9a5c59896fca","local":0.0028987441804944197,"matching":-5.551115123125783e-17,"native":-0.00029140286953854844,"rematched":-0.00029140286953854844,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002914028695384929,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0007213773599792361,"focal":0.0,"image_id":"7e50247c78fa1213","image_sha256":"c524a59c397f2dbd624f9ac5df688b636d4ac252e296a59bbe2a27c0a0c8066d","local":0.018684942077528965,"matching":0.0,"native":-0.0007213773599792361,"rematched":-0.0007213773599792361,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0007213773599792361,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0004341984408376409,"focal":0.0,"image_id":"7e818203cd456ce6","image_sha256":"51d6a0ab16af2523a76dbbb0dd7510cbddc5315baf77e1fff839f13d9513f007","local":0.007089350629961411,"matching":0.0,"native":-0.0004341984408376409,"rematched":-0.0004341984408376409,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004341984408376409,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0012743990548327866,"focal":0.0,"image_id":"7ee89666681456a1","image_sha256":"ba6bc69c215f28e5196672534ac2ff8b0aaaa1532f8e43f5555bc1fa07ca15b7","local":0.001147939398134068,"matching":0.0,"native":-0.0012743990548327866,"rematched":-0.0012743990548327866,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0012743990548327866,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.014229866877058961,"focal":0.0,"image_id":"7f23e1de7320aebd","image_sha256":"f7c9a170ab8b40da6d5f6cadf00f49ddc9b2719215a4791ee97299ea0ece1ed3","local":0.20409383403183362,"matching":1.1102230246251565e-16,"native":-0.01422986687705885,"rematched":-0.01422986687705885,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.014229866877058961,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00013819614161991733,"focal":0.0,"image_id":"7f27492e450462f2","image_sha256":"47d02e687498bf541ffa139e68799223d7f1c3bf213861d485c82cb0d16ab9b0","local":0.0012244067594610955,"matching":0.0,"native":-0.00013819614161991733,"rematched":-0.00013819614161991733,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00013819614161991733,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.007328841214156223,"focal":0.0,"image_id":"7f456b12978c4a88","image_sha256":"6dde3811f255fc3ec63f7ab28629c7f4c114c553adc98320c03f32dac0bf3f9f","local":0.05132218662067431,"matching":0.0,"native":-0.007328841214156223,"rematched":-0.007328841214156223,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.007328841214156223,"stratum":"n1|ordinary_only|large"}
{"fixed":-4.059624624797031e-06,"focal":0.0,"image_id":"7fc29bf61fed5a91","image_sha256":"dcce78836c627bf129cb49dccee7534639856a60897bf9a39414f6b86306060c","local":0.0029409283151468485,"matching":0.0,"native":-4.059624624797031e-06,"rematched":-4.059624624797031e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.059624624797031e-06,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-1.1500886716309111e-05,"focal":0.0,"image_id":"80031602b701835d","image_sha256":"dee89eeb1494b0ea35cc1101bec3517394f99f94ed76bb4eef8f4faf72817f51","local":0.0009011796220504478,"matching":0.0,"native":-1.1500886716309111e-05,"rematched":-1.1500886716309111e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.1500886716309111e-05,"stratum":"n5plus|has_groupof|medium"}
{"fixed":-0.0002796549838672002,"focal":0.0,"image_id":"80561ee7028278a9","image_sha256":"b868ab2c3ddbf31338096853659c8ef6b2c1718bc01a7007a062042f75031c14","local":0.016026268646268632,"matching":0.0,"native":-0.0002796549838672002,"rematched":-0.0002796549838672002,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002796549838672002,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.0001290034599030765,"focal":0.0,"image_id":"809a9c3af507dbfc","image_sha256":"2aa47d314dbe85ad65ad58da00ea339f905c01aa07eeee544f25ab33f6033f77","local":0.007473000661164846,"matching":0.0,"native":0.0001290034599030765,"rematched":0.0001290034599030765,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0001290034599030765,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00020759973388995157,"focal":0.0,"image_id":"81eb3a8a9e740b6b","image_sha256":"3c3eefb8344be250695a65704755176aaa2464053f5e7ae86a022eda75d8e3cc","local":0.0083917869724697,"matching":0.0,"native":-0.00020759973388995157,"rematched":-0.00020759973388995157,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00020759973388995157,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.008176135370327686,"focal":0.0,"image_id":"822d56e5fca1ea1b","image_sha256":"1a70fa5dbec1cc383d425c0f50d731b2de7195658526dc05eb1c32a15c3e2cd0","local":0.1198608407957106,"matching":0.0,"native":-0.008176135370327686,"rematched":-0.008176135370327686,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.008176135370327686,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0008323199221436095,"focal":0.0,"image_id":"82ee220e87203f3a","image_sha256":"a23a4659f94a8a553ad93c3adf36ecbde9aed0cec15ef86ec3c92c292f2c14ff","local":0.0028907139579567864,"matching":0.0,"native":-0.0008323199221436095,"rematched":-0.0008323199221436095,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008323199221436095,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0018751342960404704,"focal":0.0,"image_id":"837b3d11ff02f116","image_sha256":"59dd4fc109f4c15ad5a20147db43f57dfef13d04554af9a6c33686ae7f1fc44e","local":0.021234599193352008,"matching":0.0,"native":-0.0018751342960404704,"rematched":-0.0018751342960404704,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0018751342960404704,"stratum":"n1|ordinary_only|medium"}
{"fixed":4.7040105419227096e-07,"focal":0.0,"image_id":"83ab987502a09a6b","image_sha256":"f933e4180313de817c42bc9d613d9af45adeee736f6de712c1e5cfc3ee5d7520","local":0.00020001265256192058,"matching":0.0,"native":4.7040105419227096e-07,"rematched":4.7040105419227096e-07,"selected_mass_dose":1.0,"selection":0.0,"spillover":4.7040105419227096e-07,"stratum":"n2_4|has_groupof|medium"}
{"fixed":0.0007075282901014557,"focal":0.0,"image_id":"83dbc7a718837841","image_sha256":"7b10c582d415480a1963df554a9831c5ca65dcccea218cfcc02ab5e2b6579453","local":0.02371776064204412,"matching":0.0,"native":0.0007075282901014557,"rematched":0.0007075282901014557,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0007075282901014557,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0004409121357766832,"focal":0.0,"image_id":"83e734d9c556c49a","image_sha256":"db87e64103b4898fd4482bcbe395473f719c6fb08d359e7ebd29d7dc5a89a70d","local":0.002983174486210577,"matching":0.0,"native":-0.0004409121357766832,"rematched":-0.0004409121357766832,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004409121357766832,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00732116245061637,"focal":0.0,"image_id":"84af10bd3659e63e","image_sha256":"a3792d3d3463ba037233190240068650c667263b463b0011edf0955c78c8cafb","local":0.0910852307363252,"matching":0.0,"native":-0.00732116245061637,"rematched":-0.00732116245061637,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00732116245061637,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.10614743577436664,"focal":0.0,"image_id":"8563075fa2c954ef","image_sha256":"8e4de2582ff8be88829a98c57efcbfab2bb896ffc39bef388feca6e6b5a907cb","local":0.21709611979688115,"matching":0.0,"native":-0.10614743577436664,"rematched":-0.10614743577436664,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.10614743577436664,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.3443917979825155e-05,"focal":0.0,"image_id":"861c2b1e80db0d48","image_sha256":"49d513bc2dcc23d15fdcd3033cce43b1d9697eb86996a0efd375e9674f2537b4","local":-0.0023775817244691966,"matching":0.0,"native":-3.3443917979825155e-05,"rematched":-3.3443917979825155e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-3.3443917979825155e-05,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0021424997467067164,"focal":0.0,"image_id":"869197f411ca73c3","image_sha256":"356868f11a9dc6610b2bda8a375e1c17bd079d3a9c92f3cf1da5c077ffcbc1cc","local":0.0016363283087061226,"matching":0.0,"native":-0.0021424997467067164,"rematched":-0.0021424997467067164,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0021424997467067164,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.76812484692768e-05,"focal":0.0,"image_id":"86b4c5e790b1122c","image_sha256":"10c6a55e8443a3df9b627646ce5b33e1b0e62b077ce804f0e901b78a0149f158","local":0.005943070545285173,"matching":0.0,"native":-5.76812484692768e-05,"rematched":-5.76812484692768e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-5.76812484692768e-05,"stratum":"n2_4|has_groupof|small"}
{"fixed":-0.017864819890208827,"focal":0.0,"image_id":"86e8c6b4a3da6306","image_sha256":"81ffc42ac9a2a6240516d40a12acc23bafb8b13102d89e2a47d18e471c7f79e0","local":0.09913341035344178,"matching":0.0,"native":-0.017864819890208827,"rematched":-0.017864819890208827,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.017864819890208827,"stratum":"n1|ordinary_only|large"}
{"fixed":2.5239846990210424e-08,"focal":0.0,"image_id":"878c40e51215560e","image_sha256":"929f89fbd997b71e07fc81a363b7045c519c7b8f96db5dff9e7343f300cb8307","local":-1.3606391390455844e-05,"matching":0.0,"native":2.5239846990210424e-08,"rematched":2.5239846990210424e-08,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.5239846990210424e-08,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.001087278554844695,"focal":0.0,"image_id":"883d84d577156fa4","image_sha256":"5eba5e23b9d92a5295e37bd126d746501ecdbcfbf2bc31ddcac9789996f2c5a9","local":0.01304060114028141,"matching":0.014127879695126105,"native":0.01304060114028141,"rematched":0.01304060114028141,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.001087278554844695,"stratum":"n1|ordinary_only|large"}
{"fixed":1.9270288235007094e-05,"focal":0.0,"image_id":"886c56cd857bee29","image_sha256":"e4e98c7fd961c8c025746116a690bf47ee9e42b5465201b23b95659abccbae9c","local":0.0015246808141823331,"matching":0.0,"native":1.9270288235007094e-05,"rematched":1.9270288235007094e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.9270288235007094e-05,"stratum":"n1|has_groupof|large"}
{"fixed":0.000327689734416603,"focal":0.0,"image_id":"8884452330e7b58a","image_sha256":"4ff4e9d66773d57a5d1ec56b13c61c4b7269dd544455d9289f28f2ba800b5220","local":0.0030053802362601245,"matching":0.0,"native":0.000327689734416603,"rematched":0.000327689734416603,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.000327689734416603,"stratum":"n1|ordinary_only|large"}
{"fixed":6.010229882064122e-05,"focal":0.0,"image_id":"88d2508b4fba0184","image_sha256":"5f42362bf1bb13407aaf4b027f85deccf6b8370b46e092d6fa1226c8d6b6172b","local":0.001992119040268525,"matching":0.0,"native":6.010229882064122e-05,"rematched":6.010229882064122e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.010229882064122e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.15001444206639158,"focal":0.0,"image_id":"88e5a3fe3fb0b71e","image_sha256":"4b6f230271d7565712113eb0115081873159bc61b1fcf2caed2355d50f3ac537","local":0.19220882850019994,"matching":0.0,"native":-0.15001444206639158,"rematched":-0.15001444206639158,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.15001444206639158,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.1029179273021086e-05,"focal":0.0,"image_id":"89cea1955da08c9b","image_sha256":"72a653a4a73a694ae77f41165046b1bb41852e7cba2e02acdbfdf92b9a6cc468","local":0.0019567266539021345,"matching":0.0,"native":-5.1029179273021086e-05,"rematched":-5.1029179273021086e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-5.1029179273021086e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0031294404800110143,"focal":0.0,"image_id":"89f4750b99400608","image_sha256":"661b052d350d630946b8e9c555d4c28df3481f49e5e61e5d17bf9bba685c41ed","local":0.00768801790246057,"matching":0.010817458382471584,"native":0.00768801790246057,"rematched":0.00768801790246057,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0031294404800110143,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.01178998040263568,"focal":0.0,"image_id":"8a7c172790f00b16","image_sha256":"dc59bef2df397de0f79cfb9cf1635889d727262a543c6462c07763df5101da30","local":0.05326767771009208,"matching":0.0,"native":-0.01178998040263568,"rematched":-0.01178998040263568,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.01178998040263568,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00020372065248741578,"focal":0.0,"image_id":"8b031007bf62947a","image_sha256":"1c2377e184d40ff0839da9316eb68603429518570c26b97e03b09dce662426c5","local":0.03886780664265265,"matching":0.0,"native":-0.00020372065248741578,"rematched":-0.00020372065248741578,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00020372065248741578,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.021724351738020564,"focal":0.0,"image_id":"8b09742b62d60334","image_sha256":"ea66384a55e2b3852d7a9781f12e44c5489a40be22272db933c21200a5162ff3","local":0.18342008038374513,"matching":-1.1102230246251565e-16,"native":-0.021724351738020675,"rematched":-0.021724351738020675,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.021724351738020564,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00023277389112019709,"focal":0.0,"image_id":"8b26e854cf7bb04f","image_sha256":"f31eebfb84652f9b748f7e28090f959ef805e92339f11bab59e738748cd08549","local":0.002523913431042621,"matching":0.0,"native":-0.00023277389112019709,"rematched":-0.00023277389112019709,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00023277389112019709,"stratum":"n2_4|has_groupof|medium"}
{"fixed":9.745615819778397e-05,"focal":0.0,"image_id":"8b29fc01c8cbcb1a","image_sha256":"dac78bae5af3f1dbb1f4fe61b6fdac41ddbb949746a8c77ad58ec4b6869a2498","local":0.0010783004965608384,"matching":0.0,"native":9.745615819778397e-05,"rematched":9.745615819778397e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":9.745615819778397e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.0024701530625220736,"focal":0.0,"image_id":"8b539a829ff81f3d","image_sha256":"83b4f6be67be52cbf6898f9b2e21f2b17b513ff4fc456f10d88eb06e65517899","local":0.03966379309190879,"matching":0.0,"native":-0.0024701530625220736,"rematched":-0.0024701530625220736,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0024701530625220736,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.004102321220597505,"focal":0.0,"image_id":"8b5d958c661e38ed","image_sha256":"e97cfabe19d2171fcb61e5a3a204c152d5c72ddc7ba7dc5e5fe139eae86121e7","local":0.06390358339003382,"matching":0.0,"native":-0.004102321220597505,"rematched":-0.004102321220597505,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004102321220597505,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.0673110434910047e-05,"focal":0.0,"image_id":"8b95b205b2294c49","image_sha256":"85518ae2eae61b986e14e969b4371ab6c59fbc4b810e77e6cf74990729102679","local":0.002031179831525766,"matching":0.0,"native":-2.0673110434910047e-05,"rematched":-2.0673110434910047e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.0673110434910047e-05,"stratum":"n1|has_groupof|large"}
{"fixed":-1.7705446282600956e-05,"focal":0.0,"image_id":"8d128d898cd3f387","image_sha256":"1abb99aefc174c46ae80364adac86309f2ee5929de31f4b73ae3d0d78e1e6c81","local":0.0032384186933224826,"matching":0.0,"native":-1.7705446282600956e-05,"rematched":-1.7705446282600956e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.7705446282600956e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.001067134226205524,"focal":0.0,"image_id":"8d1e53413cd9c13f","image_sha256":"043e9710709ddabc88099c2dd9f416c2be228b25b2e16f2b091df3d4561fa769","local":0.02185605141525338,"matching":0.0,"native":-0.001067134226205524,"rematched":-0.001067134226205524,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.001067134226205524,"stratum":"n1|ordinary_only|medium"}
{"fixed":7.758666120616375e-05,"focal":0.0,"image_id":"8d5223fadd883d69","image_sha256":"44806b8cfea739fb7f746c6ba151753f74f14f3ecdc0488497da0ac8599852cf","local":0.08564232962901042,"matching":1.1102230246251565e-16,"native":7.758666120627478e-05,"rematched":7.758666120627478e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":7.758666120616375e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.006590184509685404,"focal":0.0,"image_id":"8d67f792bb6201da","image_sha256":"9bdc70826406744e5b9b23127782fde73b799d4ddf97b4ee6f13a2c3c2f9ed20","local":0.021033965295327556,"matching":0.0,"native":-0.006590184509685404,"rematched":-0.006590184509685404,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.006590184509685404,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.00014300272799216973,"focal":0.0,"image_id":"8d7824439e1a8a84","image_sha256":"76976ea699fd13a0085f9af53c1b6c8c24439e9e3bf4190cf0752845e6d3e5d8","local":0.012954805254995955,"matching":0.0,"native":-0.00014300272799216973,"rematched":-0.00014300272799216973,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00014300272799216973,"stratum":"n1|ordinary_only|large"}
{"fixed":2.595865918299939e-05,"focal":0.0,"image_id":"8d8a4c7f721a53c6","image_sha256":"1bb4847d6fdd0c2f6bf87e22ee8de11f9e90040e339d7e3add207612b6367f5d","local":0.0001690087407468649,"matching":0.0,"native":2.595865918299939e-05,"rematched":2.595865918299939e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.595865918299939e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0023712552119194985,"focal":0.002998391498858541,"image_id":"8dbac5ddec00b03d","image_sha256":"092c8884d2eaba5dbc5fba327aca379fc5e50fd5312761066d8ec2ab8bee53cc","local":0.005996782997717082,"matching":0.0,"native":0.0023712552119194985,"rematched":0.0023712552119194985,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0006271362869390423,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.003413270669159918,"focal":0.0,"image_id":"8df826e27ad174b6","image_sha256":"728d07ec610506918c35c68065ef0b2a7e7b441092cf73735157e44be5e22e1d","local":0.029049870610857807,"matching":0.0,"native":-0.003413270669159918,"rematched":-0.003413270669159918,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.003413270669159918,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.0735655787160786,"focal":0.0,"image_id":"8fa33d4ac35d624f","image_sha256":"d1a779dcc298d03d85b60892bcb9623c659cae348fd51b98def8c3a0cca34bfc","local":0.16649649268424963,"matching":0.0,"native":-0.0735655787160786,"rematched":-0.0735655787160786,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0735655787160786,"stratum":"n1|has_groupof|large"}
{"fixed":0.0018435483733120206,"focal":0.0,"image_id":"8fa5ad9fc2178522","image_sha256":"962292c42276ec363317e4cea651dfb5ac6f0e33f55fae682ec86bfe5d9bfdd4","local":0.04357019300232423,"matching":0.0,"native":0.0018435483733120206,"rematched":0.0018435483733120206,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0018435483733120206,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":3.7205847074894827e-06,"focal":0.0,"image_id":"8fe8eaaa4e665758","image_sha256":"239d1c53cc81f4c662fa005c0fc3d12d986558e0af9e93e41c9948e5a0dac48b","local":6.385023837122972e-05,"matching":0.0,"native":3.7205847074894827e-06,"rematched":3.7205847074894827e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.7205847074894827e-06,"stratum":"n2_4|has_groupof|large"}
{"fixed":-2.6719340551539794e-05,"focal":0.0,"image_id":"8ffd88cc86165f99","image_sha256":"8184695d2088afa4ab0fb3abf3f8066a2b4ac97c63b97b9bb2b8b28363b19e7c","local":0.0015975865127816763,"matching":0.0,"native":-2.6719340551539794e-05,"rematched":-2.6719340551539794e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.6719340551539794e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.12416492279439184,"focal":0.0,"image_id":"908a3ac555a1a509","image_sha256":"2d07b32cc4b5e68c882a4335581203ed55dc71a0fd5f0d532496ea7ed62e4942","local":0.16667294344645528,"matching":0.0,"native":-0.12416492279439184,"rematched":-0.12416492279439184,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.12416492279439184,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00013559652133892167,"focal":0.0,"image_id":"917ae3b768ea3a0d","image_sha256":"c2589cf20f2b5586ff3441cd1b791930937e012b042908e49757a6aa473175e1","local":0.0007250631564807535,"matching":0.0,"native":8.905417513928402e-06,"rematched":-0.00013559652133892167,"selected_mass_dose":1.0,"selection":0.00014450193885285007,"spillover":-0.00013559652133892167,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-3.242220321064693e-05,"focal":0.0,"image_id":"91ab1702c6023449","image_sha256":"39b985a262c8a796f3eb06a53ce5af6d3ea7bc5c12e127166931cb73773ac2a9","local":0.002884728514624235,"matching":0.0,"native":-3.242220321064693e-05,"rematched":-3.242220321064693e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.242220321064693e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":1.197050561972668e-06,"focal":0.0,"image_id":"92482b815a4d8438","image_sha256":"e4195a0020a5b47206d5093cbcc5042ccffd629c34e89c44bd745c172a2e4795","local":-8.988984370512324e-06,"matching":0.0,"native":1.197050561972668e-06,"rematched":1.197050561972668e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.197050561972668e-06,"stratum":"n1|has_groupof|large"}
{"fixed":-0.03483971334191549,"focal":0.0,"image_id":"932eef14e5ee78b2","image_sha256":"82f0a9f00e997d28ed38171a278442dc37d551daf5d5018782150b48c62580bc","local":0.18834386870356487,"matching":0.0,"native":-0.03483971334191549,"rematched":-0.03483971334191549,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.03483971334191549,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0004014930386000981,"focal":0.0,"image_id":"935acc24545d071a","image_sha256":"2f91b86109658eb354ff9b335ebfbdc939d53aa09e110f5cb7d71c3a04f4504b","local":0.0010063418064182317,"matching":0.0,"native":-0.0004014930386000981,"rematched":-0.0004014930386000981,"selected_mass_dose":0.25,"selection":0.0,"spillover":-0.0004014930386000981,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.006693033182198993,"focal":0.0,"image_id":"9383fc70f2f94771","image_sha256":"b4a06ac41117ce8dc9832ca88239bdcce2138396ad8446d8c3fbad81f7658abd","local":0.013483070901246591,"matching":0.0,"native":-0.006693033182198993,"rematched":-0.006693033182198993,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.006693033182198993,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.014043928762351277,"focal":0.0,"image_id":"9412e89784f52557","image_sha256":"46ad0b25408f0c37b44e2a88be63405c14e4373c91f4bb2d527480356af4e899","local":0.16192428411283255,"matching":-1.1102230246251565e-16,"native":-0.014043928762351388,"rematched":-0.014043928762351388,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.014043928762351277,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.012781369266004039,"focal":0.0,"image_id":"943bfd369d990229","image_sha256":"edcdd6d11fa40507efbf00557a3115768d3034995b47230aba47c10110a3ee4f","local":0.06710050459222852,"matching":0.0,"native":0.012781369266004039,"rematched":0.012781369266004039,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.012781369266004039,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.5923577024578037e-05,"focal":0.0,"image_id":"948829364fa2be92","image_sha256":"d5bd3866c9fb0803112f2756964389f6b3cb74f9f492dbe1bb72c1bed4b38f28","local":0.004320325061780372,"matching":0.0,"native":-2.5923577024578037e-05,"rematched":-2.5923577024578037e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-2.5923577024578037e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-4.77331256486524e-05,"focal":0.0,"image_id":"948830ffee9f0dea","image_sha256":"c8fac7997781541fa282bc62e64c29cba13cee24726c6575933efa97b3d3384d","local":0.0015470690049289304,"matching":0.0,"native":-4.77331256486524e-05,"rematched":-4.77331256486524e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-4.77331256486524e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":0.0007578663291283871,"focal":0.0,"image_id":"94de58da0f25a821","image_sha256":"653eafb869794c2e89887c3d5b82e51b3c33a8d07a243c3d753579b38ae161e0","local":0.01769630359134626,"matching":1.1102230246251565e-16,"native":0.0007578663291284982,"rematched":0.0007578663291284982,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0007578663291283871,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0007293454394474153,"focal":0.0,"image_id":"94f919757bdab97d","image_sha256":"a61a806e82ffaeb6c7fd0776aca9a3e7af627af912fc80eaf917082478a02b90","local":0.06001217504598358,"matching":0.0,"native":-0.0007293454394474153,"rematched":-0.0007293454394474153,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0007293454394474153,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.000427792567216867,"focal":0.00020772689615486124,"image_id":"95a1ed5eeda072ae","image_sha256":"c051fc8c36ac1f99a6abd3527fd0b907240a9349673fa7f0f90811659e1491c2","local":0.030753636460621306,"matching":0.0,"native":-0.0007998947948093527,"rematched":-0.000427792567216867,"selected_mass_dose":1.0,"selection":-0.0003721022275924857,"spillover":-0.0006355194633717282,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-8.672548791200524e-05,"focal":0.0,"image_id":"9627e4edac0fc0f0","image_sha256":"08f80d060c2590047227d07f5cc408ee5ef0a5ca09a83a6ee3c8a3cdea6ec640","local":0.0005807298425176254,"matching":0.0,"native":7.731842007289167e-07,"rematched":-8.672548791200524e-05,"selected_mass_dose":1.0,"selection":8.749867211273416e-05,"spillover":-8.672548791200524e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.4871566395013858e-07,"focal":0.0,"image_id":"96710408b7411dc9","image_sha256":"e81003678dbdfaf4d52b8ec739f92860d2ca09fbb20055a6247154ce4304c0f9","local":-9.763014227023858e-05,"matching":0.0,"native":-1.4871566395013858e-07,"rematched":-1.4871566395013858e-07,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.4871566395013858e-07,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.022512635814745496,"focal":0.0,"image_id":"97c5878b405da3f7","image_sha256":"9c69f4b664fd62d75ddd2c6e0cd4dac077f4004d1f37aa89db70f17f64a15bb0","local":0.13940083971978984,"matching":0.0,"native":-0.022512635814745496,"rematched":-0.022512635814745496,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.022512635814745496,"stratum":"n1|ordinary_only|large"}
{"fixed":0.000269541548871266,"focal":0.0,"image_id":"98022a707cfd2874","image_sha256":"1432daf180064cab47ee21487d401b99948fe0afc64e0bbd4168fc62a0058f22","local":0.00528217261626613,"matching":0.0,"native":0.000269541548871266,"rematched":0.000269541548871266,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.000269541548871266,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.000321931531481634,"focal":0.0,"image_id":"9864b21f8c09959f","image_sha256":"773e926b392c03c0a0df3da014a6e7739f7fbe378a17c7c2dde8987be9c782e3","local":-3.3309398432004866e-05,"matching":0.0,"native":-0.000321931531481634,"rematched":-0.000321931531481634,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000321931531481634,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0006392759205605669,"focal":0.0,"image_id":"98b8134b38bb0fd6","image_sha256":"e5ff69f8cd27eac41e2a82d911faa77bc04a761efe8cfd774fe99c8492dff2b7","local":0.009198376371395256,"matching":0.0,"native":-0.0006392759205605669,"rematched":-0.0006392759205605669,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006392759205605669,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00010100827963854808,"focal":0.0,"image_id":"994b85699caf797b","image_sha256":"5107e69d3151421616651985466ebf8593c81493017bc50629aa219a8d09f696","local":0.002262896437555173,"matching":0.0,"native":-0.00010100827963854808,"rematched":-0.00010100827963854808,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00010100827963854808,"stratum":"n1|ordinary_only|large"}
{"fixed":0.01494551324335891,"focal":0.016351744066914076,"image_id":"997c98431fcf08b3","image_sha256":"381f56c0f729ad5fcd49c9a852e2635fc65740f961f94879bbef1216651fb85a","local":0.0654069762676563,"matching":5.551115123125783e-17,"native":-0.0017849664160031198,"rematched":0.014945513243358965,"selected_mass_dose":1.0,"selection":-0.016730479659362085,"spillover":-0.0014062308235551664,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0030139918778098185,"focal":0.0,"image_id":"9a6f045922850e04","image_sha256":"692d90e6d4f0554c521e796f2b0017f895ff9537be81aa42e2769a503872f5b4","local":0.02754237054846791,"matching":0.0,"native":-0.0030139918778098185,"rematched":-0.0030139918778098185,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0030139918778098185,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":0.001753655552997918,"focal":0.0,"image_id":"9aee80c1dd0fc2a1","image_sha256":"7fd901ece03bc5624476483c512277973ff04388a7b98c7afe7edb1b10d1a693","local":0.005915070763513844,"matching":0.004161415210515926,"native":0.005915070763513844,"rematched":0.005915070763513844,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.001753655552997918,"stratum":"n1|ordinary_only|large"}
{"fixed":-9.439019312162955e-06,"focal":0.0,"image_id":"9b06c0eeccd3eb15","image_sha256":"1ef1c6b992d256b8f8131c841d8b7d419a9149a24c0adc9dca908d55beb181c1","local":0.000643027433539535,"matching":-5.551115123125783e-17,"native":-9.439019312218466e-06,"rematched":-9.439019312218466e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-9.439019312162955e-06,"stratum":"n5plus|has_groupof|small"}
{"fixed":-0.005031052020410431,"focal":0.0,"image_id":"9b0d0e29cba7b004","image_sha256":"2c540900c75633cf7c68f49d8a2003290d0ea37dd35e92956abd5ffa3fff4ad5","local":0.006029305226295023,"matching":0.0,"native":-0.005031052020410431,"rematched":-0.005031052020410431,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005031052020410431,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.004833647205283259,"focal":0.0,"image_id":"9b54cf10f503e0b3","image_sha256":"7a40f9e2143091e517f5702997d4c7a2755f0c2db0ec52b572a0aa8a513b8bff","local":0.019026140688808736,"matching":0.0,"native":-0.004833647205283259,"rematched":-0.004833647205283259,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004833647205283259,"stratum":"n1|has_groupof|large"}
{"fixed":0.003911190930582009,"focal":0.0,"image_id":"9b94a2e364786610","image_sha256":"6819afba0925f1922fa6fde8d508da8c5e98b7c942c98a897408ca819b1c4609","local":-0.01422202077967609,"matching":0.0,"native":0.003911190930582009,"rematched":0.003911190930582009,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.003911190930582009,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.011003644792768497,"focal":0.0,"image_id":"9be398e55afdf163","image_sha256":"54a3353ab0b43072c07ab84499d3b5f9d72504fd9f97098dae59081449ee66e3","local":0.03909673997231636,"matching":0.0,"native":-0.011003644792768497,"rematched":-0.011003644792768497,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.011003644792768497,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0039111386601056175,"focal":0.0,"image_id":"9c4244b2f55178e6","image_sha256":"192e285def2546298e670a861d16db877c2cc9c67caac992e7b542f274f975ca","local":0.06454253007525464,"matching":0.0,"native":-0.0039111386601056175,"rematched":-0.0039111386601056175,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0039111386601056175,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0001341005379359439,"focal":0.0,"image_id":"9c431efa2a5b0643","image_sha256":"0a7af8aaa066e882e44192ce17d59eb7c9edbdd108bab50a092978991927b85f","local":0.021650290024465436,"matching":0.0,"native":-0.0001341005379359439,"rematched":-0.0001341005379359439,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0001341005379359439,"stratum":"n1|has_groupof|large"}
{"fixed":-0.010642334802513087,"focal":0.0,"image_id":"9cd1d3f6e4795eb3","image_sha256":"3f25fa8afa7f18d409c316497a36a0a1406fa50e9d778b327fd5ddd54f0c7ac5","local":0.05022781584904902,"matching":0.0,"native":-0.010642334802513087,"rematched":-0.010642334802513087,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.010642334802513087,"stratum":"n1|has_groupof|large"}
{"fixed":0.0009373735472750777,"focal":0.0,"image_id":"9d87a23507705eb9","image_sha256":"23868e61e9bd92b10b85c24295efaf0da9282bf0679e4f45ef8a15e5ff0f7804","local":0.013628138667308748,"matching":0.0,"native":0.0009373735472750777,"rematched":0.0009373735472750777,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0009373735472750777,"stratum":"n1|ordinary_only|medium"}
{"fixed":4.4854987877374075e-05,"focal":0.0,"image_id":"9dad9af11a34591f","image_sha256":"9ae5f4eb801c44cf41659e22ca3dee56ce88d4b18ec26f430337ba4ee04ee3b4","local":0.00018846597325629377,"matching":0.0,"native":4.4854987877374075e-05,"rematched":4.4854987877374075e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":4.4854987877374075e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00029449644216089643,"focal":0.0,"image_id":"9de6fe07dbc8ecaa","image_sha256":"55260b490b8527abd8b4dc4db186deb370e7ab348fa291c028d17e4fa6c9729b","local":-0.002185031741924512,"matching":0.0,"native":0.00029449644216089643,"rematched":0.00029449644216089643,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00029449644216089643,"stratum":"n1|has_groupof|large"}
{"fixed":-4.921707104804662e-05,"focal":0.0,"image_id":"9e3b268c8f585dbc","image_sha256":"5d25bba764c6fd65c549242dfb1fc16d0776dff9870aa9ac586dca798f457bf4","local":0.0072245848460776585,"matching":0.0,"native":-4.921707104804662e-05,"rematched":-4.921707104804662e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":-4.921707104804662e-05,"stratum":"n5plus|ordinary_only|small"}
{"fixed":3.596007840167559e-06,"focal":0.0,"image_id":"9e7cdcf4f8265a8e","image_sha256":"7e8fc904b35a41904a48608490413503125de888675289df45d86d8f5f96d363","local":0.00022803162522260986,"matching":0.0,"native":3.596007840167559e-06,"rematched":3.596007840167559e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.596007840167559e-06,"stratum":"n1|ordinary_only|medium"}
{"fixed":6.216300220907023e-06,"focal":0.0,"image_id":"9ec8d039ae01d728","image_sha256":"3b4bdd3e8922e0e4d2f53d9e2ad2ce7479ff0c442b067ef77d9e8b79b499eee9","local":-0.0007408911671814081,"matching":0.0,"native":6.216300220907023e-06,"rematched":6.216300220907023e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.216300220907023e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-7.589271581176504e-06,"focal":0.0,"image_id":"9ee9a5038aa1670a","image_sha256":"3080fcd84f4faa5fdb3ea1d0571a8bc89fe57ee72958367fbfec360119d52530","local":0.0010213785676252973,"matching":0.0,"native":-7.589271581176504e-06,"rematched":-7.589271581176504e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-7.589271581176504e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0001890429767598123,"focal":0.0,"image_id":"9fc6b9554a142b1a","image_sha256":"09f236cd81d78c3e541960c72f1593071cfa572fe39c19d86f5a9262faf2ffb7","local":0.00021420532194821318,"matching":0.0,"native":0.0001890429767598123,"rematched":0.0001890429767598123,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0001890429767598123,"stratum":"n1|ordinary_only|large"}
{"fixed":9.463709416546173e-05,"focal":0.0,"image_id":"a1b616760f3a3dcc","image_sha256":"fbcb49640e21384f55b1c9b6d57d95f67b2bb3013e31a0f95af43575faa7268b","local":0.005925899307625937,"matching":0.0,"native":9.463709416546173e-05,"rematched":9.463709416546173e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":9.463709416546173e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0008345213329030987,"focal":0.0,"image_id":"a1c2674ccaa452d3","image_sha256":"3b7858b1e3cff2c5c0bfe769b16eec11ea59a4069621fdd891f77baba06543bd","local":0.039057406072651554,"matching":0.0,"native":0.0008345213329030987,"rematched":0.0008345213329030987,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0008345213329030987,"stratum":"n1|ordinary_only|large"}
{"fixed":-8.776062002513463e-05,"focal":0.0,"image_id":"a240b2980230d9af","image_sha256":"5ef038699b3d961d9eabfe1352e45eb77ae8b994615fc348ee0fc2d7bfe79a98","local":0.03980940019735802,"matching":5.551115123125783e-17,"native":-8.776062002507912e-05,"rematched":-8.776062002507912e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-8.776062002513463e-05,"stratum":"n2_4|has_groupof|small"}
{"fixed":2.2061073117973784e-05,"focal":0.0,"image_id":"a24e87155910653c","image_sha256":"ae9d557b29d16a49e83bbf52be838f22653f1a040f0089785451913330fc2481","local":-5.6303103467776616e-05,"matching":0.0,"native":2.2061073117973784e-05,"rematched":2.2061073117973784e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.2061073117973784e-05,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.0010840015113558477,"focal":0.0,"image_id":"a2d3809ba0c0273e","image_sha256":"d6e6b6a9a476c18929435f145175efc3a80b9edb7d158bf2beadc7e98a0c1dfd","local":0.002639682022326298,"matching":0.0,"native":-0.0010840015113558477,"rematched":-0.0010840015113558477,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0010840015113558477,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0002970502655393892,"focal":0.0,"image_id":"a2fb5a1cc3e96db0","image_sha256":"68dfe809280eb954f7b77391bffc5d9e12265602a7fcdac8dee34512fcb44f2b","local":0.016755977773121447,"matching":0.0,"native":-0.0002970502655393892,"rematched":-0.0002970502655393892,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002970502655393892,"stratum":"n2_4|has_groupof|small"}
{"fixed":6.350418630163279e-05,"focal":0.0,"image_id":"a352ad2085795d5d","image_sha256":"d3c63494252fcb684556936ca6325460a9f15d6ebe2237ae0b107686f33c9dc2","local":0.0005544625654145888,"matching":0.0,"native":6.350418630163279e-05,"rematched":6.350418630163279e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.350418630163279e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.028403414470060118,"focal":0.0,"image_id":"a398b7010917bde7","image_sha256":"3dc5d990bc2d77db8be67b214a850d23e43055b9f1de813f166f7eb5bf882af3","local":0.17856709433311152,"matching":0.0,"native":-0.028403414470060118,"rematched":-0.028403414470060118,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.028403414470060118,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0006892638928578387,"focal":0.0,"image_id":"a3cdf705d7d49a18","image_sha256":"6d5f3018fd31e720b12e46e171ae32ed512b4ada004551b139069a65eab61613","local":0.024217390520883522,"matching":0.0,"native":-0.0006892638928578387,"rematched":-0.0006892638928578387,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006892638928578387,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0005300299489167659,"focal":0.0,"image_id":"a3e78c405ccc16f6","image_sha256":"0b3c91583b479c95450d4f421308b52b14953ced6d7d94095228c5166d595fca","local":0.03359226545423752,"matching":0.0,"native":-0.0005300299489167659,"rematched":-0.0005300299489167659,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0005300299489167659,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.0004592016708712121,"focal":0.0,"image_id":"a51c84ba00a6c36b","image_sha256":"0cf888d95e01e2bdc28c8f5ea7a54cc3d3526393c8e010a8073b3fa4436ff84e","local":-0.0021800600313178486,"matching":0.0,"native":0.0004592016708712121,"rematched":0.0004592016708712121,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0004592016708712121,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.002619452248657006,"focal":0.0,"image_id":"a534a66dbc1710c1","image_sha256":"d68e6aac9b7a9b294794b78a2ae4b59ef41d358be51ef20a7bca92345464a414","local":0.012729125539835351,"matching":0.0,"native":-0.002619452248657006,"rematched":-0.002619452248657006,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.002619452248657006,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00881522953965308,"focal":0.0,"image_id":"a54e7bb80448f3b0","image_sha256":"4a786ac41c82d71b63200364f8b2d2d6c4b80985d2fb91693de00d7892a65e75","local":0.08463508033364775,"matching":0.0,"native":-0.00881522953965308,"rematched":-0.00881522953965308,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00881522953965308,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.002129859027846903,"focal":0.0,"image_id":"a55f15c92666bf7f","image_sha256":"270adac23c1e320fd0fda75dc24597eff74408654f72b01236bbdcec01f3265a","local":0.001852775937243284,"matching":0.0,"native":-0.002129859027846903,"rematched":-0.002129859027846903,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.002129859027846903,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0005303335251136687,"focal":0.0,"image_id":"a56973cf50a58c34","image_sha256":"c4d309f9c19b95b113bb1e5d801be903b9b027a417e209ce6e1c95e0feb19cf6","local":0.06941670810986876,"matching":0.0,"native":-0.0005303335251136687,"rematched":-0.0005303335251136687,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0005303335251136687,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.6660548340220496e-05,"focal":0.0,"image_id":"a5cd3858e29bafe3","image_sha256":"6630349c8fc66e77f06ffdc155979f17210b73aa7bdee9f887bb793d561ed1d8","local":0.0038201596077045916,"matching":0.0,"native":-5.6660548340220496e-05,"rematched":-5.6660548340220496e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-5.6660548340220496e-05,"stratum":"n5plus|has_groupof|medium"}
{"fixed":-0.00143342025197013,"focal":0.0,"image_id":"a5e60ca036df4641","image_sha256":"6c3c17911c5682d094739a2411dea5335757620cb9e3226dc0b51d0f99b929ea","local":0.05823795976457953,"matching":0.0,"native":-0.00143342025197013,"rematched":-0.00143342025197013,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00143342025197013,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.005147060342563847,"focal":0.0,"image_id":"a662d2c04a1f616f","image_sha256":"bc311d20db54dbffda6ba064e90384322e785f8d56f3fc1703a29ee6019adfe1","local":0.01674015335692705,"matching":0.0,"native":-0.005147060342563847,"rematched":-0.005147060342563847,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005147060342563847,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.0006424144728768288,"focal":0.0,"image_id":"a68cb9282a900389","image_sha256":"d2f5212edfb62d4a1914eb4f2127171287deabbd8b3365b57ce36b330e9a0c5f","local":0.016704188118225,"matching":0.0,"native":0.0006424144728768288,"rematched":0.0006424144728768288,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0006424144728768288,"stratum":"n1|ordinary_only|large"}
{"fixed":8.475641106456266e-05,"focal":0.0,"image_id":"a69d0921f6aaa2bb","image_sha256":"ed05c7e7bcaea6d5bcbb305b5705430c99b1ddf7a79b06c167f5d7641253d1cd","local":0.0004629662242887911,"matching":0.0,"native":8.475641106456266e-05,"rematched":8.475641106456266e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":8.475641106456266e-05,"stratum":"n1|has_groupof|large"}
{"fixed":0.0001234233394001305,"focal":0.0,"image_id":"a6c34c3add62f6ee","image_sha256":"59ecf1a892317010fd0ed435aec60437661050304492f96d72303d117305a389","local":-0.002582496537730433,"matching":0.0,"native":0.0001234233394001305,"rematched":0.0001234233394001305,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0001234233394001305,"stratum":"n1|ordinary_only|large"}
{"fixed":2.8124469012014153e-07,"focal":0.0,"image_id":"a6ca5d724c2c31f4","image_sha256":"518d8d9487eca437220c634ebdf301910e94534a9e90bc0d5a4f4d841becc8df","local":2.890264260694414e-05,"matching":0.0,"native":2.8124469012014153e-07,"rematched":2.8124469012014153e-07,"selected_mass_dose":0.75,"selection":0.0,"spillover":2.8124469012014153e-07,"stratum":"n1|has_groupof|large"}
{"fixed":-0.1420846993158895,"focal":0.0,"image_id":"a6e24f5f38b6aa2e","image_sha256":"2819f93824c9886665283b083b9605ad0d49a1bebc023ffd6b897a3937636d4d","local":0.13585965248675214,"matching":0.09566973318007793,"native":-0.04641496613581156,"rematched":-0.04641496613581156,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.1420846993158895,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.005671105981090996,"focal":0.0,"image_id":"a786939cd9a477a2","image_sha256":"423d28f81837b17d520a3c5e17d9d4d827496fb3d8dee54d66f9463d6097a0af","local":0.08968407849477972,"matching":0.0,"native":-0.005671105981090996,"rematched":-0.005671105981090996,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005671105981090996,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.12138560918820263,"focal":0.0,"image_id":"a7925288525b0ab6","image_sha256":"972ca64e4d4e0a97bfe58380c50436f040d3d16a673389952ac162cb8eaa10c6","local":0.15777104041804157,"matching":0.0,"native":-0.12138560918820263,"rematched":-0.12138560918820263,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.12138560918820263,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.002174364159542308,"focal":0.0,"image_id":"a79331b20534c202","image_sha256":"cc15c7bcba64d9e26ad3f7c6a658b94ac1951ca25a9e00e665533d537204d266","local":0.1168813528110903,"matching":0.0,"native":-0.002174364159542308,"rematched":-0.002174364159542308,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.002174364159542308,"stratum":"n1|ordinary_only|small"}
{"fixed":0.0083729626802303,"focal":0.0,"image_id":"a7d44634028bf578","image_sha256":"89c4afa86a24ad2f35705bb5f2efd4be2279f3fda061b06f9418ca39494968f2","local":0.006957207078687855,"matching":0.0,"native":0.0083729626802303,"rematched":0.0083729626802303,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0083729626802303,"stratum":"n1|ordinary_only|large"}
{"fixed":-2.41019365021522e-08,"focal":0.0,"image_id":"a7fb288ac83d3c7b","image_sha256":"8e5ad4d5c0f7ee8422a05db9a7844f225866ecf1599467f6fdfdb56f82157010","local":0.0008382307561248734,"matching":2.7755575615628914e-17,"native":-1.0666597877184714e-07,"rematched":-2.4101936474396624e-08,"selected_mass_dose":1.0,"selection":-8.256404229745051e-08,"spillover":-2.41019365021522e-08,"stratum":"n5plus|has_groupof|small"}
{"fixed":-0.004746566395858354,"focal":0.0,"image_id":"a7ff7aea6320c693","image_sha256":"34384af3d3eb8447e539ef7d06b8fed17857fa448f6080b9b3f4808c2cbbfc7c","local":0.02899979807514927,"matching":0.0,"native":-0.004746566395858354,"rematched":-0.004746566395858354,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004746566395858354,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00030220158781424367,"focal":0.0,"image_id":"a8d43b4e9cb90702","image_sha256":"03f8d21c142146de3db258e0c44bbbbf390733a564edb251fc43049873047088","local":0.0019831696832880996,"matching":0.0,"native":-0.00030220158781424367,"rematched":-0.00030220158781424367,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00030220158781424367,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0070775815567376,"focal":0.0,"image_id":"a94c4223d45aaf34","image_sha256":"e1f43edda03dcb2c52610717fc9be5f0c0e17d2907a1a5b1905c61404459cc07","local":0.1067565802878626,"matching":0.0,"native":-0.0070775815567376,"rematched":-0.0070775815567376,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0070775815567376,"stratum":"n2_4|ordinary_only|large"}
{"fixed":1.801655434538474e-05,"focal":0.0,"image_id":"a94ca67bfdbf88df","image_sha256":"8b221d4a95536f3ba4247c62ae39686d8f9272ae83b057caa94e4cb28d348507","local":0.00020780025553043813,"matching":0.0,"native":1.801655434538474e-05,"rematched":1.801655434538474e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.801655434538474e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":2.6040402811844388e-05,"focal":0.0,"image_id":"a95900f324769cc3","image_sha256":"f158349e4f556ef89cb465acd0b950a87ba272ed5c9fd83284423c5d29a023dd","local":-0.0014544298798224616,"matching":0.0,"native":2.6040402811844388e-05,"rematched":2.6040402811844388e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":2.6040402811844388e-05,"stratum":"n1|has_groupof|large"}
{"fixed":0.00015184093830949985,"focal":0.0,"image_id":"aa2e7a6fe6517be6","image_sha256":"0f9aed8c09f99038f4f3a528bd2656a0a86d1018700e79412253ab6e124f35a7","local":-0.007682427734105726,"matching":-5.551115123125783e-17,"native":0.00015184093830944434,"rematched":0.00015184093830944434,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00015184093830949985,"stratum":"n5plus|has_groupof|small"}
{"fixed":0.0003165826870331623,"focal":0.0003353503882378289,"image_id":"aa6c7c9bf1188b05","image_sha256":"3ce3a4a9e55e9665b1062f2ef1211faa6780654895dcff199f435159192c30f4","local":0.0007327838063642123,"matching":0.0,"native":0.0003165826870331623,"rematched":0.0003165826870331623,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.8767701204666642e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.000538481867518481,"focal":0.0,"image_id":"aaa12411c2d6378d","image_sha256":"5e9e45f2bab0aed787e584749d1cf479580a97727a2d50fa081d5a5d622cebaa","local":0.14552537373388535,"matching":0.0,"native":-0.000538481867518481,"rematched":-0.000538481867518481,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000538481867518481,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0047439563862719525,"focal":0.0,"image_id":"aad2063d7bd3e2e2","image_sha256":"c1b22a1169ad6621a679da49e307785f749875b479f4428d34138b6eea160ba5","local":0.036378722712426585,"matching":0.0,"native":-0.0047439563862719525,"rematched":-0.0047439563862719525,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0047439563862719525,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0003137333276239662,"focal":0.0,"image_id":"aaf5b5b51d27d3a2","image_sha256":"24952869de2cc392df745b750013f1fe7079e89cd40951e06d457c0185ee21e1","local":0.004657763111370276,"matching":0.0,"native":-0.0003137333276239662,"rematched":-0.0003137333276239662,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0003137333276239662,"stratum":"n1|ordinary_only|medium"}
{"fixed":-2.6628849234877627e-05,"focal":0.0,"image_id":"ab2fcf562be3d51d","image_sha256":"968f3dd50e1dd85cdbb49ed42b2bbd1c5365f117cfc4ee4ba58fbca85b479dd8","local":0.00015941009383194094,"matching":0.0,"native":-2.6628849234877627e-05,"rematched":-2.6628849234877627e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.6628849234877627e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0003111057705500464,"focal":0.0,"image_id":"abc04060db4bf30e","image_sha256":"dd5a7c3fca713d2874da336b1e205d2faec5a044db2c02695b7e8b4ef9f37fb5","local":-0.0002724665760994033,"matching":0.0,"native":0.0003127450607691151,"rematched":0.0003111057705500464,"selected_mass_dose":1.0,"selection":1.639290219068723e-06,"spillover":0.0003111057705500464,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.0008739636778991589,"focal":0.0,"image_id":"ac08533aa9ebadbb","image_sha256":"569d2a3148c93d8495480ae7ba002b682c93eb4aacb85fb0a753a3aeecafa431","local":0.06753967169650409,"matching":0.0,"native":-0.0008739636778991589,"rematched":-0.0008739636778991589,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008739636778991589,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0016457254968448298,"focal":0.0,"image_id":"acb3fdf00204e389","image_sha256":"68af87e1db17b318736482f2818b28f7a3fe896bcd22abd50e173b0e880fa326","local":-0.0023717801767940694,"matching":0.0,"native":0.0016457254968448298,"rematched":0.0016457254968448298,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0016457254968448298,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0009170426770878648,"focal":0.0,"image_id":"acd8371d50566145","image_sha256":"db6de74bb4821b5f01b51a4e01b434b1b4f1e63bc03cc96e3ee5e3c7b7010364","local":0.008643417825182576,"matching":0.0,"native":-0.0009170426770878648,"rematched":-0.0009170426770878648,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0009170426770878648,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.038729623085731135,"focal":0.0,"image_id":"ad73e2347ffd4af6","image_sha256":"39cb0837d154357945dc8cbf021d25e5a3e3dc58352deef42a4aa503cda18e97","local":0.15306318746989156,"matching":0.0,"native":-0.038729623085731135,"rematched":-0.038729623085731135,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.038729623085731135,"stratum":"n2_4|has_groupof|large"}
{"fixed":0.0007781313255708078,"focal":0.0,"image_id":"ad8872dc3eebf99b","image_sha256":"72b14f90f50a5a29f131a3b4f1e8855322febe22b79a04e9ccddf76cceef85d9","local":0.020189293451126834,"matching":0.0,"native":0.0007781313255708078,"rematched":0.0007781313255708078,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0007781313255708078,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0016860739112708467,"focal":0.0,"image_id":"ada6444710b9b1c4","image_sha256":"6ad3f3ec22e880247804dc37bf5bcc38473d88e9a28c8049f4f35fc7c567b3f1","local":0.008232979714151795,"matching":0.0,"native":-0.0016860739112708467,"rematched":-0.0016860739112708467,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0016860739112708467,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0027824894249404153,"focal":0.0,"image_id":"aef0a8bc66d5205d","image_sha256":"83de3f09d671f4f4dc1429b7a5ef6ab8d0d840f8bbe684bea8cbea1fb0a2bf68","local":0.037777605249519404,"matching":0.0,"native":0.0027824894249404153,"rematched":0.0027824894249404153,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0027824894249404153,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0002364600573434017,"focal":0.0,"image_id":"aef199d66371e318","image_sha256":"7ac513652536eacc83a4cd2185571134e01cb0bb540f677d9becd01ee9f160fc","local":0.0023948391359763094,"matching":0.0,"native":-0.0002364600573434017,"rematched":-0.0002364600573434017,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002364600573434017,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.0021730386420584225,"focal":0.0,"image_id":"af1290c41c9d0673","image_sha256":"00bc8f5cbaa72086bb9b9b3113ca75530b5e6e346ea92ecfdf81b4c454906f8f","local":0.005887074857684249,"matching":0.0,"native":-0.0021730386420584225,"rematched":-0.0021730386420584225,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0021730386420584225,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0006602524934211651,"focal":0.0,"image_id":"af164c23e3b1379c","image_sha256":"58837ac1648cf453d4e44039c991a98628d435a827f0fe316dae28ee9f2be448","local":0.0062267906089323866,"matching":-5.551115123125783e-17,"native":-0.0006602524934212206,"rematched":-0.0006602524934212206,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0006602524934211651,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0890305855951955,"focal":0.0,"image_id":"af2115d66f372a98","image_sha256":"d05f188b863b3ca60f5674f9c10f6cc1e2d1589e5f6b18ac357fb794e0cf50b5","local":0.1265916051630463,"matching":0.0,"native":-0.0890305855951955,"rematched":-0.0890305855951955,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0890305855951955,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0031218935428873884,"focal":0.0,"image_id":"af2c66a081355766","image_sha256":"86dbfcf20de554658d132797bceaeae7c8e4f266c8799163cff142dd885477c3","local":0.07276634080561623,"matching":0.0,"native":-0.0031218935428873884,"rematched":-0.0031218935428873884,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0031218935428873884,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0004854779641137452,"focal":0.0,"image_id":"afa043bff608b4d8","image_sha256":"3aa690afc56b3fe860f8cd08b66831fa2a0442dc2f0cde4ef27d919be362e656","local":0.0200193499265629,"matching":0.0,"native":-0.0004854779641137452,"rematched":-0.0004854779641137452,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004854779641137452,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.0014622988776457069,"focal":0.0,"image_id":"aff53ea5a15022ba","image_sha256":"5e9b296228d8ac9e5e7b93d95861ad1417aff8df172632044f2cb5943fa0020b","local":0.015978499326161383,"matching":0.0,"native":-0.0014622988776457069,"rematched":-0.0014622988776457069,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0014622988776457069,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0004658303498591698,"focal":0.0,"image_id":"b0538e53f43ab2bf","image_sha256":"a7b8cddd6741058ee15f7a6fae5efcf24f27a264ba4f9285ee9c07a3f4e43c2a","local":0.0030193578629554574,"matching":0.0,"native":0.0004658303498591698,"rematched":0.0004658303498591698,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0004658303498591698,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.002544476318145805,"focal":0.0,"image_id":"b08ef1d3ee348c92","image_sha256":"f83920f37879ceb5ca9b0e2153a01c33c4be92b40c72fd26c88a28dcbf6f92f7","local":0.014109649574108651,"matching":0.0,"native":-0.002544476318145805,"rematched":-0.002544476318145805,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.002544476318145805,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.05897684828227054,"focal":0.0,"image_id":"b09c4cb11ce2bd7e","image_sha256":"937ba68c86f9a175ef68dd610dd97c9f9a77ccee4981b126cb33c1c4b302911d","local":0.12423794592240986,"matching":0.05865916134354407,"native":-0.00031768693872646914,"rematched":-0.00031768693872646914,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.05897684828227054,"stratum":"n1|ordinary_only|large"}
{"fixed":3.919473188712663e-05,"focal":0.0,"image_id":"b0b49e0e127c68d9","image_sha256":"64777a9b48d6a92ba7b60e6bda7c2e63eaa5ce691a436fa454726cb2b88f8d1a","local":-0.0002163550454404306,"matching":0.0,"native":3.919473188712663e-05,"rematched":3.919473188712663e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":3.919473188712663e-05,"stratum":"n1|has_groupof|large"}
{"fixed":-0.13384990299841526,"focal":0.0,"image_id":"b0ccd81cd1aa504a","image_sha256":"03bfc681be1b6fb29bdb6fc8165d75ae37d29606ca9423cdb3b7ff4df0c1e8d4","local":0.18224529331943018,"matching":0.0,"native":-0.13384990299841526,"rematched":-0.13384990299841526,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.13384990299841526,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.0001220063926632986,"focal":0.0,"image_id":"b175fc0d52f4e9af","image_sha256":"35e29408899dd177b488e1ff14cab5333a40a6533ed932c679d62d4e51118af4","local":0.004186509424875751,"matching":0.0,"native":0.0001220063926632986,"rematched":0.0001220063926632986,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0001220063926632986,"stratum":"n1|ordinary_only|large"}
{"fixed":0.000701486086605918,"focal":0.0,"image_id":"b1a50a3824887ee2","image_sha256":"d83f61b8e576e44a62bcf7b3e5f188c2dad4379b547822f3f5ed3b71f9dc0743","local":0.01600935102344688,"matching":0.0,"native":0.000701486086605918,"rematched":0.000701486086605918,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.000701486086605918,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.005304395507478965,"focal":0.0,"image_id":"b1cc07fedf3c169a","image_sha256":"a7f79968e6e1f2fa54691052eac1cb655d5045b173f8fab34b3db548d2fa8e6c","local":0.08763295941027252,"matching":1.1102230246251565e-16,"native":-0.005304395507478854,"rematched":-0.005304395507478854,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005304395507478965,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.01182188364670933,"focal":0.0,"image_id":"b24bf4d161061372","image_sha256":"43ad31e242cc34d39d2473460a506e46b3ff19e1a1053ca6ca39a2f5f7a28c50","local":0.07083121029324996,"matching":0.0,"native":-0.01182188364670933,"rematched":-0.01182188364670933,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.01182188364670933,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0007170782648124319,"focal":0.0,"image_id":"b281c4652d262f5f","image_sha256":"b87ac1421d25fbe1c6f6c2663a4c69ca9bfcc1b50ac80aa39c7f7e999292fdbb","local":0.0008475995491252775,"matching":0.0,"native":-0.0007170782648124319,"rematched":-0.0007170782648124319,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0007170782648124319,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.008773606399632872,"focal":0.0,"image_id":"b2d8a6b079990337","image_sha256":"e9320ccd2ab29aec479a96faa1ce9c8bebbca28969852a632b4aeffd9bd43551","local":0.06455960882740103,"matching":0.0,"native":-0.008773606399632872,"rematched":-0.008773606399632872,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.008773606399632872,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0030482312340452955,"focal":0.0,"image_id":"b2faf04ae8d5ffae","image_sha256":"304601ece7a77fca2434247e06848285860b33f6879ef7dd18d1916fde1e83bb","local":0.04225466885929366,"matching":0.0,"native":-0.0030482312340452955,"rematched":-0.0030482312340452955,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0030482312340452955,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.00019949705112731753,"focal":0.0,"image_id":"b32c6db57efbee78","image_sha256":"a849f381c4943d9ec6df712d95da1473e8453fd72381e19b3a014fb18f2e7b32","local":-0.0012285699661591688,"matching":0.0,"native":0.00019949705112731753,"rematched":0.00019949705112731753,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00019949705112731753,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00013112144652926983,"focal":0.0,"image_id":"b40cd864078e1b42","image_sha256":"50646e645f9c3d5bb8306bf2a5e5de145f0a639e2acf3a1bee6013f8958d08d9","local":0.0017831129298247414,"matching":0.0,"native":-0.00013112144652926983,"rematched":-0.00013112144652926983,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00013112144652926983,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-2.391840730286976e-05,"focal":0.0,"image_id":"b46e47f8bc4712b8","image_sha256":"bbe82d10d87ffaefb788650d879eddae1571171fd756a8c2aede0329af626445","local":0.0003208152009838341,"matching":0.0,"native":-2.391840730286976e-05,"rematched":-2.391840730286976e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-2.391840730286976e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.24052332075100713,"focal":0.0,"image_id":"b609d65b898eb765","image_sha256":"bbee0b369ec4cf7e4ca0657e864d7dc6fa7c7782b43daf841192868aff5c0a0b","local":0.14743256745546618,"matching":0.11063049764286442,"native":-0.1298928231081427,"rematched":-0.1298928231081427,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.24052332075100713,"stratum":"n1|ordinary_only|large"}
{"fixed":-4.979321212422727e-05,"focal":0.0,"image_id":"b62643d55901573f","image_sha256":"42c0957684c7f68939be19d486469b914384331720038c29c6976b0bf5e59d32","local":0.00449145439984,"matching":-1.1102230246251565e-16,"native":-4.979321212433829e-05,"rematched":-4.979321212433829e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-4.979321212422727e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0021710549164268844,"focal":0.0,"image_id":"b68e0a5152581da0","image_sha256":"799a089cb48c45e67e2a56ef35261a781cfa5efafdc32a475d8b26d1386dc71d","local":0.00991099387080241,"matching":0.0,"native":-0.0021710549164268844,"rematched":-0.0021710549164268844,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0021710549164268844,"stratum":"n1|ordinary_only|large"}
{"fixed":0.016110763256552474,"focal":0.0,"image_id":"b6ca5dcae42b416d","image_sha256":"a826ec418efabe2e55045b1fcf7563df7e4c257ec6790686f094cff1a6a98d85","local":-0.045188185351292334,"matching":0.0,"native":0.016110763256552474,"rematched":0.016110763256552474,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.016110763256552474,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-2.901632846330493e-05,"focal":0.0,"image_id":"b72489395b0b4a60","image_sha256":"7ab7c0368b17aaca8f700d9b112da87682e9ca9adbf150b0695abc1554f116d7","local":0.00159025996575601,"matching":0.0,"native":-2.901632846330493e-05,"rematched":-2.901632846330493e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.901632846330493e-05,"stratum":"n5plus|has_groupof|medium"}
{"fixed":0.0020866619450269908,"focal":0.0,"image_id":"b7283790624b1150","image_sha256":"45b4bbf82517305e51f702705a7ea7d1a74e96f1c9831cbca432dbeb4d6ab343","local":0.016950600045794573,"matching":0.0,"native":0.0020866619450269908,"rematched":0.0020866619450269908,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0020866619450269908,"stratum":"n1|ordinary_only|large"}
{"fixed":-8.777135021581506e-05,"focal":0.0,"image_id":"b76711dd9a34497e","image_sha256":"08ca85ae1f113c0a535072c40059ee2f8eabc119781c520b25108d2bb390e165","local":0.0010350697816436938,"matching":0.0,"native":-8.777135021581506e-05,"rematched":-8.777135021581506e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-8.777135021581506e-05,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0020359222039584846,"focal":0.0,"image_id":"b7d21354e4fe5e55","image_sha256":"2d29041960a7aba33116cb13f4cffadcef7494bc542892092cc0b0e27193b14e","local":0.07166333044841772,"matching":0.0,"native":-0.0020359222039584846,"rematched":-0.0020359222039584846,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0020359222039584846,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.027425255678852567,"focal":0.0,"image_id":"b85f067d64dda3ee","image_sha256":"9c5e0634a659a7b9de657b53c861112e8d65ad9526bafa4f3d725400d7720d4f","local":0.1490692704779315,"matching":0.0,"native":-0.027425255678852567,"rematched":-0.027425255678852567,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.027425255678852567,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.07602361586564771,"focal":0.0,"image_id":"b86e8a8cdd9f9418","image_sha256":"eb46ad41fb4e4df09d9e4861ca230f0897661cd0f4f9218a223192393e57fa34","local":0.15614455735995109,"matching":0.0,"native":-0.07602361586564771,"rematched":-0.07602361586564771,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.07602361586564771,"stratum":"n1|ordinary_only|large"}
{"fixed":0.004787853137424247,"focal":0.0,"image_id":"b9664f7532e5fa65","image_sha256":"f08069ebded0f7aae3cd3026e2b23091c165c3ab9bee54692bbe7d58825c0c32","local":0.09459510242370421,"matching":0.0,"native":0.004787853137424247,"rematched":0.004787853137424247,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.004787853137424247,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0033629716725637193,"focal":0.0,"image_id":"b9908053bb59bdb2","image_sha256":"62f6ad85d867d64001595b0b8c1928d008bcb65536121a9416dab87cc190c049","local":0.0710611906932219,"matching":0.0,"native":-0.0033629716725637193,"rematched":-0.0033629716725637193,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0033629716725637193,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-7.217385308438962e-05,"focal":0.0,"image_id":"b9a015b7691b67e7","image_sha256":"84dd8f9752ab9431c80cfa4b0a99cc5859182c5cf46906a2ff5359b29fa2daff","local":0.0049528557593149156,"matching":-5.551115123125783e-17,"native":-7.217385308444513e-05,"rematched":-7.217385308444513e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":-7.217385308438962e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00805343333490316,"focal":0.0,"image_id":"bb62a0ef986d9698","image_sha256":"fbf8ea20759f71923cb0e2a66de4f9b425a2de0cd3986e15a70060e8ed0ab3f7","local":0.04058269265571335,"matching":0.0,"native":-0.00805343333490316,"rematched":-0.00805343333490316,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00805343333490316,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0001375758182172726,"focal":0.0,"image_id":"bbd38ab4736f1d19","image_sha256":"ad569df9945dd07ee9660e50cb0434eefa35559e950e7ce4770cee8bb57ee1d1","local":0.002911556874370752,"matching":0.0,"native":-0.0001375758182172726,"rematched":-0.0001375758182172726,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0001375758182172726,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.00011718196722565466,"focal":0.0,"image_id":"bbf6a05d2985d6cf","image_sha256":"b454b6839a0676f076eb91c3d76132664741d0eef146d785986786cd1092bacc","local":0.041029359854925694,"matching":0.0,"native":-0.00011718196722565466,"rematched":-0.00011718196722565466,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00011718196722565466,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00013296565151296735,"focal":0.0,"image_id":"bc236ff57dc6142a","image_sha256":"c763a8e0ee16af33ffecd590d6690ea4b245b9d3e733c6e40a2db6c32fe45026","local":0.0002899591541623281,"matching":0.0,"native":-0.00013296565151296735,"rematched":-0.00013296565151296735,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00013296565151296735,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0014383958985106915,"focal":0.0016221842760359615,"image_id":"bc971726f3327631","image_sha256":"959d88ef948dda5c132fda8ca17159a64998a69c68f70505c22b32441250816d","local":0.0015288327460267481,"matching":0.0,"native":0.0014383958985106915,"rematched":0.0014383958985106915,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0001837883775252699,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0008756709423060061,"focal":0.0,"image_id":"bca63fad35443892","image_sha256":"c3336045de6cd43b04294678d78ebfb880beb163124d57aa5ce707d7f5ef5af1","local":0.005597978325813074,"matching":0.0,"native":-0.0008756709423060061,"rematched":-0.0008756709423060061,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0008756709423060061,"stratum":"n1|ordinary_only|small"}
{"fixed":0.00019976669290044935,"focal":0.0,"image_id":"bcfa0ffba7c4a475","image_sha256":"fc6e41a8e6319971cb4fafed8bde8d4fcbb0e6fa88169b24c41e4e2ddaca347a","local":-0.0020588537601592405,"matching":0.0,"native":0.00019976669290044935,"rematched":0.00019976669290044935,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00019976669290044935,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0008842175615229042,"focal":0.0,"image_id":"bd754fbcde15fd31","image_sha256":"9f52e38230ab538acd3eaa883a60ee81a4275844c44d39f5f48c7c6bc034621b","local":0.04163142532549227,"matching":0.0,"native":0.0008842175615229042,"rematched":0.0008842175615229042,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0008842175615229042,"stratum":"n5plus|has_groupof|medium"}
{"fixed":-0.0013417281882488474,"focal":0.0,"image_id":"bdc6102ba0dc5087","image_sha256":"048190bee42ddbbbc8ca752de7264696996b5b9dfe9a54ec11c3f8eca8448429","local":0.04187866360805622,"matching":0.0,"native":-0.0013417281882488474,"rematched":-0.0013417281882488474,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0013417281882488474,"stratum":"n1|ordinary_only|large"}
{"fixed":-8.431235186773245e-05,"focal":0.0,"image_id":"bde0112066be318e","image_sha256":"d2dbfc49026f28387a1a010a0d5e02483971a1679e37df85db70a0bcd412d4b6","local":0.0034510444692463227,"matching":-5.551115123125783e-17,"native":-8.431235186778796e-05,"rematched":-8.431235186778796e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-8.431235186773245e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0028928009545170497,"focal":0.0,"image_id":"be4d8e5d35e03eb4","image_sha256":"21ad09e4b839ec9354cad940379dd02d80512afc628ed9a5ac9367a201ccb8d4","local":0.09985562031791145,"matching":0.0,"native":0.0028928009545170497,"rematched":0.0028928009545170497,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0028928009545170497,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.005824469627360829,"focal":0.0,"image_id":"be7e1e5adf46a446","image_sha256":"23cfb2b43744a68b53ee0887f3ccf3a0c5bfb6bd738b1d7f82c55e98542b3347","local":0.07898050587636454,"matching":0.0,"native":-0.005824469627360829,"rematched":-0.005824469627360829,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.005824469627360829,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.02746668099775207,"focal":0.0,"image_id":"bf4215b8996791fb","image_sha256":"b47bd179403af61b60da3dd259d7f9b3da2901771bd756e4cc1d50355defc563","local":0.20791973204146444,"matching":0.0,"native":-0.02746668099775207,"rematched":-0.02746668099775207,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.02746668099775207,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.004947017783597463,"focal":0.0,"image_id":"bf4555522aefee3b","image_sha256":"38f6f5e1a63e37b5d26f6580525cf8fe9e8fe3924553240781ae11f9430ddda5","local":0.03223792260476238,"matching":0.03609649437600543,"native":0.031149476592407965,"rematched":0.031149476592407965,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004947017783597463,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0011131334605172238,"focal":0.0,"image_id":"bf5ff63466f323a6","image_sha256":"2a34780b2d4d6ee36ffb937ed89bf9b75b1040e6f4d891b320d240040589bdf4","local":-2.3646631131413187e-05,"matching":0.0,"native":-0.0011131334605172238,"rematched":-0.0011131334605172238,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0011131334605172238,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00035659902083379214,"focal":0.0,"image_id":"bfedd89139de8483","image_sha256":"30fd05c92642e29fbca3bbb76e11df2b530eae6ebb46e16e77f886977a5969dc","local":0.011238510456815218,"matching":-5.551115123125783e-17,"native":-0.00035659902083384765,"rematched":-0.00035659902083384765,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00035659902083379214,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.10069880774018086,"focal":0.0,"image_id":"c0b8219c0215c7c2","image_sha256":"b0a9ce651b816c2ed47db628022ad920bc50b082a049012b7ae41a72c265aa94","local":0.1511737035695343,"matching":0.0,"native":-0.10069880774018086,"rematched":-0.10069880774018086,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.10069880774018086,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00030742378377568436,"focal":0.0,"image_id":"c0f1af4dc7953f5b","image_sha256":"cbd7c6a9b79fd2b5ccddb1139fb4d45dc21066d85ecdfc66fd389ed0858ee84d","local":0.004399444600304975,"matching":0.0,"native":-0.00030742378377568436,"rematched":-0.00030742378377568436,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00030742378377568436,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.019018597485893074,"focal":0.0,"image_id":"c194b3696ab2b1b1","image_sha256":"5940694244dc3fa72b12a7fc0b63df0442719f2b7620a39c1873d28ed8621101","local":0.10475500937361262,"matching":0.0,"native":-0.019018597485893074,"rematched":-0.019018597485893074,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.019018597485893074,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.007929715766233358,"focal":0.0,"image_id":"c1c05b097eebe3a4","image_sha256":"527d0dccdfc52226e17c23fad12d4ebfc4fa7b95d94cdeefb49c4311b48dbe19","local":0.1539413482607418,"matching":0.0,"native":-0.007929715766233358,"rematched":-0.007929715766233358,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.007929715766233358,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0015720143625382321,"focal":0.0,"image_id":"c2222bf03ac66a11","image_sha256":"dcdb00238a8f982bae5dfba27b9f0a2ed0307bd434a622c6169f007882fb3b8d","local":0.0030148565829180574,"matching":0.0,"native":-0.0015720143625382321,"rematched":-0.0015720143625382321,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0015720143625382321,"stratum":"n1|ordinary_only|large"}
{"fixed":5.714185972094388e-05,"focal":0.0,"image_id":"c22e29581c0e797e","image_sha256":"7170d69a4b4a63e18c19ac2b7dc1d981d037a21eb3d15574b7ed8f6ecbbf14e1","local":0.0007362074669154603,"matching":0.0,"native":5.714185972094388e-05,"rematched":5.714185972094388e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":5.714185972094388e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.005760816346678577,"focal":0.0,"image_id":"c3660228523f4c17","image_sha256":"19361a788cc60a1dc33f6a759e5da6a74db06b165f796b5f603d753b6dfd430f","local":0.10922205158245496,"matching":0.0,"native":-0.005760816346678577,"rematched":-0.005760816346678577,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005760816346678577,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.001415724113967065,"focal":0.0,"image_id":"c46c7e421c71455a","image_sha256":"3e681dcf589bdc364a8e30c3f792038993b165a2fcd41a55a8b1b3f1e6d882a8","local":0.06163630119446923,"matching":0.0,"native":-0.001415724113967065,"rematched":-0.001415724113967065,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.001415724113967065,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00330196247416753,"focal":0.0,"image_id":"c4c3afa74852de14","image_sha256":"331626448893ea214179973f146205303bc10a8a34e187b1c14e0c47cbf68fb9","local":0.030447483947014714,"matching":0.0,"native":-0.00330196247416753,"rematched":-0.00330196247416753,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00330196247416753,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.006347649383257603,"focal":0.0,"image_id":"c508797245ca5106","image_sha256":"a48bbb0fd3e5715c830c0e7fea23902eec0978964f889e78d083bc930a5919dd","local":0.09799862722991973,"matching":0.0,"native":-0.006347649383257603,"rematched":-0.006347649383257603,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.006347649383257603,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0021569059561800663,"focal":0.0,"image_id":"c5398214bb3f6dda","image_sha256":"fb228e42d4ca3ca006255d046aca963eb94910e6e48f2610631e406fb7ab2674","local":0.0006494904782653327,"matching":0.0,"native":-0.0021569059561800663,"rematched":-0.0021569059561800663,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0021569059561800663,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00017155506730848202,"focal":0.0,"image_id":"c75611295449a7b5","image_sha256":"9597a04d8b3f25c07c060c61cad512c0fafdb4ba13a3edf12c739cfe878b6519","local":0.0020409072124943917,"matching":0.0,"native":-0.00017155506730848202,"rematched":-0.00017155506730848202,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00017155506730848202,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.005925811816104298,"focal":0.0,"image_id":"c75aee8a19c7ffac","image_sha256":"c590788248f78a055d43762f9f4342411dcd56a01e2f41608aa503e0cbb7fb85","local":0.16234525193645627,"matching":0.0,"native":-0.005925811816104298,"rematched":-0.005925811816104298,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.005925811816104298,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.16698587810674476,"focal":0.0,"image_id":"c75f9d866d2af713","image_sha256":"aa175b61038c6a62a4a4fef8ec0a3b71ef3dacdbc675e766186c01b0b55fab98","local":0.1673477609459066,"matching":0.0,"native":-0.16698587810674476,"rematched":-0.16698587810674476,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.16698587810674476,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.020629923590556376,"focal":0.0,"image_id":"c7a492276e637254","image_sha256":"c84a60a56c6dd5351b44e27ca4389db473afc2853097dc93653e10674a118376","local":0.018298134399687915,"matching":0.03280084697232377,"native":0.012170923381767396,"rematched":0.012170923381767396,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.020629923590556376,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00011126114153126032,"focal":0.0,"image_id":"c7bf670efd79ca62","image_sha256":"29278e922ea40f2cd50b8c8952cf8837afce11b29092b51e54335f51cd33bb5c","local":0.0005601360957724344,"matching":0.0,"native":0.00011126114153126032,"rematched":0.00011126114153126032,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00011126114153126032,"stratum":"n1|has_groupof|large"}
{"fixed":-0.012339373037902113,"focal":0.0,"image_id":"c8524ad27fddebe7","image_sha256":"365f288c23c1561cd7ca4f4d2cc721141981fd9c7c38b0f1928cf8f7d91a614b","local":0.03351884792999037,"matching":0.0,"native":-0.012339373037902113,"rematched":-0.012339373037902113,"selected_mass_dose":0.25,"selection":0.0,"spillover":-0.012339373037902113,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.001113486402804842,"focal":0.0,"image_id":"c8c75ad0e35c547a","image_sha256":"9b59a65c42ca1049c59944a461b203604b5fd1c7438afa9d574ba856ffdc954b","local":0.0221503998066968,"matching":0.0,"native":-0.001113486402804842,"rematched":-0.001113486402804842,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.001113486402804842,"stratum":"n2_4|ordinary_only|large"}
{"fixed":6.623170205521944e-05,"focal":0.0,"image_id":"c8d6a4af2c44370c","image_sha256":"b2196bb2517b3d38085d76d67b98912fe1b40d36f0e31c2a327eeadd0fc3e477","local":0.005286544136646719,"matching":0.0,"native":6.623170205521944e-05,"rematched":6.623170205521944e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":6.623170205521944e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.00019575942096816679,"focal":0.0,"image_id":"ca34805ab3e6327e","image_sha256":"9f14212b915677259cd22aff376c912a2167912d3ff137ab6c1a601c08be10b4","local":0.005418037646669954,"matching":0.0,"native":-0.00019575942096816679,"rematched":-0.00019575942096816679,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00019575942096816679,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0002705339154868147,"focal":0.0,"image_id":"caede041e92b55c7","image_sha256":"3af21a63cf18930b84db251534fe34ced91f026cb78ce1e91e3890555e3f4b73","local":-0.002098611526200833,"matching":0.0,"native":0.0002705339154868147,"rematched":0.0002705339154868147,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0002705339154868147,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00696312483067707,"focal":0.0,"image_id":"cb90806146c37edf","image_sha256":"bb66d8205a1310bc3269013b07cbb0fd2f58f87fd4e140feaa196dff41eae867","local":0.006509364434203385,"matching":0.0,"native":-0.00696312483067707,"rematched":-0.00696312483067707,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00696312483067707,"stratum":"n1|ordinary_only|large"}
{"fixed":-9.676742950615047e-05,"focal":0.0,"image_id":"cc5431959a3c9997","image_sha256":"2cc76cacaa11c4f9b9fd743f7595b4b70573aad8b03ba56275585e8194f2d294","local":0.010345751359880619,"matching":0.0,"native":-9.676742950615047e-05,"rematched":-9.676742950615047e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-9.676742950615047e-05,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.000206813008488127,"focal":0.0,"image_id":"ccdde26daf772b7f","image_sha256":"8943771d0f816902145a7ceb46c220cef5a29ac5fb189a005b2be9eea381f62b","local":0.0920124915352176,"matching":1.1102230246251565e-16,"native":-0.00020681300848801598,"rematched":-0.00020681300848801598,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000206813008488127,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":2.6673684847267065e-05,"focal":0.0,"image_id":"cd9c681ab1473a13","image_sha256":"422e6813e4b9115ca974c933f42fbdcddfa569e04385ed50d9b8a22aac28c802","local":0.002650516993189689,"matching":-2.7755575615628914e-17,"native":2.667368484723931e-05,"rematched":2.667368484723931e-05,"selected_mass_dose":0.5,"selection":0.0,"spillover":2.6673684847267065e-05,"stratum":"n5plus|ordinary_only|large"}
{"fixed":0.00019755869616283617,"focal":0.0,"image_id":"cde3d99eaa9f7079","image_sha256":"1edcc41cf1d17e4400f9a685ed9989ee2f7ed024f37bcd88a868a10a0d5eb4ef","local":0.0034984093850086717,"matching":0.0,"native":0.00019755869616283617,"rematched":0.00019755869616283617,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00019755869616283617,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0010333232808467652,"focal":0.0,"image_id":"ce14b6c6ba6f206d","image_sha256":"294c31f098abb962bf4049227f32b63ea5deadd6466181d76445b89ca5b3d3ff","local":0.0069910499998948605,"matching":0.0,"native":-0.0010333232808467652,"rematched":-0.0010333232808467652,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0010333232808467652,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00014238434266300448,"focal":0.0,"image_id":"ce55b47f035f85a5","image_sha256":"553e300b5efb19d86688ec68fd7833d1dae76e404606adec832720eb13c25746","local":0.004639257547112002,"matching":-5.551115123125783e-17,"native":-0.00014238434266306,"rematched":-0.00014238434266306,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00014238434266300448,"stratum":"n2_4|has_groupof|small"}
{"fixed":-0.0021271044008823736,"focal":0.0,"image_id":"ce83958e97337334","image_sha256":"e7a15935674a27d28e0fd63816c68f6463fe0f18dd9d510ed505da6467a52adc","local":0.05976572985873549,"matching":0.0,"native":-0.0021271044008823736,"rematched":-0.0021271044008823736,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0021271044008823736,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.014511594497232161,"focal":0.0,"image_id":"ce98b699b887a615","image_sha256":"5236801c6a55f5316175c754bfa4d2e05590f77e157b234c463a5f290c162dee","local":0.10872725889824877,"matching":0.0,"native":-0.014511594497232161,"rematched":-0.014511594497232161,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.014511594497232161,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.012579639282834676,"focal":0.0,"image_id":"cf7e9e78c8718b68","image_sha256":"3216ee344582136f3a639fbe67cfb41a6a14c76cdcc1c5afceb787cd3ed29d05","local":0.06362517533311204,"matching":0.0,"native":-0.012579639282834676,"rematched":-0.012579639282834676,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.012579639282834676,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0071632025472636585,"focal":0.0,"image_id":"d027c6e32db60e3c","image_sha256":"333ca66ebbdab2d7ec1028e18eb6afd560b6fb959aa908a5314d19a9d7507ba7","local":0.12318486925405989,"matching":0.0,"native":-0.0071632025472636585,"rematched":-0.0071632025472636585,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0071632025472636585,"stratum":"n1|ordinary_only|large"}
{"fixed":1.2106601632533298e-05,"focal":0.0,"image_id":"d02bee6224ca943a","image_sha256":"fa25094a97de450b5c97125208ca51450b0787215b41a93c425a95a25c1aed7a","local":0.0009018661847415461,"matching":0.0,"native":1.2106601632533298e-05,"rematched":1.2106601632533298e-05,"selected_mass_dose":0.75,"selection":0.0,"spillover":1.2106601632533298e-05,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0002170098915443841,"focal":0.0,"image_id":"d0426855b69b1699","image_sha256":"3c84f3cf68805bd7fe4d1d5fa34d409ded3aa2d2c60b02ea023cf2fa80488b9a","local":0.03383917369159023,"matching":1.1102230246251565e-16,"native":-0.00021700989154427308,"rematched":-0.00021700989154427308,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002170098915443841,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.004417143221505299,"focal":0.0,"image_id":"d14ee79aa68f07a3","image_sha256":"abf413e2c7618aba76a8c24567a63a17f83ac9c718bcafbe89d630022edf7605","local":0.11068745779716274,"matching":0.0,"native":-0.004417143221505299,"rematched":-0.004417143221505299,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004417143221505299,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-2.590251827583323e-06,"focal":0.0,"image_id":"d17d490ed8423eb6","image_sha256":"0b79ef39745f20ddb01c43411b737497fbfeb5f36fab93b8a94c9c2d35ec8841","local":-0.002960347117709372,"matching":0.0,"native":-2.590251827583323e-06,"rematched":-2.590251827583323e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.590251827583323e-06,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.001932796165719619,"focal":0.0,"image_id":"d2047da8e714a5e5","image_sha256":"82aa4ae1c6052a4955941ed284d35cd213f4f9a602b5ef2d74cb5dff421950c7","local":0.0032634274525713547,"matching":0.0,"native":-0.001932796165719619,"rematched":-0.001932796165719619,"selected_mass_dose":0.25,"selection":0.0,"spillover":-0.001932796165719619,"stratum":"n1|ordinary_only|small"}
{"fixed":-1.2897058517202797e-05,"focal":0.0,"image_id":"d217e75b819739b8","image_sha256":"de6d3dd46b1b8f6ff1282ff6f3c1e610c1464a042c48a2aa76b7f553b0022338","local":0.0010788167348728672,"matching":0.0,"native":-1.2897058517202797e-05,"rematched":-1.2897058517202797e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.2897058517202797e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0001070201676619531,"focal":0.002007809474619218,"image_id":"d22e6e31732a9f59","image_sha256":"31df7ebe8c84efc442df8df59c79c6fe9a488e008e784119f8b8cda829276cbd","local":0.00735010847699849,"matching":0.0,"native":-0.0001070201676619531,"rematched":-0.0001070201676619531,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0021148296422811713,"stratum":"n2_4|has_groupof|large"}
{"fixed":-5.09746870600708e-05,"focal":0.0,"image_id":"d25fcc7d51a21dc2","image_sha256":"b4060fc84ccbc832b0ef114648ab96ccd5856bb0d1ad39252e553d412fc8c96b","local":-0.00026501900648751714,"matching":0.0,"native":-4.879121140281828e-05,"rematched":-5.09746870600708e-05,"selected_mass_dose":1.0,"selection":2.1834756572525205e-06,"spillover":-5.09746870600708e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00023878144215649932,"focal":0.0,"image_id":"d2bcedd6c72a3404","image_sha256":"ae34e68a321557d822e6225d3f80a798e9066dacaf6e4bb835555dc870814000","local":0.0045503710787875955,"matching":0.0,"native":-0.00023878144215649932,"rematched":-0.00023878144215649932,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00023878144215649932,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.0019699045032125495,"focal":0.0,"image_id":"d2f7e03433c3f000","image_sha256":"15a8acb3040bf4419568c859de524423564aa56b54aef7d2faa8eb992c082c5a","local":-0.0030098421443957232,"matching":0.0,"native":0.0019699045032125495,"rematched":0.0019699045032125495,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0019699045032125495,"stratum":"n1|has_groupof|large"}
{"fixed":-8.073082795878594e-06,"focal":0.0,"image_id":"d332f09da51a0970","image_sha256":"3b1742221cc135ffda65ccb6f0b92a8804c8de2b6aacc4b2fa1fa398b93c92f8","local":0.00038333772571531866,"matching":5.551115123125783e-17,"native":-8.073082795823083e-06,"rematched":-8.073082795823083e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-8.073082795878594e-06,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.001068038421920936,"focal":-0.0010459614946818723,"image_id":"d3af439373e0b7cf","image_sha256":"6ecde3ea09156da024510aa5462424492d12ffb29d0d8de47fb46885fc5037e1","local":-0.0031378844840456166,"matching":0.0,"native":-0.001068038421920936,"rematched":-0.001068038421920936,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.207692723906374e-05,"stratum":"n2_4|has_groupof|medium"}
{"fixed":-8.222381636335818e-06,"focal":0.0,"image_id":"d4d97d6bcfe34f66","image_sha256":"e6ef3ed17813532b2939f1fae71860fb79c39eab13aea7ac21bcf5e97b3ff60c","local":0.0012193473342769837,"matching":0.0,"native":-8.222381636335818e-06,"rematched":-8.222381636335818e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-8.222381636335818e-06,"stratum":"n2_4|has_groupof|large"}
{"fixed":0.006920022289676475,"focal":0.0,"image_id":"d505165964a68cb4","image_sha256":"62bdd2fa604f246d351b25e39c3a1b8fb8f48fbb60daa15f058623734b9fb65e","local":0.08760275706870715,"matching":0.0,"native":0.006920022289676475,"rematched":0.006920022289676475,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.006920022289676475,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.00011789440136245055,"focal":-8.876813866198763e-05,"image_id":"d540c2a75cbb78ea","image_sha256":"3e77068218c494e372012c0bdf8095fdc1e10cd750a523109a6d843d727a9ede","local":0.00022809464055169315,"matching":0.0,"native":-0.00011789440136245055,"rematched":-0.00011789440136245055,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.9126262700462924e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.08657894015547127,"focal":0.0,"image_id":"d562ed18906bbb8b","image_sha256":"fb6bd9b8f0a867323153a399f627d401b398530b9dc84948b93a066457ad46cd","local":0.005296724582207646,"matching":-0.08128221557326362,"native":0.005296724582207646,"rematched":0.005296724582207646,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.08657894015547127,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00027892514181804273,"focal":0.0,"image_id":"d5b49d2512986551","image_sha256":"8404ac646e61ea70fdd6af218800aef5165222fee3110b7e4cbe3c4717c545e0","local":-0.00400017562660944,"matching":0.0,"native":-0.00027892514181804273,"rematched":-0.00027892514181804273,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00027892514181804273,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.0036872734612208857,"focal":0.0,"image_id":"d5e2d167dfa350f4","image_sha256":"78fa31f1443019e0404fb45456b1daf88036fd057ab1ea879370b7dbb58542ae","local":-0.0013547221998392867,"matching":0.0,"native":0.0036872734612208857,"rematched":0.0036872734612208857,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0036872734612208857,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0012484637664437193,"focal":0.0,"image_id":"d62f69c3641002c0","image_sha256":"9029bc53000d61f335d10bea0e34a548c3320fac044ea36a02ce2d1eb5c38229","local":0.031060550957475105,"matching":0.0,"native":-0.0012484637664437193,"rematched":-0.0012484637664437193,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0012484637664437193,"stratum":"n1|ordinary_only|medium"}
{"fixed":0.002206157455759583,"focal":0.0,"image_id":"d64f22b4c5a41cdb","image_sha256":"560c9638946a2faa25995bf6cd399590b537cb93ccd664cb53e4ee0526de6f3d","local":0.032250457650734705,"matching":0.0,"native":0.002206157455759583,"rematched":0.002206157455759583,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.002206157455759583,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.004189756766912467,"focal":0.0,"image_id":"d6942fe653a1cc15","image_sha256":"571ca625f83cfb4f3e35a5b2cab65517dde2b2aaf74b50944cbc077f6929c634","local":-0.002089307082719427,"matching":0.0,"native":0.004189756766912467,"rematched":0.004189756766912467,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.004189756766912467,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.00020773543474905676,"focal":0.0,"image_id":"d6f44bb0803fed0f","image_sha256":"dfb8062d4550088763904b3e3af4e09a9fceeb4cd6f49b4d87ae78ff75d2ee0e","local":0.21356155784868858,"matching":0.0,"native":0.00020595384965182983,"rematched":0.00020773543474905676,"selected_mass_dose":1.0,"selection":-1.7815850972269232e-06,"spillover":0.00020773543474905676,"stratum":"n5plus|has_groupof|medium"}
{"fixed":-0.0007151103114548252,"focal":0.0,"image_id":"d71a9b975cb56f73","image_sha256":"879bf9272377fdd0ce03d69e41da9ad557cc7b6f7f00ef8b32866e317086e31f","local":0.020287282589822014,"matching":-5.551115123125783e-17,"native":-0.0007151103114548807,"rematched":-0.0007151103114548807,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0007151103114548252,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":3.7196451883825254e-05,"focal":0.0,"image_id":"d75d2f60277ffc2c","image_sha256":"1b700ecdbd9fb7002f7e1d9028f969e34ac7fd5ea995f20d0c01d4ac817cf008","local":0.001537395217796944,"matching":0.0,"native":3.7196451883825254e-05,"rematched":3.7196451883825254e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.7196451883825254e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.00024343381682467857,"focal":0.0,"image_id":"d7969a0ec44ea6f5","image_sha256":"6bdbef5381b377e2ad1d1c515399128aacc2b7138f8c7c705810c1c594bf43f6","local":-0.001136998463192318,"matching":0.0,"native":0.00024343381682467857,"rematched":0.00024343381682467857,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00024343381682467857,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.002546127456135361,"focal":0.0,"image_id":"d81e6e5908ed7c9b","image_sha256":"ae94e58b9cb8e800658ad485b78ecd8285654a7c53f0e719f0ddbf577c058cdc","local":0.06184366262604878,"matching":0.0,"native":-0.002546127456135361,"rematched":-0.002546127456135361,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.002546127456135361,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.000788630529951706,"focal":0.0,"image_id":"d8ab7847dc1a0804","image_sha256":"a5fd55129083827fab4202ac1150154d10e2a38d1a8646462bd0a9383692c710","local":0.02988621048939607,"matching":1.1102230246251565e-16,"native":-0.000788630529951595,"rematched":-0.000788630529951595,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000788630529951706,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-2.1742161941284976e-05,"focal":0.0,"image_id":"d8cac8b54e9fa89c","image_sha256":"e3ee66724859bbc1d273eeb2236cac8b1adf8ccedda6ff01d222e8392d899faa","local":0.0004589402442079782,"matching":0.0,"native":-2.1742161941284976e-05,"rematched":-2.1742161941284976e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-2.1742161941284976e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-1.5329670398130796e-06,"focal":0.0,"image_id":"d9032b832491e0f3","image_sha256":"30863c1dee6471229431ed4bd70509f63acbdda69d5e86510d5f910927e278a7","local":0.00011584713847109275,"matching":0.0,"native":-1.5329670398130796e-06,"rematched":-1.5329670398130796e-06,"selected_mass_dose":0.5,"selection":0.0,"spillover":-1.5329670398130796e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":2.299847962516921e-06,"focal":0.0,"image_id":"d93f755cf12d6e3d","image_sha256":"e83288131324b692595da9610e6e8dd6cba761ccf5f118e8a899c8dee999b87b","local":-0.0004793916920704591,"matching":0.0,"native":2.299847962516921e-06,"rematched":2.299847962516921e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":2.299847962516921e-06,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.007587047043751793,"focal":0.0,"image_id":"d9693518440b0b06","image_sha256":"d23858bcb324a5cc379351c017852fe4b4d14ef4a127d64f0bf7864fbb52b99b","local":0.11089922227420093,"matching":0.0,"native":-0.007587047043751793,"rematched":-0.007587047043751793,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.007587047043751793,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.00772335052531703,"focal":0.0,"image_id":"d9e93a2678327874","image_sha256":"03663e2894c8354a8acab6da9d0a4a642bc3d146f82c6e84b4b4c7dca2066bb0","local":0.00955693878151518,"matching":0.0,"native":-0.00772335052531703,"rematched":-0.00772335052531703,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00772335052531703,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.0011559327438169786,"focal":0.0,"image_id":"db9141ef7f802d96","image_sha256":"02f13043081b95cfb5bb1f126b272b730a2604f189d806b70c5a836df704d0bc","local":0.005172476229460404,"matching":0.0,"native":-0.0011559327438169786,"rematched":-0.0011559327438169786,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0011559327438169786,"stratum":"n1|ordinary_only|large"}
{"fixed":1.891811598697668e-05,"focal":0.0,"image_id":"dbcf1866b9c54b9c","image_sha256":"b27ea499dee163841ee5c011ec00223d3daa9b5fc229e75f25ae0d0f080d1e7f","local":0.007711119846326305,"matching":0.0,"native":1.891811598697668e-05,"rematched":1.891811598697668e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":1.891811598697668e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-3.074051359119867e-05,"focal":0.0,"image_id":"dc518de65f8e9068","image_sha256":"5b1edb392e590ad403de675f38498f86d0ee389b88c20c4c2e4c16c5513655a7","local":-0.003765675626831423,"matching":0.0,"native":-3.074051359119867e-05,"rematched":-3.074051359119867e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.074051359119867e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.006985770075171982,"focal":0.0,"image_id":"dcac95394c314c46","image_sha256":"57319f053f2dfa18b028fe99c94e1908fdb9378767f49cd3996a187160e4f4ab","local":0.059897999700255264,"matching":0.0,"native":-0.006985770075171982,"rematched":-0.006985770075171982,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.006985770075171982,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0011566997390385358,"focal":0.0,"image_id":"dcec9ac7a3f19b9a","image_sha256":"abe1bc23f9a2018e7513fb7e71cef3ae34e6d9480f10f93aad50c9a54c100213","local":0.005563158952852754,"matching":0.0,"native":-0.0011566997390385358,"rematched":-0.0011566997390385358,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0011566997390385358,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00039664414764722933,"focal":0.0,"image_id":"de046443b2e3ff24","image_sha256":"fa070234e392a0aee13f24a615f03f3deba7f20872d10d028acaa266ddd7006f","local":0.002262146471376257,"matching":0.0,"native":-0.00039664414764722933,"rematched":-0.00039664414764722933,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00039664414764722933,"stratum":"n2_4|has_groupof|medium"}
{"fixed":5.70008844202885e-06,"focal":0.0,"image_id":"de28cb110df155fc","image_sha256":"0160a99e7b003243d89dda496d6f3b4ba950954e9d450e28110ea95c98b43c90","local":-0.00036605967875470713,"matching":0.0,"native":5.70008844202885e-06,"rematched":5.70008844202885e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":5.70008844202885e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0009935677505708007,"focal":0.0,"image_id":"de8db4e59aa87ae7","image_sha256":"5e9ac0fbb4c81709a0bec16a5086cecffc49c2ae4bc9524fce17ac9f54035571","local":0.04103103264993986,"matching":0.0,"native":-0.0009935677505708007,"rematched":-0.0009935677505708007,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0009935677505708007,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0007780293901593627,"focal":0.0008833071804633628,"image_id":"defd8f4b30b3e1e1","image_sha256":"ad6e718b2c9658df8e308fd2e4d45f3518cf096c84f77e34cffdfa984f4f9b66","local":0.006663030246792712,"matching":0.0,"native":0.0007780293901593627,"rematched":0.0007780293901593627,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.00010527779030400017,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.004645370944708516,"focal":0.0,"image_id":"df3bb6c519d04bc0","image_sha256":"ca06775f3a70117a4c8ad6d22d0e401def3ce3b5022fc8c1c21b1ff9450f084b","local":0.05263813848716602,"matching":0.0,"native":-0.004645370944708516,"rematched":-0.004645370944708516,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004645370944708516,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0001241533839229092,"focal":0.0,"image_id":"dff6f60afdd03e92","image_sha256":"907ea044a6347ea71ce37d1ffdff959572a4016b0623f6989a518f5f6a4c4b81","local":0.005725121023387458,"matching":0.0,"native":-0.0001241533839229092,"rematched":-0.0001241533839229092,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0001241533839229092,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.00016768032663427856,"focal":0.0,"image_id":"e03db3c78623522b","image_sha256":"62c227f21f4eb507f175588df80ba795a8ab17821727ed27e43e914c0037d1d0","local":0.00858862390776316,"matching":0.0,"native":-0.00016768032663427856,"rematched":-0.00016768032663427856,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00016768032663427856,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.013546824337711705,"focal":0.0,"image_id":"e10bfe5b28496d16","image_sha256":"e4d901a758e9b570ff047e0234a8a1a956be00cdc1c186214090ca4a5433b3d0","local":0.02339506133049135,"matching":0.0,"native":-0.013546824337711705,"rematched":-0.013546824337711705,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.013546824337711705,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.00013346825637065157,"focal":0.0,"image_id":"e161540e37ccfe1b","image_sha256":"84f33079fa8272c8d0441d83e8fafcfe8d8c7ff0d6332664ad22394946a7eaae","local":-0.0006298986912002882,"matching":0.0,"native":-0.00026010001768198704,"rematched":-0.00013346825637065157,"selected_mass_dose":1.0,"selection":-0.00012663176131133547,"spillover":-0.00013346825637065157,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.00043371442299205976,"focal":0.0,"image_id":"e1b101465df68788","image_sha256":"f6762aaf774ec2cf40e6441244163b6b77cac38e05e8bcd6b358a761dccfe671","local":0.04004021052181235,"matching":0.0,"native":0.00043371442299205976,"rematched":0.00043371442299205976,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00043371442299205976,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.002872465690073267,"focal":0.0,"image_id":"e2427db217e5c3db","image_sha256":"c1d1035eee3d4041cb8c1b48d3a51c4abaa90410a1f4d697dfb993f292c49e61","local":0.12926842493376092,"matching":0.0,"native":-0.002872465690073267,"rematched":-0.002872465690073267,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.002872465690073267,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0010215335274381676,"focal":0.0,"image_id":"e2bdba0ba0ba2128","image_sha256":"37586fcab29eb5443f4024e8abfdfc082d76352acc5c8470fdc52144826acb5d","local":0.019854351437953804,"matching":0.0,"native":-0.0010215335274381676,"rematched":-0.0010215335274381676,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0010215335274381676,"stratum":"n1|ordinary_only|large"}
{"fixed":-5.304714293719037e-06,"focal":0.0,"image_id":"e306debdd4e9da9c","image_sha256":"741673714907aa494539d7ef7f9e03255210c161288d9a50533801f0aecc935c","local":0.0004059978605709183,"matching":5.551115123125783e-17,"native":-5.304714293663526e-06,"rematched":-5.304714293663526e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-5.304714293719037e-06,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0012106660651473589,"focal":0.0009111063838007499,"image_id":"e315c02c37b9ce1b","image_sha256":"12737f34ede99934f3e614b13bba76b40c6e48cb4900cfeb9fe6260a5a718a07","local":0.0018222127676014999,"matching":0.0,"native":0.0012106660651473589,"rematched":0.0012106660651473589,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00029955968134660893,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.00021592921962387823,"focal":0.0,"image_id":"e3203c62165e8821","image_sha256":"1bfeee06dce6da863c1d78337d55af459501a85f9b515aaa5a4d2a1b0f97ab80","local":0.029998221490500174,"matching":0.0,"native":0.00021592921962387823,"rematched":0.00021592921962387823,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00021592921962387823,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.006924504226760164,"focal":0.0,"image_id":"e42cbafa2d6c8796","image_sha256":"8cc7b236c87ee0e103e9b3edf98dbeb643a0b83d454b362b8d0f211cbbb5ce76","local":0.010788202463336796,"matching":0.0,"native":-0.006924504226760164,"rematched":-0.006924504226760164,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.006924504226760164,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.019985575031568392,"focal":0.0,"image_id":"e43b7c1a18c33783","image_sha256":"e4741b7b217bb90dd042be74ef8ed2f118f76d8aa7c665624aff68d98d996e5f","local":0.1063787931903116,"matching":0.0,"native":-0.019985575031568392,"rematched":-0.019985575031568392,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.019985575031568392,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00040025950007366307,"focal":0.0,"image_id":"e46753affa49196c","image_sha256":"7ca06c8f8171fd50221a9d0f979abf3537c0b2f8e8f58233b73f0d7791837c5d","local":0.010369473408192525,"matching":-5.551115123125783e-17,"native":-0.0004002595000737186,"rematched":-0.0004002595000737186,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00040025950007366307,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.0032764034165972955,"focal":0.0,"image_id":"e4908f2ca182fa99","image_sha256":"a12571e86bb3f23ab54ccb3cf8d672ebaf95ca8983fd6735e52b87b098c0adce","local":0.05502653303876803,"matching":0.0,"native":-0.0032764034165972955,"rematched":-0.0032764034165972955,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0032764034165972955,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.000619071181879649,"focal":0.0,"image_id":"e49ad1437d6fdfa1","image_sha256":"2aafd2f0609f098dbabe3bbb3196fa2b55896642c671df360d3e54388b744b1e","local":0.008094018033650008,"matching":0.0,"native":-0.000619071181879649,"rematched":-0.000619071181879649,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000619071181879649,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0008910794664259702,"focal":0.0,"image_id":"e4ab7268a444fa3c","image_sha256":"69a4062a48ba23f0db0b925717091621b4584391f61ceb183cb38335caca29ed","local":0.027499483379644966,"matching":0.0,"native":0.0008910794664259702,"rematched":0.0008910794664259702,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0008910794664259702,"stratum":"n5plus|ordinary_only|small"}
{"fixed":3.678000414991667e-05,"focal":0.0,"image_id":"e5332b716bccaa30","image_sha256":"09f7b76503c36b5844ff02321c73d06a516ee2b1b2012311d142fadd741448c8","local":0.0005035673049710865,"matching":5.551115123125783e-17,"native":3.678000414997218e-05,"rematched":3.678000414997218e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.678000414991667e-05,"stratum":"n5plus|has_groupof|small"}
{"fixed":0.0006706334746785503,"focal":0.0,"image_id":"e54e7c27d0c3704f","image_sha256":"26bc768ce7929e3e64d2965575c0063361d2f50e507737031cb52bd0be681cef","local":0.011017520955628878,"matching":0.0,"native":0.0006706334746785503,"rematched":0.0006706334746785503,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0006706334746785503,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.002765726229840615,"focal":0.0,"image_id":"e585cf06a01e2c2c","image_sha256":"65ca6c5dd76c0f7dd6566b582e463db6532a77138418263deb35f6933c0cb484","local":0.010529717259478544,"matching":0.0,"native":-0.002765726229840615,"rematched":-0.002765726229840615,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.002765726229840615,"stratum":"n1|has_groupof|large"}
{"fixed":-0.1886858337299911,"focal":0.0,"image_id":"e6299b9e04680adb","image_sha256":"edb0e73d7f4f8df614c6325faeaf25b476989dd55d9215891b1ad84091f64356","local":0.148670395411032,"matching":0.052811611038937445,"native":-0.13587422269105365,"rematched":-0.13587422269105365,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.1886858337299911,"stratum":"n2_4|has_groupof|large"}
{"fixed":-0.000366972882833716,"focal":0.0,"image_id":"e62dd4afcb5947cb","image_sha256":"2315e48a2f53f917202272bc861185450d5e7b8868539b3daa5af61b7e2ecdfc","local":0.014544227661252476,"matching":0.0,"native":-0.000366972882833716,"rematched":-0.000366972882833716,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.000366972882833716,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-4.010755783689923e-05,"focal":0.0,"image_id":"e653bcd0d994c49c","image_sha256":"834f9be5bb6b74872a43282f437fe7e252b87ec70e8ec5983981ebaf230a0b57","local":0.004757439217644266,"matching":0.0,"native":-4.010755783689923e-05,"rematched":-4.010755783689923e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.010755783689923e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0009015415310463792,"focal":0.0,"image_id":"e780a9712fc54fd2","image_sha256":"d09743a45ebe7003b0244f06ac1cf3752c2041d4337733430b0d46bf98ba731a","local":0.023995194324959113,"matching":0.0,"native":-0.0009015415310463792,"rematched":-0.0009015415310463792,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0009015415310463792,"stratum":"n1|ordinary_only|large"}
{"fixed":0.0038578189635618543,"focal":0.0,"image_id":"e7d343a509dcbba7","image_sha256":"f9375d75f1b2e3964baf733bd18b01fb0e017c0cfa007ca251323300ed78f552","local":-0.0006420925225354701,"matching":0.0,"native":0.0038578189635618543,"rematched":0.0038578189635618543,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0038578189635618543,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00010361098086242304,"focal":0.0,"image_id":"e7f9fe12627d47b6","image_sha256":"f3967198e5541cf22d6771c8ef408fdc08b76e6e622bcd9c9c3e613ef1070a44","local":0.10029863412613066,"matching":0.0,"native":-0.00010361098086242304,"rematched":-0.00010361098086242304,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00010361098086242304,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.00030886845968386423,"focal":0.0,"image_id":"e7ffab5a52dd9820","image_sha256":"972a9dcaa739774454a96db9e2d19855a0d7220559f276c6404ef799995a59e8","local":0.002458950956887279,"matching":0.0,"native":-0.00030886845968386423,"rematched":-0.00030886845968386423,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00030886845968386423,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00010525846386016946,"focal":0.0,"image_id":"e835a6bbb488085e","image_sha256":"6703e505b0b4027dbce9da63c2497bcb7eefe8e6b7912b7c0b934a395f35e5b2","local":0.006411725235207187,"matching":1.1102230246251565e-16,"native":0.00010525846386028048,"rematched":0.00010525846386028048,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00010525846386016946,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.00022034631081691014,"focal":0.0,"image_id":"e89a0144d7ce4376","image_sha256":"a1a47c16bb60cc30e47a0599ad5a95c2c8bd55d1409f2ca5f0cb52716e95ee00","local":0.0016156202701539113,"matching":0.0,"native":-0.00022034631081691014,"rematched":-0.00022034631081691014,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00022034631081691014,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00027686027242301847,"focal":0.0,"image_id":"e8bf667008e9f9da","image_sha256":"23d637be3128ebeb00f7d207033003f701acd656dbcc17f6fc4f9acfe6c4e857","local":0.05758066708203839,"matching":-1.1102230246251565e-16,"native":-0.0002768602724231295,"rematched":-0.0002768602724231295,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00027686027242301847,"stratum":"n5plus|has_groupof|medium"}
{"fixed":-4.5527011529378214e-05,"focal":0.0,"image_id":"e988af41482a8fe7","image_sha256":"20689f61ecdaafd672d831c2887343a90b47ab70813464c31e9f438851fda864","local":0.0011970193380951913,"matching":0.0,"native":-4.5527011529378214e-05,"rematched":-4.5527011529378214e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.5527011529378214e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00044602981462571467,"focal":0.0,"image_id":"e990dc4d8efe963c","image_sha256":"a75f89622d4282beed2edd3320cdca9782b6b7ca23f0960cc446dddcba9152e0","local":0.006021068181957523,"matching":0.0,"native":-0.00044602981462571467,"rematched":-0.00044602981462571467,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00044602981462571467,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.010146798458602335,"focal":0.0,"image_id":"e9b1c0743d1d406d","image_sha256":"544fd237895f39005eb802a62f94b02401f0c2741a733e410fe3c3a9109269aa","local":0.013469054965444482,"matching":0.0,"native":-0.010146798458602335,"rematched":-0.010146798458602335,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.010146798458602335,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0004952638522974784,"focal":0.0,"image_id":"e9fb6ff03616f294","image_sha256":"ec1bb243e9a27ce6a244ce71d4b996a75055016188cc686c12ba53d3e733e1cd","local":0.05823541244658893,"matching":0.0,"native":-0.0004952638522974784,"rematched":-0.0004952638522974784,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0004952638522974784,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00030308521163208146,"focal":0.0,"image_id":"ea75d33f6bb70bf1","image_sha256":"10f2d08904c06dc0a1eae3e319fa11c91f5f586883a2c85fe97709a9e2520222","local":0.015082759610739849,"matching":0.0,"native":-0.00030308521163208146,"rematched":-0.00030308521163208146,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00030308521163208146,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.004473148690751216,"focal":0.0,"image_id":"ea7bb8c2db2718fb","image_sha256":"917f56c23114a9a6bd289049ae5ca27ccb1d887f7ee449a6652daaf89e792646","local":0.02911915131142432,"matching":0.0,"native":-0.004473148690751216,"rematched":-0.004473148690751216,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004473148690751216,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.016806398715548454,"focal":0.0,"image_id":"ea97b1dec1efeff6","image_sha256":"080344b17be03c494cef024558a4c7837fb97b5c77e72f283df79c1511fc5bae","local":0.04377408999118365,"matching":0.0,"native":-0.016806398715548454,"rematched":-0.016806398715548454,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.016806398715548454,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.007162295940888852,"focal":0.0,"image_id":"eac071b159ff60ed","image_sha256":"4b0820dcadcb022e43e9d3dab82158b65bab29ad9e1a8c82d738f2fdbc4b690d","local":0.005021247794149836,"matching":0.0,"native":-0.007162295940888852,"rematched":-0.007162295940888852,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.007162295940888852,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.06513920548739377,"focal":0.0,"image_id":"eba5a8be1c18ebc4","image_sha256":"84b75419ba5f182ddf2595fd26dd78a731b665a1dbf1e7db8891c165af8100f4","local":0.216094963869304,"matching":0.0,"native":-0.06513920548739377,"rematched":-0.06513920548739377,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.06513920548739377,"stratum":"n2_4|ordinary_only|small"}
{"fixed":0.003664838176650087,"focal":0.0,"image_id":"ec3268d9bb5ff731","image_sha256":"ebd1f4856b6f47906a1171ba8b4e49cf6070ffa125496a02bbd93773ae53ca91","local":0.00034492847379102853,"matching":0.0,"native":0.003664838176650087,"rematched":0.003664838176650087,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.003664838176650087,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.010107159897042695,"focal":0.0,"image_id":"ecd716519d7f1f30","image_sha256":"7b701259c466bac59efd8c0721f456b455e7f82f150e91dd25184dd192d5984a","local":0.10778362442942185,"matching":0.0,"native":-0.010107159897042695,"rematched":-0.010107159897042695,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.010107159897042695,"stratum":"n2_4|ordinary_only|large"}
{"fixed":0.0005092269382034886,"focal":0.0,"image_id":"ed13e9ca89930f0e","image_sha256":"1bbdc5754cde9409a5316ef679865b203d647d644d4ab3befe44507ec6f64be2","local":0.0035458721801444187,"matching":0.0,"native":0.0005092269382034886,"rematched":0.0005092269382034886,"selected_mass_dose":0.25,"selection":0.0,"spillover":0.0005092269382034886,"stratum":"n1|ordinary_only|large"}
{"fixed":0.003909200989442141,"focal":0.0,"image_id":"ed2fcee42f94162d","image_sha256":"f30809d2855c0be1afefd3ac4109ca1e7d58121c07ed287463988b032e19a366","local":0.041085494982908644,"matching":0.0,"native":0.003909200989442141,"rematched":0.003909200989442141,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.003909200989442141,"stratum":"n1|ordinary_only|medium"}
{"fixed":-1.3514146464554955e-05,"focal":0.0,"image_id":"ed97a157a7ab645e","image_sha256":"9c426cc4533f4944bb919b6abb4fae105d93dbc0501f17bd1a91bc4445706f65","local":0.0006473609106322012,"matching":0.0,"native":-1.3514146464554955e-05,"rematched":-1.3514146464554955e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.3514146464554955e-05,"stratum":"n5plus|has_groupof|small"}
{"fixed":0.0006180723702362556,"focal":0.0,"image_id":"ee5c32d54c9c82c2","image_sha256":"3e615cd6df605d94c34a2388c7974040c2a305a86c6bd5a7f286cacc15cf4e6c","local":0.0009671400055742754,"matching":0.0,"native":0.0006180723702362556,"rematched":0.0006180723702362556,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0006180723702362556,"stratum":"n1|ordinary_only|medium"}
{"fixed":-1.3489915560160881e-06,"focal":0.0,"image_id":"ee690d781df875bd","image_sha256":"0129e219589e97cc440c844a14d0730ab5a56ac4d05e561e0ab6858fc298d37a","local":-0.0008440570171976344,"matching":0.0,"native":-1.3489915560160881e-06,"rematched":-1.3489915560160881e-06,"selected_mass_dose":0.75,"selection":0.0,"spillover":-1.3489915560160881e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":0.00012813328145913627,"focal":0.0,"image_id":"eea9b15b0199fd7e","image_sha256":"e1c71326c5894c168c51c43a1eaf240ce04135a7e4e8b189178a60b267e6b6fb","local":0.00020540572111789335,"matching":0.0,"native":0.00012813328145913627,"rematched":0.00012813328145913627,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.00012813328145913627,"stratum":"n1|ordinary_only|small"}
{"fixed":0.0021998736752948944,"focal":0.0,"image_id":"eeb2ffedc24e752b","image_sha256":"5a5ed7044a0b68a2691158238dcbc9b02883bfa92974536df87e7bf6d4e00d19","local":0.053977350593740425,"matching":0.0,"native":0.0021998736752948944,"rematched":0.0021998736752948944,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0021998736752948944,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0011418865031921077,"focal":0.001207008081805093,"image_id":"eebecaf5f2eca0c3","image_sha256":"2967dd0301c02126d38af771c4af82a464e215fc8fc5c303bee9831b7ed1e45f","local":0.002414016163610186,"matching":0.0,"native":0.0011418865031921077,"rematched":0.0011418865031921077,"selected_mass_dose":1.0,"selection":0.0,"spillover":-6.512157861298523e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.003595759382794883,"focal":0.0,"image_id":"ef19b86262c37f07","image_sha256":"7662dfbe4a21026f29563725590d4945b8d0128a467b75b14f7fa6c525f4e788","local":0.01167653354078474,"matching":0.0,"native":-0.003595759382794883,"rematched":-0.003595759382794883,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.003595759382794883,"stratum":"n1|ordinary_only|medium"}
{"fixed":-4.468699066184634e-05,"focal":0.0,"image_id":"ef3c0a57d2f676e1","image_sha256":"d4884cb29120abb10f5e7754935b50415764e6dae7a8a8797e8e938c53b48d67","local":0.0017658619331322387,"matching":0.0,"native":-4.468699066184634e-05,"rematched":-4.468699066184634e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-4.468699066184634e-05,"stratum":"n2_4|ordinary_only|large"}
{"fixed":3.1843869012782022e-06,"focal":0.0,"image_id":"f0066ab0c5db60cc","image_sha256":"eb26bd89ccbc34bdcc6cc1eff43c5cf23991303801fe008530d8991b0ce640c6","local":0.0020433796167676106,"matching":0.0,"native":3.1843869012782022e-06,"rematched":3.1843869012782022e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":3.1843869012782022e-06,"stratum":"n1|ordinary_only|small"}
{"fixed":-0.00021334944401407707,"focal":0.0,"image_id":"f053b1ee92f34076","image_sha256":"9793084f84b198e0a79f829f6e41cb6ff01e8f00c227a97bf1ff1f76e72e867c","local":0.01526835460852885,"matching":-2.220446049250313e-16,"native":-0.00021334944401429912,"rematched":-0.00021334944401429912,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.00021334944401407707,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.004122787445491799,"focal":0.0,"image_id":"f0f3cbd5ccd82bd8","image_sha256":"c2bb3a96c9b56b8d33eb96f828f332c2d4323a83fd8eb221a664ef219c3d81ee","local":0.0038275451202939015,"matching":0.0,"native":-0.004122787445491799,"rematched":-0.004122787445491799,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.004122787445491799,"stratum":"n1|ordinary_only|small"}
{"fixed":0.0002913730302386286,"focal":0.0,"image_id":"f17c790dab08f583","image_sha256":"b1eed56a52dc03aa7fb2a131a4e89191e062faa49351f0357a734a3423234ff4","local":-0.00047444490598586714,"matching":-1.1102230246251565e-16,"native":0.00029137303023851757,"rematched":0.00029137303023851757,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.0002913730302386286,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.0006455078449771334,"focal":0.0,"image_id":"f1da949bb8c5739b","image_sha256":"212cac8cc10fee10426a7dce2a5f6ab09d53f2bd72f5947b650caaf774f99e96","local":-0.001192373327986912,"matching":0.0,"native":0.0006455078449771334,"rematched":0.0006455078449771334,"selected_mass_dose":0.75,"selection":0.0,"spillover":0.0006455078449771334,"stratum":"n1|ordinary_only|large"}
{"fixed":0.027755812385683365,"focal":0.0,"image_id":"f1ea3d7aa0dcdb58","image_sha256":"7c1694661072d9fad2d1b17675da158204467bb94b62ca2b952db4c7f354edff","local":0.09697049285767204,"matching":0.0,"native":0.027755812385683365,"rematched":0.027755812385683365,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.027755812385683365,"stratum":"n1|ordinary_only|large"}
{"fixed":-1.6997078012781497e-05,"focal":0.0,"image_id":"f20ad0993878c427","image_sha256":"b4b800eea1b5634bc06c7fa9a40eca893637fba3f45e03d4d179275fc68b38bd","local":-3.88505787106419e-06,"matching":-1.6653345369377348e-16,"native":-1.699707801294803e-05,"rematched":-1.699707801294803e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.6997078012781497e-05,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":-0.046547085944833255,"focal":0.0,"image_id":"f3587ef68990b0bb","image_sha256":"b7e0f75adcd0c3c747d6578d63fc7006ee14877431c3fa4087107f3c9eac225a","local":0.10342228145998415,"matching":0.0,"native":-0.046547085944833255,"rematched":-0.046547085944833255,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.046547085944833255,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.20813206443435572,"focal":0.0,"image_id":"f3e61d6b40d203be","image_sha256":"c62caaad40c2353cbe3d06357d3747516390b5469a46907214cfbfd3c0bf283b","local":0.28421332017209167,"matching":0.0,"native":-0.20813206443435572,"rematched":-0.20813206443435572,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.20813206443435572,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.009118163338473817,"focal":0.0,"image_id":"f3e7fed441e35ccd","image_sha256":"46583f0ceb0ef178c7eb11c0c47671da6fed3796db7cbb6de43aad931d30835b","local":0.20232615151000144,"matching":0.0,"native":-0.009118163338473817,"rematched":-0.009118163338473817,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.009118163338473817,"stratum":"n1|ordinary_only|medium"}
{"fixed":-1.3388026849359136e-06,"focal":0.0,"image_id":"f3f44b531849b059","image_sha256":"9b62de0d5fdfa2c044260dbfeb62bbfcf4918a2c6796f2c0739334c505cebc7f","local":0.0004213735410665033,"matching":-2.220446049250313e-16,"native":-1.3388026851579582e-06,"rematched":-1.3388026851579582e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-1.3388026849359136e-06,"stratum":"n5plus|ordinary_only|medium"}
{"fixed":0.005973549766511099,"focal":0.0,"image_id":"f4317bc279295026","image_sha256":"e1c015c7dec7a81fba125e7f0e8fb1b5744afd1d63edd480d304451673cf6eff","local":0.14886603246338526,"matching":0.0,"native":0.005973549766511099,"rematched":0.005973549766511099,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.005973549766511099,"stratum":"n1|ordinary_only|large"}
{"fixed":0.08684436965512432,"focal":0.0,"image_id":"f48b5e64cc7835f8","image_sha256":"dacd8c796cdbf4e9d5a670bda10afc9bff30af9f1ad1c3c2fd2d524478453c1c","local":-0.054335051755075275,"matching":0.0,"native":0.08684436965512432,"rematched":0.08684436965512432,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.08684436965512432,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.002354243998811678,"focal":0.0,"image_id":"f48d4e91f427e567","image_sha256":"5f9c7f47ba9a0b2d4888e7d0c7129ccf78796688d4a54da77edb08d1ab170510","local":0.009544084574880513,"matching":0.0,"native":-0.002354243998811678,"rematched":-0.002354243998811678,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.002354243998811678,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.003044423311085509,"focal":0.0,"image_id":"f4aed9d9448f1e18","image_sha256":"8b101b1865ccc22dfa36997d9076b417f618ff9f05527b5ac99ededa510052b7","local":0.005425838406569877,"matching":0.0,"native":-0.003044423311085509,"rematched":-0.003044423311085509,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.003044423311085509,"stratum":"n1|ordinary_only|large"}
{"fixed":-3.76264794323955e-05,"focal":0.0,"image_id":"f57647df8e832e6f","image_sha256":"051394f2a505df7424b6a0cab8dfa530c5399ae2ec2ef2c500ff20df9bc63f92","local":-0.0009624220109235269,"matching":0.0,"native":-3.76264794323955e-05,"rematched":-3.76264794323955e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":-3.76264794323955e-05,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.01995702101009955,"focal":0.0,"image_id":"f64b131b41c8c95f","image_sha256":"0113bd6183cb841184fa37bd90ffa3b5e8e5828d036d5fdfb7e277ac6986f70b","local":0.1103286888910609,"matching":0.0,"native":-0.01995702101009955,"rematched":-0.01995702101009955,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.01995702101009955,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0003696370452386799,"focal":0.0,"image_id":"f69531965fec094f","image_sha256":"e8b9d3154be18f56459a052fa5de673886962dc043a9ad1f0d7732fca8b57039","local":0.004990802266541083,"matching":0.0,"native":-0.0003696370452386799,"rematched":-0.0003696370452386799,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.0003696370452386799,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.0037136730892151637,"focal":0.0,"image_id":"f73b754cdb1ab677","image_sha256":"9fdf79893ed0f192e0fd94a475591f1f997e08fdb431155a0a189a093993e9f2","local":0.12136193142811721,"matching":0.0,"native":-0.0037136730892151637,"rematched":-0.0037136730892151637,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0037136730892151637,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0021252839804434265,"focal":0.0,"image_id":"f7d8e88f3a0bcde2","image_sha256":"f9534b8c45abd314f11e622616a39f3c09ff8d57c38a55c671e7c960ecfff63b","local":0.036589984296681734,"matching":0.0,"native":-0.0021252839804434265,"rematched":-0.0021252839804434265,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0021252839804434265,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0017037949184632861,"focal":0.0,"image_id":"f7fc6fb1cc8e7e53","image_sha256":"801cf18e34b463790e86bca62b8e643fcb69b1a5d60e099f491fe944573528ae","local":0.1404935379865303,"matching":0.0,"native":-0.0017037949184632861,"rematched":-0.0017037949184632861,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0017037949184632861,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-8.706306855815749e-06,"focal":0.0,"image_id":"f8ca4926b5b4ef8b","image_sha256":"9de9dac3f14808b4726e5ae442160f9f001517cb1ead76961120157f44551549","local":0.0007128508703481834,"matching":0.0,"native":-8.706306855815749e-06,"rematched":-8.706306855815749e-06,"selected_mass_dose":1.0,"selection":0.0,"spillover":-8.706306855815749e-06,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.00018970569084841848,"focal":0.0,"image_id":"f93b3324ce71ddc4","image_sha256":"7d8790a6e86fc16cd5a16f927d3c3bd1084d6ecbdbe693232a8d6a7aa96bc1b7","local":0.009706353623674585,"matching":0.0,"native":-0.00018970569084841848,"rematched":-0.00018970569084841848,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.00018970569084841848,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0007299690370136114,"focal":0.0,"image_id":"f9956e450cd74f09","image_sha256":"114e116d0cd757daec082fd972cfebf19d2a23f6df56013379cf62258261884a","local":0.01026149423588113,"matching":0.0,"native":-0.0007299690370136114,"rematched":-0.0007299690370136114,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0007299690370136114,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0015594883419933203,"focal":0.0,"image_id":"f9f6bcc8aa35b0ef","image_sha256":"51a851c5947b3a0c307a975d9c08eb6238570ec989aca5154fb1bab4bccadceb","local":0.016779981529003007,"matching":0.0,"native":-0.0015594883419933203,"rematched":-0.0015594883419933203,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0015594883419933203,"stratum":"n5plus|ordinary_only|small"}
{"fixed":-0.020549864780211147,"focal":0.0,"image_id":"fa3f43026b555521","image_sha256":"d8405b8cc29d1d0876b7dcf6475bd83c239d3a876a48608e8416ea9dcb432260","local":0.10743678607818302,"matching":0.0,"native":-0.020549864780211147,"rematched":-0.020549864780211147,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.020549864780211147,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.027382522353474992,"focal":0.0,"image_id":"fadb65dfa4deba70","image_sha256":"65287a85e2779f9742126e53d5106e510e21f264b615a9f0968f2404722b485b","local":0.13543719049665678,"matching":0.0,"native":-0.027382522353474992,"rematched":-0.027382522353474992,"selected_mass_dose":0.75,"selection":0.0,"spillover":-0.027382522353474992,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0005885492929746938,"focal":0.0,"image_id":"fb6e35f4e8ad790f","image_sha256":"079d68ea56514486700796e12dcc2d2c0180f038c9e516f940e7cd962d0b485e","local":0.005585198037057565,"matching":0.0,"native":-0.0005885492929746938,"rematched":-0.0005885492929746938,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0005885492929746938,"stratum":"n2_4|ordinary_only|small"}
{"fixed":-0.0006787825888828758,"focal":0.0,"image_id":"fb70753a89eeaae2","image_sha256":"3f5591edf463a14eeee35a03be0ac76177640972ad38360748967b0e35c908de","local":0.012612044610430112,"matching":0.0,"native":-0.0006787825888828758,"rematched":-0.0006787825888828758,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0006787825888828758,"stratum":"n1|ordinary_only|large"}
{"fixed":4.148321683716816e-05,"focal":0.0,"image_id":"fce34c8886e796fa","image_sha256":"d5d07c833ce87fcd4a83c3cb7414dc1e4af15367021cc2d5d07bfae40bf32049","local":0.0015000954395906763,"matching":0.0,"native":4.148321683716816e-05,"rematched":4.148321683716816e-05,"selected_mass_dose":1.0,"selection":0.0,"spillover":4.148321683716816e-05,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-0.0001661219922672874,"focal":0.0,"image_id":"fe133d7747a5fa03","image_sha256":"9014b96898f6a48d3d78f3ba02c01b503439efc8f868dd4bf1905ea841f67ddd","local":0.014615466753687578,"matching":0.0,"native":-0.0001661219922672874,"rematched":-0.0001661219922672874,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0001661219922672874,"stratum":"n2_4|ordinary_only|large"}
{"fixed":-0.32468831312192686,"focal":0.0,"image_id":"fe4013fc841988c9","image_sha256":"1d098f0c51c646496efce3a12ba116c763969df26e401a62d4258464d7802716","local":0.22994080128975913,"matching":0.017249471129358873,"native":-0.307438841992568,"rematched":-0.307438841992568,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.32468831312192686,"stratum":"n1|ordinary_only|medium"}
{"fixed":-0.0041653765165678425,"focal":0.0,"image_id":"fe7748af45bac1ae","image_sha256":"65406cd62a39e6fd51f679b13afc191375b59f300fd349af022402ac02de7ae4","local":0.021882317081939412,"matching":0.0,"native":-0.0041653765165678425,"rematched":-0.0041653765165678425,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0041653765165678425,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":0.013811725529795482,"focal":0.0,"image_id":"feaf383fc5de383f","image_sha256":"bb9e5c1ee87f14cbe58615d185d6c00daa56ee0c724e0d07bbbf7127e7f5f9aa","local":0.052652402523932225,"matching":5.551115123125783e-17,"native":0.013811725529795538,"rematched":0.013811725529795538,"selected_mass_dose":1.0,"selection":0.0,"spillover":0.013811725529795482,"stratum":"n2_4|ordinary_only|medium"}
{"fixed":-5.883073899148883e-07,"focal":0.0,"image_id":"ff1d8d296e9a5dc6","image_sha256":"2e148a55ee950259a24633ac0c248d7e5472cfe1e5d2a0a8d67a7a15cd98468f","local":4.728855615670352e-05,"matching":0.0,"native":-5.883073899148883e-07,"rematched":-5.883073899148883e-07,"selected_mass_dose":0.75,"selection":0.0,"spillover":-5.883073899148883e-07,"stratum":"n1|has_groupof|large"}
{"fixed":-0.0004926028018783501,"focal":0.0,"image_id":"ff32d94a61b95467","image_sha256":"a65767fc72ce47d780ed707ef9cbecefb48d097172da67218c94d98df4a9c41e","local":0.029861976100738763,"matching":0.0,"native":-0.0004926028018783501,"rematched":-0.0004926028018783501,"selected_mass_dose":0.5,"selection":0.0,"spillover":-0.0004926028018783501,"stratum":"n1|ordinary_only|large"}
{"fixed":-0.0002235381239986678,"focal":0.0,"image_id":"ff5e1a90137b3bf7","image_sha256":"17696a13b75dc552229a64bf5603159b1ba6406d106ca45fd8e8b90646196f89","local":0.0004390025988609686,"matching":0.0,"native":-0.0002235381239986678,"rematched":-0.0002235381239986678,"selected_mass_dose":1.0,"selection":0.0,"spillover":-0.0002235381239986678,"stratum":"n1|ordinary_only|large"}


==> anc/analysis_ready/t2_detr_r50_500.jsonl <==
{"averaged_effects":{"D":{"fixed":1.167352075659757e-07,"local":7.488311036610407e-13,"spillover":6.460351432974384e-09},"M":{"fixed":3.3691524612901894e-07,"local":1.97582242857543e-12,"spillover":3.760516055506779e-08},"P":{"fixed":2.187752539357582e-07,"local":9.914709431860948e-13,"spillover":2.0238866508031982e-08}},"h_immediate_message_norm":0.3874472644554677,"hard_effect":{"fixed":4.631472469952556e-07,"local":2.4373937952078597e-12,"spillover":7.099512956814094e-08},"image_id":"000000008277","image_sha256":"692fc5469af5fffdc0dac05e709a0ac1380dca32d4c57436903b122f3c3558dc","p_curve_effects":[{"fixed":5.555795265036194e-08,"local":2.734713999913405e-13,"spillover":3.163721274892408e-09},{"fixed":1.3147729640998528e-07,"local":6.206454652913072e-13,"spillover":9.667581250081574e-09},{"fixed":2.624242326986447e-07,"local":1.1768836821334887e-12,"spillover":2.5524509137007186e-08}],"p_immediate_message_norms":[0.04650639430262315,0.10602313243397457,0.19087569916720037],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-5.485704848577241e-10,"local":2.3811707914833522e-08,"spillover":-5.485704848577241e-10},"M":{"fixed":-1.7771514648567412e-09,"local":1.0327030734767981e-07,"spillover":-1.7771514648567412e-09},"P":{"fixed":1.7756902593365785e-10,"local":2.655874758300595e-08,"spillover":1.7756902593365785e-10}},"h_immediate_message_norm":0.4606547379283506,"hard_effect":{"fixed":1.474152932373787e-06,"local":1.0815744373625736e-05,"spillover":1.474152932373787e-06},"image_id":"000000010977","image_sha256":"fba520c270003f70a09bdbb9ab8ca856a4a6cde110c64f05879e96b755ca7af6","p_curve_effects":[{"fixed":-1.849399142327446e-11,"local":1.1219303578680869e-08,"spillover":-1.849399142327446e-11},{"fixed":1.0832555314685024e-10,"local":2.4854448498671274e-08,"spillover":1.0832555314685024e-10},{"fixed":4.428755160773978e-10,"local":4.360249067166571e-08,"spillover":4.428755160773978e-10}],"p_immediate_message_norms":[0.06530131930791144,0.14294362404206182,0.2407815538754318],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":9.207894741930485e-10,"local":-1.1581014201396237e-08,"spillover":9.207894741930485e-10},"M":{"fixed":1.30430417138064e-09,"local":1.1171178709781853e-08,"spillover":1.30430417138064e-09},"P":{"fixed":-8.130044001409153e-10,"local":-8.362594524199061e-09,"spillover":-8.130044001409153e-10}},"h_immediate_message_norm":0.4917990643887468,"hard_effect":{"fixed":-8.060601841024933e-09,"local":1.9815840669406193e-08,"spillover":-8.060601841024933e-09},"image_id":"000000015660","image_sha256":"d908b9557857567ac19501f12f6c090ba3568d11421a2fe6296133a27e48a991","p_curve_effects":[{"fixed":7.03497381905589e-11,"local":-2.5156993688117648e-09,"spillover":7.03497381905589e-11},{"fixed":-1.2136205761956957e-10,"local":-5.117128127655932e-09,"spillover":-1.2136205761956957e-10},{"fixed":-8.130044001409153e-10,"local":-8.362594524199061e-09,"spillover":-8.130044001409153e-10}],"p_immediate_message_norms":[0.027430227170310153,0.06770040136733564,0.14088826274480204],"selected_doses":{"A_for_M_0.25":0.75,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":3.0457996060340817e-13,"local":1.0172647878267977e-10,"spillover":3.0457996060340817e-13},"M":{"fixed":1.8240683407337675e-12,"local":-2.1955010533980782e-10,"spillover":1.8240683407337675e-12},"P":{"fixed":2.7397233077287926e-12,"local":-2.7847956660220607e-10,"spillover":2.7397233077287926e-12}},"h_immediate_message_norm":0.011880253773059733,"hard_effect":{"fixed":4.775601780625694e-12,"local":-4.792136095197131e-10,"spillover":4.775601780625694e-12},"image_id":"000000023126","image_sha256":"65917720776abafb2706e037fda7a9d90eb17b659bfa49ac20d19b06abff2e9e","p_curve_effects":[{"fixed":1.1475820949131888e-12,"local":-1.1883173585220165e-10,"spillover":1.1475820949131888e-12},{"fixed":2.3651629511953552e-12,"local":-2.382467594244925e-10,"spillover":2.3651629511953552e-12},{"fixed":3.5357939141365943e-12,"local":-3.5830348197720825e-10,"spillover":3.5357939141365943e-12}],"p_immediate_message_norms":[0.0020354600758245305,0.004083420657204921,0.006144061434264551],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.34631279240768e-09,"local":1.1277125119993155e-07,"spillover":-1.34631279240768e-09},"M":{"fixed":-1.1169951187992693e-10,"local":7.26748838491768e-08,"spillover":-1.1169951187992693e-10},"P":{"fixed":-5.425615513569885e-10,"local":6.430321838509822e-08,"spillover":-5.425615513569885e-10}},"h_immediate_message_norm":0.127844958464994,"hard_effect":{"fixed":-7.870298673235338e-10,"local":9.220387597484145e-08,"spillover":-7.870298673235338e-10},"image_id":"000000026926","image_sha256":"7126855b6fe8548a6b9da18d8424f803c0eeb37deb3f5764f95f4d60d1915b37","p_curve_effects":[{"fixed":-1.5513928831309282e-10,"local":1.8858264406959257e-08,"spillover":-1.5513928831309282e-10},{"fixed":-3.343284060098182e-10,"local":4.009135303170118e-08,"spillover":-3.343284060098182e-10},{"fixed":-5.425615513569885e-10,"local":6.430321838509822e-08,"spillover":-5.425615513569885e-10}],"p_immediate_message_norms":[0.013271275963970972,0.027522561857823678,0.04294026900826967],"selected_doses":{"A_for_M_0.25":0.75,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.9661220236049802e-09,"local":-2.3206405087220485e-11,"spillover":-1.9661220236049802e-09},"M":{"fixed":1.1188028277958003e-09,"local":4.5216009056275553e-13,"spillover":1.1188028277958003e-09},"P":{"fixed":3.2256526862313437e-09,"local":3.638189003686148e-12,"spillover":3.2256526862313437e-09}},"h_immediate_message_norm":0.08475643538378698,"hard_effect":{"fixed":5.646785623280074e-09,"local":6.5750097376007255e-12,"spillover":5.646785623280074e-09},"image_id":"000000031118","image_sha256":"2cdfc92ff0193efb0a93f9021841308f1cb204d1ac4810d00aa32a515ef033f7","p_curve_effects":[{"fixed":9.026584081838753e-10,"local":1.0529996437002089e-12,"spillover":9.026584081838753e-10},{"fixed":2.301904197582385e-09,"local":2.4386312985129248e-12,"spillover":2.301904197582385e-09},{"fixed":3.687526930555823e-09,"local":4.2379678562727605e-12,"spillover":3.687526930555823e-09}],"p_immediate_message_norms":[0.009914358310387554,0.020612417169351988,0.03224431505876356],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.3901975841253697e-10,"local":6.391973341292624e-07,"spillover":-1.3901975841253697e-10},"M":{"fixed":-1.2349226732447238e-11,"local":3.960287182228555e-07,"spillover":-1.2349226732447238e-11},"P":{"fixed":-3.0352121008243627e-13,"local":5.23354989623263e-07,"spillover":-3.0352121008243627e-13}},"h_immediate_message_norm":0.013658968636525855,"hard_effect":{"fixed":2.2291862854326855e-11,"local":7.989035311339594e-07,"spillover":2.2291862854326855e-11},"image_id":"000000046872","image_sha256":"fd991bcccf8342f3ab5c5228dce3873765964a545365ac3f31d69b32c8a9258d","p_curve_effects":[{"fixed":-3.350240156368804e-12,"local":1.9168169257761578e-07,"spillover":-3.350240156368804e-12},{"fixed":8.839263237916777e-12,"local":3.883757576086461e-07,"spillover":8.839263237916777e-12},{"fixed":-4.874913434082043e-12,"local":5.908446056305714e-07,"spillover":-4.874913434082043e-12}],"p_immediate_message_norms":[0.0021014807782973343,0.004242916860784636,0.006425853523864749],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":5.6535480304103354e-08,"local":-4.264487357541383e-14,"spillover":5.6535480304103354e-08},"M":{"fixed":4.237211937350679e-08,"local":2.5443967411399096e-14,"spillover":4.237211937350679e-08},"P":{"fixed":3.6160496946654074e-08,"local":-1.8182270471351304e-14,"spillover":3.6160496946654074e-08}},"h_immediate_message_norm":0.4006539530789784,"hard_effect":{"fixed":9.970272588492212e-08,"local":-5.311795679216278e-14,"spillover":9.970272588492212e-08},"image_id":"000000051610","image_sha256":"c4b6fdea9764b29e9ef8015c0bf6c1bb45c396f17fa0a425cafa9f2c32a025e6","p_curve_effects":[{"fixed":1.2238968094362406e-08,"local":-1.1816922478338071e-14,"spillover":1.2238968094362406e-08},{"fixed":3.320376524598679e-08,"local":-1.8102104849657336e-14,"spillover":3.320376524598679e-08},{"fixed":6.303875749961302e-08,"local":-2.4627784086058502e-14,"spillover":6.303875749961302e-08}],"p_immediate_message_norms":[0.07592579786058466,0.1722367112672128,0.29962665547695205],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.2316252682140158e-06,"local":1.2160627647382844e-05,"spillover":-1.2316252682140158e-06},"M":{"fixed":-5.230615091155719e-07,"local":5.674328129997087e-06,"spillover":-5.230615091155719e-07},"P":{"fixed":-2.27675236583613e-06,"local":2.324597847061344e-05,"spillover":-2.27675236583613e-06}},"h_immediate_message_norm":0.2052965946934856,"hard_effect":{"fixed":-6.631884023520644e-06,"local":5.94259992081494e-05,"spillover":-6.631884023520644e-06},"image_id":"000000053529","image_sha256":"560b4e0fc5844448f15891aa241443abc17b670698b3c56c4ae17db37a8cfdbc","p_curve_effects":[{"fixed":-8.270353324857138e-07,"local":9.057685394187536e-06,"spillover":-8.270353324857138e-07},{"fixed":-2.065391419230647e-06,"local":2.132939739787185e-05,"spillover":-2.065391419230647e-06},{"fixed":-3.937830345792029e-06,"local":3.935085261978094e-05,"spillover":-3.937830345792029e-06}],"p_immediate_message_norms":[0.03670775113761166,0.0786953016913832,0.1277108570989424],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":6.831471875056212e-07,"local":-6.216534375845155e-08,"spillover":6.831471875056212e-07},"M":{"fixed":5.191551726654835e-07,"local":9.472998291871068e-10,"spillover":5.191551726654835e-07},"P":{"fixed":5.471204766440441e-07,"local":-2.934315437686998e-07,"spillover":5.471204766440441e-07}},"h_immediate_message_norm":0.10754850604120941,"hard_effect":{"fixed":1.0477068752290375e-06,"local":-6.152282801195796e-07,"spillover":1.0477068752290375e-06},"image_id":"000000057672","image_sha256":"7f497377f9ad39d7b90752d4faf5cd7605329652d511f5009430d39231512334","p_curve_effects":[{"fixed":2.0267081533983586e-07,"local":-9.759235472385459e-08,"spillover":2.0267081533983586e-07},{"fixed":4.3876672362725376e-07,"local":-2.252576416926673e-07,"spillover":4.3876672362725376e-07},{"fixed":7.193453072961483e-07,"local":-3.9135113829112244e-07,"spillover":7.193453072961483e-07}],"p_immediate_message_norms":[0.01898046188847579,0.0406156670519303,0.06572069387520912],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":2.4601264611731053e-12,"local":3.7215952229012444e-14,"spillover":2.4601264611731053e-12},"M":{"fixed":1.2692448974358051e-11,"local":2.919169050247492e-14,"spillover":1.2692448974358051e-11},"P":{"fixed":8.041144642468487e-12,"local":3.535194259710917e-14,"spillover":8.041144642468487e-12}},"h_immediate_message_norm":0.1800127572998935,"hard_effect":{"fixed":1.7461487714878278e-11,"local":8.554952134063173e-14,"spillover":1.7461487714878278e-11},"image_id":"000000060102","image_sha256":"49d1bff2f0dacffc712afc003fe3d2b8705881e5d5e241ec02d37e431d49d01c","p_curve_effects":[{"fixed":1.9810775794692262e-12,"local":8.163493356209254e-15,"spillover":1.9810775794692262e-12},{"fixed":4.9692406652932604e-12,"local":2.095233460960977e-14,"spillover":4.9692406652932604e-12},{"fixed":9.5770966310561e-12,"local":4.255174659085887e-14,"spillover":9.5770966310561e-12}],"p_immediate_message_norms":[0.02183629271762692,0.05131082271742335,0.09572715734804997],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-6.22935338446719e-06,"local":9.382444265124535e-13,"spillover":-6.22935338446719e-06},"M":{"fixed":-5.109273527955742e-06,"local":7.935401977445742e-13,"spillover":-5.109273527955742e-06},"P":{"fixed":-5.7159198516053625e-06,"local":8.271344263275427e-13,"spillover":-5.7159198516053625e-06}},"h_immediate_message_norm":0.5953642179051156,"hard_effect":{"fixed":-1.4475238640236383e-05,"local":4.5200170786168726e-12,"spillover":-1.4475238640236383e-05},"image_id":"000000064868","image_sha256":"b3cde4030154cacc17d93aa0a01344ec749f96faab680016e0f680458410cb52","p_curve_effects":[{"fixed":-2.544536413330578e-06,"local":2.277272908249356e-13,"spillover":-2.544536413330578e-06},{"fixed":-5.4919099512123e-06,"local":6.267181348782588e-13,"spillover":-5.4919099512123e-06},{"fixed":-9.11131319027321e-06,"local":1.6269578532794336e-12,"spillover":-9.11131319027321e-06}],"p_immediate_message_norms":[0.09286123380646207,0.22081293563747134,0.4150289494601864],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":1.3353959675901916e-05,"local":1.336609542888083e-13,"spillover":1.3353959675901916e-05},"M":{"fixed":7.670027240118856e-06,"local":3.108416817449924e-13,"spillover":7.670027240118856e-06},"P":{"fixed":2.9212629506318124e-06,"local":5.381693694449926e-14,"spillover":2.9212629506318124e-06}},"h_immediate_message_norm":0.7262694278358871,"hard_effect":{"fixed":-2.9659354903177615e-06,"local":3.330843257624578e-12,"spillover":-2.9659354903177615e-06},"image_id":"000000065350","image_sha256":"963a129714e3675b99b6a405a2cb46eca5678241358bb6b6bbefc3c3f1943ae0","p_curve_effects":[{"fixed":2.007450821531198e-06,"local":2.0599664227246763e-14,"spillover":2.007450821531198e-06},{"fixed":3.62817760599099e-06,"local":4.467586462603209e-14,"spillover":3.62817760599099e-06},{"fixed":3.1281604243732497e-06,"local":9.617528198021893e-14,"spillover":3.1281604243732497e-06}],"p_immediate_message_norms":[0.09554876896090837,0.22280001897549162,0.41186655244299697],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":6.546217365164766e-12,"local":4.001454698970479e-08,"spillover":6.546217365164766e-12},"M":{"fixed":2.2566692308529798e-10,"local":-2.0901997876007466e-08,"spillover":2.2566692308529798e-10},"P":{"fixed":8.539973992137795e-11,"local":2.956307748273583e-10,"spillover":8.539973992137795e-11}},"h_immediate_message_norm":0.29286567784271217,"hard_effect":{"fixed":1.8436464627538583e-10,"local":-1.1384042117758158e-08,"spillover":1.8436464627538583e-10},"image_id":"000000066038","image_sha256":"6ffd3baefa47644f7bf33604d7c1be20c6012950ecbc5dc328d2be9d5833db12","p_curve_effects":[{"fixed":8.979715734754115e-12,"local":6.477172023651967e-10,"spillover":8.979715734754115e-12},{"fixed":3.086330876080868e-11,"local":3.178600365656404e-09,"spillover":3.086330876080868e-11},{"fixed":8.539973992137795e-11,"local":2.956307748273583e-10,"spillover":8.539973992137795e-11}],"p_immediate_message_norms":[0.025498615835905566,0.05603049905785466,0.09468891126373516],"selected_doses":{"A_for_M_0.25":0.75,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.5363525605795875e-09,"local":-1.705833753535491e-13,"spillover":-1.5363525605795875e-09},"M":{"fixed":-5.773775798348031e-09,"local":-1.7434452778018933e-13,"spillover":-5.773775798348031e-09},"P":{"fixed":-5.3918131570857544e-09,"local":-1.1335474464488188e-13,"spillover":-5.3918131570857544e-09}},"h_immediate_message_norm":0.09508174914613132,"hard_effect":{"fixed":-1.1420953344905564e-08,"local":-2.2649424886214138e-13,"spillover":-1.1420953344905564e-08},"image_id":"000000069213","image_sha256":"c219b7e4409b0dcaab0ec1932372f7f91bfc72abb999a3ed92405c1089eb0b0f","p_curve_effects":[{"fixed":-2.577459274500781e-09,"local":-5.637506723938805e-14,"spillover":-2.577459274500781e-09},{"fixed":-5.3246317588431205e-09,"local":-1.1323572578740767e-13,"spillover":-5.3246317588431205e-09},{"fixed":-8.273348437913363e-09,"local":-1.7045344090784994e-13,"spillover":-8.273348437913363e-09}],"p_immediate_message_norms":[0.020688443316657618,0.04229716102136763,0.06489536068316196],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-2.808217885052163e-10,"local":-1.3047654392366684e-08,"spillover":-2.808217885052163e-10},"M":{"fixed":-1.7675921608995595e-10,"local":1.1232124363766261e-09,"spillover":-1.7675921608995595e-10},"P":{"fixed":-3.969097368388719e-10,"local":-2.3421827937213518e-08,"spillover":-3.969097368388719e-10}},"h_immediate_message_norm":0.512451264084068,"hard_effect":{"fixed":-8.013606110648187e-10,"local":-2.696660557921098e-08,"spillover":-8.013606110648187e-10},"image_id":"000000071711","image_sha256":"fccd841030f6c5fb2e8acc23bf1105d077f6715d1219010a7ee061ba32917858","p_curve_effects":[{"fixed":-9.320773026295322e-11,"local":-4.006793489170799e-09,"spillover":-9.320773026295322e-11},{"fixed":-2.4059565392713884e-10,"local":-1.1093277898761518e-08,"spillover":-2.4059565392713884e-10},{"fixed":-4.750667782947384e-10,"local":-2.9586102956439518e-08,"spillover":-4.750667782947384e-10}],"p_immediate_message_norms":[0.07415908132357614,0.17255487956602844,0.31559559947121013],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":8.648449201185677e-09,"local":5.565411962266312e-07,"spillover":8.648449201185677e-09},"M":{"fixed":1.6586027246707315e-09,"local":2.6828342330034814e-07,"spillover":1.6586027246707315e-09},"P":{"fixed":3.3202300886324795e-10,"local":6.288053847735764e-07,"spillover":3.3202300886324795e-10}},"h_immediate_message_norm":0.04726046686017583,"hard_effect":{"fixed":6.852037968797602e-10,"local":1.2822353476359978e-06,"spillover":6.852037968797602e-10},"image_id":"000000074733","image_sha256":"d99c93fb6d22a5d51bbb6e09ca5f10c11bdcf90a711abf6cc83188df52cc456a","p_curve_effects":[{"fixed":1.0977203061059192e-10,"local":3.097155539291991e-07,"spillover":1.0977203061059192e-10},{"fixed":3.462670637350315e-10,"local":6.263788179521287e-07,"spillover":3.462670637350315e-10},{"fixed":5.400299322441205e-10,"local":9.503217824394014e-07,"spillover":5.400299322441205e-10}],"p_immediate_message_norms":[0.010468920764009411,0.021195473152945343,0.032193145242772815],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":1.863823885947342e-10,"local":-2.848128063518e-13,"spillover":1.863823885947342e-10},"M":{"fixed":1.6691351689288011e-10,"local":1.052205944554169e-12,"spillover":1.6691351689288011e-10},"P":{"fixed":-4.448788080137042e-11,"local":1.902475206048356e-12,"spillover":-4.448788080137042e-11}},"h_immediate_message_norm":0.6051267441425994,"hard_effect":{"fixed":-9.22531530052632e-10,"local":3.4512543811466456e-11,"spillover":-9.22531530052632e-10},"image_id":"000000078915","image_sha256":"800d4feb64141487b944c3ccd32554a2dc4095589b8cb4d617066a9d0e7c6c43","p_curve_effects":[{"fixed":2.061182666777619e-11,"local":4.1828451558439484e-13,"spillover":2.061182666777619e-11},{"fixed":3.264227853239447e-11,"local":6.779730515124116e-13,"spillover":3.264227853239447e-11},{"fixed":-1.8671774760428193e-10,"local":4.611168051048262e-12,"spillover":-1.8671774760428193e-10}],"p_immediate_message_norms":[0.1159625653088368,0.2724466254685789,0.5000209805026463],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-7.804630578975483e-12,"local":7.11515164576138e-10,"spillover":-7.804630578975483e-12},"M":{"fixed":-3.988966600396732e-12,"local":2.118097832345379e-09,"spillover":-3.988966600396732e-12},"P":{"fixed":-7.588890442465033e-12,"local":2.1461046663317784e-09,"spillover":-7.588890442465033e-12}},"h_immediate_message_norm":0.014001219285754244,"hard_effect":{"fixed":-5.1901165087268295e-12,"local":4.313849127522348e-09,"spillover":-5.1901165087268295e-12},"image_id":"000000084664","image_sha256":"f936a16148ba0460b3b89cb4f4aa3866f3079210b7e641abd0b016ddcd3e51e7","p_curve_effects":[{"fixed":-6.331391732610967e-12,"local":1.068521495050554e-09,"spillover":-6.331391732610967e-12},{"fixed":-9.389342894043225e-12,"local":2.144173693752371e-09,"spillover":-9.389342894043225e-12},{"fixed":-7.045936700740909e-12,"local":3.22561881019241e-09,"spillover":-7.045936700740909e-12}],"p_immediate_message_norms":[0.002804134347880422,0.005620926960355167,0.008450450680662273],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.5482722169459851e-09,"local":2.3170503403487273e-07,"spillover":-1.5482722169459851e-09},"M":{"fixed":-8.374101531664544e-09,"local":6.006105365761182e-07,"spillover":-8.374101531664544e-09},"P":{"fixed":-4.419329664906077e-09,"local":3.0723038185770634e-07,"spillover":-4.419329664906077e-09}},"h_immediate_message_norm":0.13666870566486064,"hard_effect":{"fixed":-9.660863802307175e-09,"local":6.616865725048587e-07,"spillover":-9.660863802307175e-09},"image_id":"000000086483","image_sha256":"ab17c10220fca3e893e48673b0eacaf9d206999ab17279560c982d16fb8798a9","p_curve_effects":[{"fixed":-2.056446914004592e-09,"local":1.4393802258078813e-07,"spillover":-2.056446914004592e-09},{"fixed":-4.271457111511268e-09,"local":3.0176000934135206e-07,"spillover":-4.271457111511268e-09},{"fixed":-6.930084969202372e-09,"local":4.759931136509788e-07,"spillover":-6.930084969202372e-09}],"p_immediate_message_norms":[0.023841915960483278,0.049603305340105874,0.07758148454822322],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.0497420545615114e-09,"local":1.01644708589907e-13,"spillover":6.555009955853038e-10},"M":{"fixed":1.658685851828007e-09,"local":2.4804682650219753e-13,"spillover":5.191155285965162e-10},"P":{"fixed":-2.1613629932982925e-09,"local":2.4632129085285064e-13,"spillover":3.031710897306668e-11}},"h_immediate_message_norm":0.3143550787100166,"hard_effect":{"fixed":-5.816166005177486e-09,"local":6.782800362181772e-13,"spillover":-1.8860221030836928e-10},"image_id":"000000088951","image_sha256":"2abcdbf48031a2d126452f1b383195a8a25189fa2620d085e35f6184ce73ed0b","p_curve_effects":[{"fixed":-9.634755964156274e-10,"local":9.625805417234417e-14,"spillover":4.1248181290878414e-11},{"fixed":-1.982542379621246e-09,"local":2.288294614995994e-13,"spillover":6.041017501265282e-11},{"fixed":-3.5380710038580046e-09,"local":4.1387635688660834e-13,"spillover":-1.0707029384331188e-11}],"p_immediate_message_norms":[0.05754122771322538,0.12698014327932036,0.21303786238160957],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-5.6965730969680104e-08,"local":-1.9917789077028081e-07,"spillover":-5.6965730969680104e-08},"M":{"fixed":-4.7198234629870957e-08,"local":7.463140964292568e-08,"spillover":-4.7198234629870957e-08},"P":{"fixed":-1.2255672851840991e-08,"local":1.3402968953658018e-07,"spillover":-1.2255672851840991e-08}},"h_immediate_message_norm":0.09703619161091702,"hard_effect":{"fixed":-1.9752352312629018e-08,"local":2.0923747050791253e-07,"spillover":-1.9752352312629018e-08},"image_id":"000000090155","image_sha256":"5dce15f7160f3efd68efacab3932a634602533f30e0345967e890f883b8e5604","p_curve_effects":[{"fixed":-4.288605701476439e-09,"local":4.736437740977042e-08,"spillover":-4.288605701476439e-09},{"fixed":-8.811034718903785e-09,"local":9.813200529180699e-08,"spillover":-8.811034718903785e-09},{"fixed":-1.3977991918309593e-08,"local":1.5197853165896678e-07,"spillover":-1.3977991918309593e-08}],"p_immediate_message_norms":[0.01180207998002223,0.024356117159898008,0.037765658524210814],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-6.383763386348235e-09,"local":-1.4714833334052107e-08,"spillover":-6.383763386348235e-09},"M":{"fixed":-1.2446360708250247e-08,"local":7.879828346345896e-11,"spillover":-1.2446360708250247e-08},"P":{"fixed":-6.1476838140572115e-09,"local":-6.630459836772374e-08,"spillover":-6.1476838140572115e-09}},"h_immediate_message_norm":0.4000055369236051,"hard_effect":{"fixed":3.2967040501626695e-08,"local":-4.149497193995568e-07,"spillover":3.2967040501626695e-08},"image_id":"000000104782","image_sha256":"667a8bd3ea18c796687c73738455fdf1ab374a32576d3b0bf37ba71760902e4f","p_curve_effects":[{"fixed":-9.4151269462386e-10,"local":-2.6243920164233687e-08,"spillover":-9.4151269462386e-10},{"fixed":-4.141221152443079e-09,"local":-6.202299877523917e-08,"spillover":-4.141221152443079e-09},{"fixed":-1.3360317595104696e-08,"local":-1.1064687616369838e-07,"spillover":-1.3360317595104696e-08}],"p_immediate_message_norms":[0.06298165592603779,0.14908002846795684,0.2916594059545472],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-0.0013157429414437187,"local":0.0033382728030797067,"spillover":-0.0013157429414437187},"M":{"fixed":-0.014311269008158342,"local":0.04279283043968941,"spillover":-0.014311269008158342},"P":{"fixed":-0.013790131271530207,"local":0.04542254639847241,"spillover":-0.013790131271530207}},"h_immediate_message_norm":0.40696852234032943,"hard_effect":{"fixed":-0.034786557825104175,"local":0.14568957371413824,"spillover":-0.034786557825104175},"image_id":"000000109798","image_sha256":"8fafbfb6d1c320f9efc59291748c0b9a730726db311364c03280b2de39fe656f","p_curve_effects":[{"fixed":-0.003164359597868399,"local":0.007205302313701079,"spillover":-0.003164359597868399},{"fixed":-0.008064387161176412,"local":0.022137508448981786,"spillover":-0.008064387161176412},{"fixed":-0.016653003326707105,"local":0.05706506537321772,"spillover":-0.016653003326707105}],"p_immediate_message_norms":[0.04517205382119052,0.09897803262142803,0.1666720242388887],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":8.801519761512896e-11,"local":-3.0471442741648856e-14,"spillover":8.801519761512896e-11},"M":{"fixed":9.828170802342438e-11,"local":8.872319602694087e-14,"spillover":9.828170802342438e-11},"P":{"fixed":9.09709228338936e-11,"local":2.0824869201333663e-13,"spillover":9.09709228338936e-11}},"h_immediate_message_norm":0.13852755111468007,"hard_effect":{"fixed":1.914874019924644e-10,"local":4.750297949504288e-13,"spillover":1.914874019924644e-10},"image_id":"000000109992","image_sha256":"4aafa6196c1802e0eb2e2c39df41ab9f4b69c449c254a9663578b8a7b79c9444","p_curve_effects":[{"fixed":4.421267826647484e-11,"local":9.43856149378655e-14,"spillover":4.421267826647484e-11},{"fixed":8.607532221980247e-11,"local":2.0178092438785777e-13,"spillover":8.607532221980247e-11},{"fixed":1.4262476801540348e-10,"local":3.285795367142866e-13,"spillover":1.4262476801540348e-10}],"p_immediate_message_norms":[0.0394462321089266,0.08119913675602188,0.1255061657872525],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.700181173100691e-14,"local":-2.2118164109446698e-14,"spillover":-1.700181173100691e-14},"M":{"fixed":-1.845830433161744e-14,"local":-1.9742977676867235e-14,"spillover":-1.845830433161744e-14},"P":{"fixed":-2.3638148420940984e-14,"local":-2.9029331965195095e-14,"spillover":-2.3638148420940984e-14}},"h_immediate_message_norm":0.8054098216272062,"hard_effect":{"fixed":1.028981481874927e-12,"local":3.9382679084317557e-13,"spillover":1.028981481874927e-12},"image_id":"000000118921","image_sha256":"321f2374beb5e907f2bc2e7eb8ba1fa5fc311f922a9d4dab86230dcc37beb0b4","p_curve_effects":[{"fixed":-3.98635830161914e-15,"local":-1.1434270674313388e-14,"spillover":-3.98635830161914e-15},{"fixed":-1.4994932933333084e-14,"local":-2.297075704299538e-14,"spillover":-1.4994932933333084e-14},{"fixed":-3.346404348060191e-14,"local":-3.7826862610635945e-14,"spillover":-3.346404348060191e-14}],"p_immediate_message_norms":[0.09265815207278653,0.21837049233493774,0.4067571345682906],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-5.631569286842684e-09,"local":4.43753561566151e-09,"spillover":-7.850337094673439e-09},"M":{"fixed":2.8964466096950527e-09,"local":1.2685681406203254e-08,"spillover":-3.4463940934065746e-09},"P":{"fixed":-6.411262361371401e-09,"local":4.8654946520027934e-09,"spillover":-8.844009687372798e-09}},"h_immediate_message_norm":0.4561660849619733,"hard_effect":{"fixed":3.6914361728907765e-09,"local":2.3914809185221722e-08,"spillover":-8.265968419720084e-09},"image_id":"000000129113","image_sha256":"7afcf3b9fe07b838a808faf6cf1ba83e1527ad4e63fa79173f8a339bc3114d0d","p_curve_effects":[{"fixed":-3.2998426434507943e-09,"local":1.9181100431763197e-09,"spillover":-4.258897665038954e-09},{"fixed":-6.509470400985933e-09,"local":4.3420832019461245e-09,"spillover":-8.680512001958995e-09},{"fixed":-9.424474039677476e-09,"local":8.336290710885936e-09,"spillover":-1.3592619395120444e-08}],"p_immediate_message_norms":[0.03622764244672212,0.08198999627926006,0.145643736664031],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-1.2650672338874977e-08,"local":4.5373345173700995e-06,"spillover":-1.2650672338874977e-08},"M":{"fixed":-1.509570602226436e-08,"local":4.695037657854202e-06,"spillover":-1.509570602226436e-08},"P":{"fixed":-1.2829028896949404e-08,"local":4.05879666692548e-06,"spillover":-1.2829028896949404e-08}},"h_immediate_message_norm":0.10469390055773987,"hard_effect":{"fixed":-1.976966671793335e-08,"local":6.443635760627404e-06,"spillover":-1.976966671793335e-08},"image_id":"000000133233","image_sha256":"7f4aaf803281ebe5ddecd6bbb969cc626b65bf893cd2198d05ec7b5a562aa0d1","p_curve_effects":[{"fixed":-4.657461433164064e-09,"local":1.4283066004573577e-06,"spillover":-4.657461433164064e-09},{"fixed":-9.448495303876155e-09,"local":2.937128727982432e-06,"spillover":-9.448495303876155e-09},{"fixed":-1.4519295693486028e-08,"local":4.619630636397003e-06,"spillover":-1.4519295693486028e-08}],"p_immediate_message_norms":[0.015994282827238356,0.03280080172628394,0.05049010392085729],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-3.5077507182194064e-11,"local":3.4386155469258317e-09,"spillover":-3.5077507182194064e-11},"M":{"fixed":3.8890732536890215e-12,"local":8.557897394043623e-09,"spillover":3.8890732536890215e-12},"P":{"fixed":-3.960322961924049e-11,"local":-4.88120107157189e-09,"spillover":-3.960322961924049e-11}},"h_immediate_message_norm":0.6438003278042713,"hard_effect":{"fixed":3.838755990424875e-09,"local":2.710202708770912e-07,"spillover":3.838755990424875e-09},"image_id":"000000135890","image_sha256":"7c3b5e6755b58d55585200d2cf15fd46d0119dcb4b507d35df34f4da914f8d03","p_curve_effects":[{"fixed":-1.9752356325621354e-11,"local":-2.1322448616588046e-09,"spillover":-1.9752356325621354e-11},{"fixed":-5.031383803084749e-11,"local":-4.736687688563989e-09,"spillover":-5.031383803084749e-11},{"fixed":-4.8743494501252625e-11,"local":-7.774670664492876e-09,"spillover":-4.8743494501252625e-11}],"p_immediate_message_norms":[0.07104771098460254,0.165877026682221,0.30379082439872457],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-4.1920865610575963e-10,"local":1.0316563742970055e-09,"spillover":-4.1920865610575963e-10},"M":{"fixed":-2.329145108141384e-10,"local":-2.7776740245724626e-08,"spillover":-2.329145108141384e-10},"P":{"fixed":-7.54684694328578e-10,"local":-3.036077505376916e-08,"spillover":-7.54684694328578e-10}},"h_immediate_message_norm":0.013257730026580579,"hard_effect":{"fixed":-1.3266070409480605e-09,"local":-4.989539164050858e-08,"spillover":-1.3266070409480605e-09},"image_id":"000000136600","image_sha256":"d60884afbf97caa7f0a3a6ae37eb8b25ae61be3abffc25192622980f177afcc1","p_curve_effects":[{"fixed":-3.4825566022411497e-10,"local":-1.375980454597866e-08,"spillover":-3.4825566022411497e-10},{"fixed":-6.018623866839044e-10,"local":-2.6614319922737412e-08,"spillover":-6.018623866839044e-10},{"fixed":-9.578992113808095e-10,"local":-3.866126030766441e-08,"spillover":-9.578992113808095e-10}],"p_immediate_message_norms":[0.002783756238597177,0.0055833501102631475,0.00839895564066816],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-6.991019078237427e-09,"local":-5.231489506475104e-07,"spillover":-6.991019078237427e-09},"M":{"fixed":3.572471445750791e-08,"local":-6.071003807481682e-07,"spillover":3.572471445750791e-08},"P":{"fixed":-6.905446587087092e-10,"local":-4.073356665877758e-07,"spillover":-6.905446587087092e-10}},"h_immediate_message_norm":0.07469585351001995,"hard_effect":{"fixed":-2.744520515365889e-09,"local":-8.380046409136785e-07,"spillover":-2.744520515365889e-09},"image_id":"000000136715","image_sha256":"cde59a511126e505df5b80635e71768e26874382a1bad191f5e26ad820597701","p_curve_effects":[{"fixed":3.3501527051636726e-10,"local":-1.990604600874668e-07,"spillover":3.3501527051636726e-10},{"fixed":-3.2497475608954385e-10,"local":-4.049873688471425e-07,"spillover":-3.2497475608954385e-10},{"fixed":-2.081674490552951e-09,"local":-6.179591708287182e-07,"spillover":-2.081674490552951e-09}],"p_immediate_message_norms":[0.01628848407137118,0.03334704685288898,0.051237814495271115],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":7.458390626115432e-12,"local":3.5997407981971703e-09,"spillover":7.458390626115432e-12},"M":{"fixed":2.1297789114290634e-11,"local":2.838527410429397e-09,"spillover":2.1297789114290634e-11},"P":{"fixed":2.1513823663163607e-11,"local":4.331386936593866e-09,"spillover":2.1513823663163607e-11}},"h_immediate_message_norm":0.519482142101568,"hard_effect":{"fixed":1.9473134030667637e-10,"local":2.2259959242915304e-08,"spillover":1.9473134030667637e-10},"image_id":"000000138550","image_sha256":"819557b8df3fbbf27358a66aa87adaa5a4908ad95b418f50d1026b43bf9ff0a7","p_curve_effects":[{"fixed":8.043968804262871e-12,"local":1.847201352880283e-09,"spillover":8.043968804262871e-12},{"fixed":1.870184717593272e-11,"local":3.894345280389739e-09,"spillover":1.870184717593272e-11},{"fixed":3.779565500929523e-11,"local":7.252614176511576e-09,"spillover":3.779565500929523e-11}],"p_immediate_message_norms":[0.05146723724825905,0.1203464087383629,0.236900455816278],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-7.743035599413334e-08,"local":-1.0778325321765951e-05,"spillover":-7.743035599413334e-08},"M":{"fixed":-8.614292263710299e-08,"local":-1.4344093051362036e-05,"spillover":-8.614292263710299e-08},"P":{"fixed":-5.6403420920237333e-08,"local":-4.91831146663992e-06,"spillover":-5.6403420920237333e-08}},"h_immediate_message_norm":0.195868685028221,"hard_effect":{"fixed":-9.572096573533251e-08,"local":-8.831180202146117e-06,"spillover":-9.572096573533251e-08},"image_id":"000000139099","image_sha256":"ab9c7a09369b381043f90e6008307610d63cd9cbe3803ba1af6b1998b361fe51","p_curve_effects":[{"fixed":-1.2453047983432275e-08,"local":-1.484510622483913e-06,"spillover":-1.2453047983432275e-08},{"fixed":-3.658973046338082e-08,"local":-3.3364858828087017e-06,"spillover":-3.658973046338082e-08},{"fixed":-6.631026614866559e-08,"local":-5.709224258555528e-06,"spillover":-6.631026614866559e-08}],"p_immediate_message_norms":[0.024507411323402884,0.05301352837597878,0.08698306493031974],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-7.131693295105982e-09,"local":5.342083504225445e-07,"spillover":-7.131693295105982e-09},"M":{"fixed":-8.314055733867344e-09,"local":4.31546852690775e-07,"spillover":-8.314055733867344e-09},"P":{"fixed":-3.0420336765953642e-09,"local":2.7414609772026375e-07,"spillover":-3.0420336765953642e-09}},"h_immediate_message_norm":0.040842907424042216,"hard_effect":{"fixed":-4.620918837064844e-09,"local":4.1666682124247715e-07,"spillover":-4.620918837064844e-09},"image_id":"000000143931","image_sha256":"45cf81830e1b95dc25a9be1ebdf2798238b9bda4dc3e34e589442c5c9ad98aad","p_curve_effects":[{"fixed":-1.0792494579063116e-09,"local":1.0093463413266338e-07,"spillover":-1.0792494579063116e-09},{"fixed":-2.2392150347260315e-09,"local":2.0400393168695308e-07,"spillover":-2.2392150347260315e-09},{"fixed":-3.443442997530031e-09,"local":3.092171807369191e-07,"spillover":-3.443442997530031e-09}],"p_immediate_message_norms":[0.004177832110172421,0.008426198876702493,0.012747140031941061],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-3.843202501731809e-08,"local":-7.507138610014989e-08,"spillover":-8.963319672431505e-10},"M":{"fixed":-6.487772076780453e-08,"local":-1.2890145831284446e-07,"spillover":-4.2699161138229483e-10},"P":{"fixed":-7.138146155886343e-08,"local":-1.4015294495616055e-07,"spillover":-1.3049890807831573e-09}},"h_immediate_message_norm":0.12627212505193433,"hard_effect":{"fixed":-1.5505004031218674e-07,"local":-3.0480312979003435e-07,"spillover":-2.648475417169564e-09},"image_id":"000000155179","image_sha256":"df0a53913e3fb3e4decf13aecb762fe0abe287f353d79af26eb63b13002f3852","p_curve_effects":[{"fixed":-3.343436791015746e-08,"local":-6.581569069869061e-08,"spillover":-5.265225608121518e-10},{"fixed":-7.026053997696959e-08,"local":-1.3778394243028952e-07,"spillover":-1.3685687618248326e-09},{"fixed":-1.1044947678946323e-07,"local":-2.168592017395015e-07,"spillover":-2.0198759197124876e-09}],"p_immediate_message_norms":[0.024966431911653927,0.053876377165678925,0.08793367582384788],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-1.9654454361193083e-07,"local":8.674531848761719e-08,"spillover":-1.893494619385632e-07},"M":{"fixed":-9.163740408909642e-08,"local":1.4722321335086973e-06,"spillover":-1.9699552111927172e-08},"P":{"fixed":-8.538410185571915e-08,"local":6.936961594754229e-07,"spillover":-4.992499822122136e-08}},"h_immediate_message_norm":0.02280309878012225,"hard_effect":{"fixed":-1.7434664312601655e-07,"local":1.4033864922788006e-06,"spillover":-1.0304964361197195e-07},"image_id":"000000158548","image_sha256":"8b8662687f8a639949f622da9ccec56bff0e0569b4eb498aa77f0520a19605b1","p_curve_effects":[{"fixed":-3.952721202259146e-08,"local":3.4359963956129193e-07,"spillover":-2.183244927025414e-08},{"fixed":-8.780510966314298e-08,"local":6.92124117786442e-07,"spillover":-5.2383331384870585e-08},{"fixed":-1.2881998388142302e-07,"local":1.0453647210785348e-06,"spillover":-7.555921400853935e-08}],"p_immediate_message_norms":[0.005590745740608807,0.01121377571646824,0.01686945020847487],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-5.701300418189051e-09,"local":-1.3516297234265896e-15,"spillover":-5.701300418189051e-09},"M":{"fixed":-1.1191348942578918e-09,"local":-2.1235587224352728e-15,"spillover":-1.1191348942578918e-09},"P":{"fixed":-3.0342428489826706e-09,"local":-9.356031916014828e-16,"spillover":-3.0342428489826706e-09}},"h_immediate_message_norm":0.006788258177914405,"hard_effect":{"fixed":-4.811395930325382e-09,"local":-1.869978362510856e-15,"spillover":-4.811395930325382e-09},"image_id":"000000163640","image_sha256":"e9bcd6d4d276493efdb6fc3ac4bcf3e8b40318f896a68d84981adca606a51bba","p_curve_effects":[{"fixed":-1.2957717498269204e-09,"local":-4.683207963587407e-16,"spillover":-1.2957717498269204e-09},{"fixed":-2.7858809408670693e-09,"local":-9.355059253556667e-16,"spillover":-2.7858809408670693e-09},{"fixed":-5.021075856254022e-09,"local":-1.4029828530900408e-15,"spillover":-5.021075856254022e-09}],"p_immediate_message_norms":[0.0014993942091959516,0.0030018720028864862,0.004507448154744894],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":9.06413059466186e-13,"local":6.007474683325007e-13,"spillover":9.06413059466186e-13},"M":{"fixed":5.766084233246211e-13,"local":7.993071628159674e-13,"spillover":5.766084233246211e-13},"P":{"fixed":1.0489204774539488e-12,"local":8.50672479243714e-13,"spillover":1.0489204774539488e-12}},"h_immediate_message_norm":0.42774394396024173,"hard_effect":{"fixed":7.02353266456806e-12,"local":2.4118448871740363e-12,"spillover":7.02353266456806e-12},"image_id":"000000164885","image_sha256":"ed7d5c90e44189de91ba723744485059c9b54c26b3ca4ab3842d53ca489d50a1","p_curve_effects":[{"fixed":4.1851073601059065e-13,"local":3.287076351292365e-13,"spillover":4.1851073601059065e-13},{"fixed":9.941773721897506e-13,"local":8.189175123354703e-13,"spillover":9.941773721897506e-13},{"fixed":1.7340733241615054e-12,"local":1.4043922902664352e-12,"spillover":1.7340733241615054e-12}],"p_immediate_message_norms":[0.09158554421222719,0.214845582622408,0.40652438586312556],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-7.141210176366333e-12,"local":4.09516633279557e-09,"spillover":-7.141210176366333e-12},"M":{"fixed":6.669758429434761e-12,"local":2.574789806865914e-09,"spillover":6.669758429434761e-12},"P":{"fixed":-2.7471275060345136e-12,"local":2.320773373014781e-09,"spillover":-2.7471275060345136e-12}},"h_immediate_message_norm":0.0013482277176353797,"hard_effect":{"fixed":3.6767637884489203e-13,"local":4.655681751061778e-09,"spillover":3.6767637884489203e-13},"image_id":"000000164969","image_sha256":"6f8cebaacfbcfcf955dc01896b6fc095faa79914ea7f0cf36ad96ec6c4a8690c","p_curve_effects":[{"fixed":-1.2267449849592523e-12,"local":1.1539032979822241e-09,"spillover":-1.2267449849592523e-12},{"fixed":2.8264748126640565e-12,"local":2.32082347278902e-09,"spillover":2.8264748126640565e-12},{"fixed":-9.841112345808345e-12,"local":3.487593348273098e-09,"spillover":-9.841112345808345e-12}],"p_immediate_message_norms":[0.00029387358277564745,0.0005881071364964703,0.0008827287433510974],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-7.060722357220547e-10,"local":4.916725565095232e-07,"spillover":-7.060722357220547e-10},"M":{"fixed":-2.7044698500997742e-08,"local":3.8501717337097423e-07,"spillover":-2.7044698500997742e-08},"P":{"fixed":-3.793363834403126e-08,"local":2.747654931024527e-07,"spillover":-3.793363834403126e-08}},"h_immediate_message_norm":0.2517104821908214,"hard_effect":{"fixed":-6.439027369680101e-08,"local":4.93465137415294e-07,"spillover":-6.439027369680101e-08},"image_id":"000000166287","image_sha256":"8c1e01146df6e51a43b12bedd7913834d5ed8f91031924a964e915a74cc9f72d","p_curve_effects":[{"fixed":-1.2262979448749941e-08,"local":8.332505062260451e-08,"spillover":-1.2262979448749941e-08},{"fixed":-2.6546547845205954e-08,"local":1.8525709283893483e-07,"spillover":-2.6546547845205954e-08},{"fixed":-4.362718359344391e-08,"local":3.1951969323421164e-07,"spillover":-4.362718359344391e-08}],"p_immediate_message_norms":[0.03583813036399355,0.07656457671191899,0.12393776452228562],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-8.767527649682462e-10,"local":4.2260164181344434e-07,"spillover":-8.767527649682462e-10},"M":{"fixed":-3.4167885232367007e-10,"local":7.002557230203897e-07,"spillover":-3.4167885232367007e-10},"P":{"fixed":-2.583802177072332e-09,"local":2.0044953103206547e-06,"spillover":-2.583802177072332e-09}},"h_immediate_message_norm":0.31061036351860144,"hard_effect":{"fixed":-4.920426691637901e-09,"local":3.164809103023744e-06,"spillover":-4.920426691637901e-09},"image_id":"000000170116","image_sha256":"329e023a2f40925b9f28021f9daf9407d568b01edf5fd0b77ac772e27e2553c4","p_curve_effects":[{"fixed":-6.91394608010165e-10,"local":3.9842007875981657e-07,"spillover":-6.91394608010165e-10},{"fixed":-1.624432152231958e-09,"local":1.4269338598344091e-06,"spillover":-1.624432152231958e-09},{"fixed":-3.0634871894925187e-09,"local":2.293276035563777e-06,"spillover":-3.0634871894925187e-09}],"p_immediate_message_norms":[0.039013323390761134,0.08465231771623691,0.13996637538396928],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":5.0063181198546407e-08,"local":-4.914313171068734e-09,"spillover":5.0063181198546407e-08},"M":{"fixed":5.789378694057561e-08,"local":-1.3587767255871108e-09,"spillover":5.789378694057561e-08},"P":{"fixed":-1.729287928059371e-08,"local":-2.052355038003736e-09,"spillover":-1.729287928059371e-08}},"h_immediate_message_norm":0.22575036971739115,"hard_effect":{"fixed":-3.0329255212976566e-08,"local":-3.6554647927026833e-09,"spillover":-3.0329255212976566e-08},"image_id":"000000172595","image_sha256":"faa06206531e26d29bed2d1ecca535d5496a017e1e88a7329f19bf4a5574a83b","p_curve_effects":[{"fixed":-5.0517360711266335e-09,"local":-8.30481503167944e-10,"spillover":-5.0517360711266335e-09},{"fixed":-1.3669521681464528e-08,"local":-1.7175602459757155e-09,"spillover":-1.3669521681464528e-08},{"fixed":-2.3413450885327244e-08,"local":-2.663291805421632e-09,"spillover":-2.3413450885327244e-08}],"p_immediate_message_norms":[0.04164356643455592,0.08713618434689052,0.13707282972791401],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-2.5320218829577714e-08,"local":2.2143025719890992e-13,"spillover":-2.5320218829577714e-08},"M":{"fixed":-2.3490122038000958e-08,"local":3.27685404605283e-13,"spillover":-2.3490122038000958e-08},"P":{"fixed":-9.310332826708806e-09,"local":2.062360195423373e-13,"spillover":-9.310332826708806e-09}},"h_immediate_message_norm":0.7178582737025886,"hard_effect":{"fixed":-2.5713378630501317e-08,"local":6.165082078595478e-13,"spillover":-2.5713378630501317e-08},"image_id":"000000177935","image_sha256":"4e1e6de983ed9e03519ed8af56493934b3c633acd3e19c461aa009f699c41855","p_curve_effects":[{"fixed":-1.1559112908854428e-09,"local":1.9845519486561067e-14,"spillover":-1.1559112908854428e-09},{"fixed":-2.896691730424006e-09,"local":8.666444131996712e-14,"spillover":-2.896691730424006e-09},{"fixed":-1.2517153374851206e-08,"local":2.660218086535224e-13,"spillover":-1.2517153374851206e-08}],"p_immediate_message_norms":[0.07836043773594624,0.18845926445733976,0.37482059066234164],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":5.124261307317087e-10,"local":-2.901102397595152e-13,"spillover":5.124261307317087e-10},"M":{"fixed":4.109916631605008e-10,"local":-1.0882048739991365e-13,"spillover":4.109916631605008e-10},"P":{"fixed":3.3764862200100467e-10,"local":-7.221663999323001e-14,"spillover":3.3764862200100467e-10}},"h_immediate_message_norm":0.16573588239601797,"hard_effect":{"fixed":8.863971400034914e-10,"local":-6.758176257725314e-14,"spillover":8.863971400034914e-10},"image_id":"000000179642","image_sha256":"3ca6f60e050dce9f1cfcbb68052cfdc0ea877fb99529beafa6779c0fa719df17","p_curve_effects":[{"fixed":1.3675258534224743e-10,"local":-6.553447947823081e-14,"spillover":1.3675258534224743e-10},{"fixed":3.1439998818935026e-10,"local":-7.568883711713754e-14,"spillover":3.1439998818935026e-10},{"fixed":5.617932924714163e-10,"local":-7.54266033843217e-14,"spillover":5.617932924714163e-10}],"p_immediate_message_norms":[0.02963297638464133,0.06374091396028822,0.10399383721181567],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":6.18611024718121e-14,"local":-7.139015644517242e-12,"spillover":6.18611024718121e-14},"M":{"fixed":3.516852769914887e-15,"local":7.277454276688527e-12,"spillover":3.516852769914887e-15},"P":{"fixed":7.173469261026382e-14,"local":-3.0536984185614795e-12,"spillover":7.173469261026382e-14}},"h_immediate_message_norm":0.010774301960005747,"hard_effect":{"fixed":1.4507952977951072e-13,"local":-6.132606651534937e-12,"spillover":1.4507952977951072e-13},"image_id":"000000185473","image_sha256":"ccf9002db2e904761e86212f5b3d9155cb3c7a6a5f3c020ce07ff70fe4a03e7e","p_curve_effects":[{"fixed":6.722045310100565e-14,"local":-1.5122168481758163e-12,"spillover":6.722045310100565e-14},{"fixed":5.531599710337659e-14,"local":-3.0722940129891282e-12,"spillover":5.531599710337659e-14},{"fixed":9.26676276264092e-14,"local":-4.5765843945194934e-12,"spillover":9.26676276264092e-14}],"p_immediate_message_norms":[0.002253763317732992,0.004515362303040234,0.006784841207850397],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.6300656084815137e-11,"local":-7.679127875859071e-10,"spillover":-1.6300656084815137e-11},"M":{"fixed":-1.866147440300011e-11,"local":-3.1802876150038305e-10,"spillover":-1.866147440300011e-11},"P":{"fixed":-9.461858687215117e-12,"local":-8.856222684479362e-10,"spillover":-9.461858687215117e-12}},"h_immediate_message_norm":0.6572408662819403,"hard_effect":{"fixed":-3.008343156089534e-11,"local":-1.9817205312851175e-09,"spillover":-3.008343156089534e-11},"image_id":"000000186938","image_sha256":"291ff31f43eccd746a0f2c13b7b38b5ff59579db14f8229105bf57eff7da9850","p_curve_effects":[{"fixed":-4.693259815327334e-12,"local":-3.792678890833027e-10,"spillover":-4.693259815327334e-12},{"fixed":-9.026176867856479e-12,"local":-8.535145398211518e-10,"spillover":-9.026176867856479e-12},{"fixed":-1.4666139378461536e-11,"local":-1.4240843764393539e-09,"spillover":-1.4666139378461536e-11}],"p_immediate_message_norms":[0.10115610809578934,0.22727531740743864,0.3943003686774416],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":1.814715679221111e-10,"local":3.582867489101909e-14,"spillover":1.814715679221111e-10},"M":{"fixed":-1.9936764779471897e-10,"local":2.533503625339009e-13,"spillover":-1.9936764779471897e-10},"P":{"fixed":-5.1091391787018935e-11,"local":2.2820881681860008e-14,"spillover":-5.1091391787018935e-11}},"h_immediate_message_norm":0.7089844622097266,"hard_effect":{"fixed":4.3554537556326035e-10,"local":2.0265256214916578e-14,"spillover":4.3554537556326035e-10},"image_id":"000000188592","image_sha256":"d91e1e7121a0f877856108f6244212ef0b34cfcbea0b6563f22a0f618eeafc27","p_curve_effects":[{"fixed":-2.278932898382164e-11,"local":8.033062839399887e-15,"spillover":-2.278932898382164e-11},{"fixed":-5.633557233231571e-11,"local":1.8574407589045074e-14,"spillover":-5.633557233231571e-11},{"fixed":-7.414927404491945e-11,"local":4.185517461713506e-14,"spillover":-7.414927404491945e-11}],"p_immediate_message_norms":[0.09067710676295966,0.2197269593200843,0.44004309359990795],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":3.591795446576922e-09,"local":5.84986015912647e-09,"spillover":3.591795446576922e-09},"M":{"fixed":6.04656192147357e-09,"local":3.615506670964451e-08,"spillover":6.04656192147357e-09},"P":{"fixed":2.34450111108787e-09,"local":2.0357648042878022e-08,"spillover":2.34450111108787e-09}},"h_immediate_message_norm":0.022370003052048573,"hard_effect":{"fixed":4.048150920153754e-09,"local":3.5108463694787865e-08,"spillover":4.048150920153754e-09},"image_id":"000000189213","image_sha256":"7c2e5f491b5135098b40bd7b9c545ea8f06f738d863435d984882314adbd4c9e","p_curve_effects":[{"fixed":1.0072465315977679e-09,"local":8.674070190646554e-09,"spillover":1.0072465315977679e-09},{"fixed":2.0004842924396075e-09,"local":1.739393031084652e-08,"spillover":2.0004842924396075e-09},{"fixed":3.013128400832921e-09,"local":2.6199436968993756e-08,"spillover":3.013128400832921e-09}],"p_immediate_message_norms":[0.004190199736777895,0.00840945058304537,0.012658105239667768],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-5.47129793171325e-11,"local":3.6387527355692235e-09,"spillover":-5.47129793171325e-11},"M":{"fixed":-3.6027969161931534e-11,"local":5.7408164171602424e-09,"spillover":-3.6027969161931534e-11},"P":{"fixed":-2.1274521110465858e-11,"local":3.3449239606975444e-09,"spillover":-2.1274521110465858e-11}},"h_immediate_message_norm":0.012361217757601385,"hard_effect":{"fixed":-3.751184745965635e-11,"local":5.7628418645447205e-09,"spillover":-3.751184745965635e-11},"image_id":"000000192607","image_sha256":"df1cfbabe293d62e1ad29ebf0e79699de8c1cef2a09177c5192255846a756974","p_curve_effects":[{"fixed":-9.88329180376074e-12,"local":1.4270198258733954e-09,"spillover":-9.88329180376074e-12},{"fixed":-1.8775795105406586e-11,"local":2.8613517629402485e-09,"spillover":-1.8775795105406586e-11},{"fixed":-2.6970135763818415e-11,"local":4.303876028109619e-09,"spillover":-2.6970135763818415e-11}],"p_immediate_message_norms":[0.0022294380713507866,0.004478873735497891,0.00674874429155468],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.4956834877296349e-09,"local":3.6585706455714197e-07,"spillover":-1.4956834877296349e-09},"M":{"fixed":-8.795822972423304e-10,"local":3.997020955034912e-07,"spillover":-8.795822972423304e-10},"P":{"fixed":-1.22403619718373e-09,"local":2.0724011632844226e-07,"spillover":-1.22403619718373e-09}},"h_immediate_message_norm":0.23437894086438102,"hard_effect":{"fixed":-2.644382449969779e-09,"local":5.42526383785064e-07,"spillover":-2.644382449969779e-09},"image_id":"000000195165","image_sha256":"05d5d8c905b8b4a266d7dc1c82906b35fc88679a42b331b065d73c14439fb722","p_curve_effects":[{"fixed":-3.9428752925959585e-10,"local":5.65630175150367e-08,"spillover":-3.9428752925959585e-10},{"fixed":-9.265743001090759e-10,"local":1.3918675356506075e-07,"spillover":-9.265743001090759e-10},{"fixed":-1.6389105311457971e-09,"local":2.8257866573514504e-07,"spillover":-1.6389105311457971e-09}],"p_immediate_message_norms":[0.03020417021725862,0.06509375674805916,0.10714016665028175],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":1.1896941558319434e-10,"local":4.6039970912071397e-10,"spillover":1.1896941558319434e-10},"M":{"fixed":8.045016255521602e-11,"local":1.6231204709070574e-09,"spillover":8.045016255521602e-11},"P":{"fixed":7.406160313497689e-11,"local":2.366515801428621e-11,"spillover":7.406160313497689e-11}},"h_immediate_message_norm":0.41029626326704904,"hard_effect":{"fixed":7.14575421087961e-10,"local":-8.771679044801615e-10,"spillover":7.14575421087961e-10},"image_id":"000000205282","image_sha256":"82b35c37e5b52aae04650677503465b729785943dc7ab2a9eb4b545f66864625","p_curve_effects":[{"fixed":4.255460388133269e-11,"local":7.579695415047214e-11,"spillover":4.255460388133269e-11},{"fixed":1.370756016422653e-10,"local":-8.059843425808565e-11,"spillover":1.370756016422653e-10},{"fixed":3.429271862931889e-10,"local":-6.770897678677527e-10,"spillover":3.429271862931889e-10}],"p_immediate_message_norms":[0.09410962876808662,0.21416707064490423,0.38076636191781993],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.25,"A_for_M_0.75":0.5,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":4.213155497278645e-11,"local":-7.435366215599416e-09,"spillover":4.213155497278645e-11},"M":{"fixed":5.19861000754333e-11,"local":-1.1337431944970436e-08,"spillover":5.19861000754333e-11},"P":{"fixed":5.495686075913362e-11,"local":-5.54189229775959e-09,"spillover":5.495686075913362e-11}},"h_immediate_message_norm":0.0039893907556022784,"hard_effect":{"fixed":1.0861009925183264e-10,"local":-1.1113496603556319e-08,"spillover":1.0861009925183264e-10},"image_id":"000000206027","image_sha256":"2d02a9fe14338778b9b755b92da237f6972e070cc4b1b0f9c0ce4e6923b2a855","p_curve_effects":[{"fixed":2.5608227215460303e-11,"local":-2.7612491016318146e-09,"spillover":2.5608227215460303e-11},{"fixed":5.446664585754472e-11,"local":-5.529972221790576e-09,"spillover":5.446664585754472e-11},{"fixed":8.479570920439584e-11,"local":-8.33445556985638e-09,"spillover":8.479570920439584e-11}],"p_immediate_message_norms":[0.0008911725932194271,0.001784062069975835,0.002678661107474424],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":6.164408987301003e-09,"local":-1.0867976283193555e-07,"spillover":6.164408987301003e-09},"M":{"fixed":4.791625971443962e-09,"local":-1.517410289372221e-07,"spillover":4.791625971443962e-09},"P":{"fixed":4.014644925860574e-09,"local":-1.0154341510109392e-07,"spillover":4.014644925860574e-09}},"h_immediate_message_norm":0.00718300637775487,"hard_effect":{"fixed":7.96378579813288e-09,"local":-2.0356724153172505e-07,"spillover":7.96378579813288e-09},"image_id":"000000207728","image_sha256":"86e23bad1cc503b9c903fab062701c9c2676fc66c8e4146770323fd7284f7fe8","p_curve_effects":[{"fixed":2.046482280634713e-09,"local":-5.064965324388747e-08,"spillover":2.046482280634713e-09},{"fixed":4.0402047851479e-09,"local":-1.0145229119475622e-07,"spillover":4.0402047851479e-09},{"fixed":5.957247711799109e-09,"local":-1.5252830086463808e-07,"spillover":5.957247711799109e-09}],"p_immediate_message_norms":[0.0014731105570972367,0.0029558583697013043,0.004448363442606977],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-6.557577404978495e-14,"local":-1.2844294419951053e-10,"spillover":-6.557577404978495e-14},"M":{"fixed":-7.29180518846341e-13,"local":-1.0593452309834947e-10,"spillover":-7.29180518846341e-13},"P":{"fixed":-1.5279449298348942e-13,"local":-7.149088525152534e-11,"spillover":-1.5279449298348942e-13}},"h_immediate_message_norm":0.06409997049020331,"hard_effect":{"fixed":-2.4474451883103746e-13,"local":-1.1192924225373172e-10,"spillover":-2.4474451883103746e-13},"image_id":"000000219283","image_sha256":"cb81061ef4871012541702ab329af7b8dc84177848c6bcd59cd7e5dd6b489cb8","p_curve_effects":[{"fixed":-5.323396799856158e-14,"local":-2.508687190993137e-11,"spillover":-5.323396799856158e-14},{"fixed":-1.2113403730154554e-13,"local":-5.208988637671162e-11,"spillover":-1.2113403730154554e-13},{"fixed":-1.6862472082446138e-13,"local":-8.119138468893219e-11,"spillover":-1.6862472082446138e-13}],"p_immediate_message_norms":[0.007459437159232841,0.015299088302266487,0.023556568752356465],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":2.489104289813008e-10,"local":-1.984087630180052e-09,"spillover":2.489104289813008e-10},"M":{"fixed":5.265233661009154e-10,"local":-1.2133613550675277e-09,"spillover":5.265233661009154e-10},"P":{"fixed":1.831227094463105e-09,"local":-3.205255175468771e-09,"spillover":1.831227094463105e-09}},"h_immediate_message_norm":0.15574729358652664,"hard_effect":{"fixed":3.6416057309745015e-09,"local":-6.1077036208404075e-09,"spillover":3.6416057309745015e-09},"image_id":"000000227898","image_sha256":"6169122c7fd64b036eb85598a7f1085a4f25c7ffb57f0e1ac61e0e2ea52196d0","p_curve_effects":[{"fixed":5.086180584257507e-10,"local":-9.169082687920204e-10,"spillover":5.086180584257507e-10},{"fixed":1.1793764459469922e-09,"local":-2.099096089606413e-09,"spillover":1.1793764459469922e-09},{"fixed":2.1571524187211616e-09,"local":-3.75833471839995e-09,"spillover":2.1571524187211616e-09}],"p_immediate_message_norms":[0.02221595181839226,0.0507603492019269,0.08920008212881417],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":4.0047538192500565e-09,"local":-4.9536478765988064e-15,"spillover":4.0047538192500565e-09},"M":{"fixed":2.8666425394250823e-09,"local":-2.556040096391042e-15,"spillover":2.8666425394250823e-09},"P":{"fixed":1.8536945713038394e-09,"local":-8.434667669365403e-16,"spillover":1.8536945713038394e-09}},"h_immediate_message_norm":0.002575068927228636,"hard_effect":{"fixed":2.914603933567672e-09,"local":-1.4205171350860657e-15,"spillover":2.914603933567672e-09},"image_id":"000000231580","image_sha256":"f4c3efedc90249f7671736c8a1eb3446ff13446a7160ab8e3965ff16c760dd7c","p_curve_effects":[{"fixed":7.434567002827241e-10,"local":-3.4285807858433365e-16,"spillover":7.434567002827241e-10},{"fixed":1.451041212560027e-09,"local":-7.009753532076811e-16,"spillover":1.451041212560027e-09},{"fixed":2.408813506814397e-09,"local":-1.0937711111126436e-15,"spillover":2.408813506814397e-09}],"p_immediate_message_norms":[0.0005329722089537226,0.0010666762376800795,0.001601113333212206],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":3.637240580791902e-10,"local":-1.5141268986624883e-15,"spillover":3.637240580791902e-10},"M":{"fixed":1.8188726166371457e-10,"local":-2.430898662761803e-15,"spillover":1.8188726166371457e-10},"P":{"fixed":2.643488660364226e-11,"local":-2.8062134113996886e-15,"spillover":2.643488660364226e-11}},"h_immediate_message_norm":0.03658396031495791,"hard_effect":{"fixed":5.665027829371976e-11,"local":-5.69643232000086e-15,"spillover":5.665027829371976e-11},"image_id":"000000241319","image_sha256":"86e9949e3dbaa94b1543f585375f1d8ef1b05aa8411fca298bc4c13e53d29c1d","p_curve_effects":[{"fixed":1.196210017782716e-11,"local":-1.3854491509263197e-15,"spillover":1.196210017782716e-11},{"fixed":2.6834522554144176e-11,"local":-2.7978153681720312e-15,"spillover":2.6834522554144176e-11},{"fixed":4.0508037078955445e-11,"local":-4.235375715100715e-15,"spillover":4.0508037078955445e-11}],"p_immediate_message_norms":[0.008319483104316357,0.01678378641406428,0.025397485223512685],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-5.80156425944976e-10,"local":-5.3516576504166285e-15,"spillover":-5.80156425944976e-10},"M":{"fixed":-6.485040863258789e-10,"local":-5.423962922909743e-15,"spillover":-6.485040863258789e-10},"P":{"fixed":-2.93370580468968e-10,"local":-3.103023252215685e-15,"spillover":-2.93370580468968e-10}},"h_immediate_message_norm":0.012072913409887932,"hard_effect":{"fixed":-4.3050910389076614e-10,"local":-4.709547349766258e-15,"spillover":-4.3050910389076614e-10},"image_id":"000000243989","image_sha256":"36a40ad058e7e4ad2ceca9445cc88feca3b9fbea53d727953dbfce1602f97aeb","p_curve_effects":[{"fixed":-1.070212711853924e-10,"local":-1.138486429657437e-15,"spillover":-1.070212711853924e-10},{"fixed":-2.2450995390847685e-10,"local":-2.29347437544468e-15,"spillover":-2.2450995390847685e-10},{"fixed":-3.278008937492136e-10,"local":-3.5077976906011873e-15,"spillover":-3.278008937492136e-10}],"p_immediate_message_norms":[0.0017492804739965902,0.0035103606435578625,0.005283483420196494],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-3.2303005554911636e-10,"local":-1.5231182619258668e-08,"spillover":-3.2303005554911636e-10},"M":{"fixed":4.5138694399176456e-10,"local":3.4213545220091276e-08,"spillover":4.5138694399176456e-10},"P":{"fixed":-1.8783317798023842e-09,"local":-2.1255795100201734e-09,"spillover":-1.8783317798023842e-09}},"h_immediate_message_norm":0.604727846090123,"hard_effect":{"fixed":5.389424684594844e-09,"local":-6.06656821866007e-08,"spillover":5.389424684594844e-09},"image_id":"000000248111","image_sha256":"cb5ac7d777b00669aea16772fa45f1015baf4b06d1b887e76fa6557bac2cb429","p_curve_effects":[{"fixed":-7.498588340545673e-10,"local":-3.1703925114683916e-09,"spillover":-7.498588340545673e-10},{"fixed":-1.7628353973422003e-09,"local":-5.8842327641210175e-09,"spillover":-1.7628353973422003e-09},{"fixed":-2.442568252676293e-09,"local":-1.6031730092960643e-09,"spillover":-2.442568252676293e-09}],"p_immediate_message_norms":[0.07765794153147118,0.17436282960747163,0.3075614779699772],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-3.364420439970874e-12,"local":-6.295966749451886e-10,"spillover":-3.364420439970874e-12},"M":{"fixed":-1.4637452686609158e-11,"local":1.1289175462938108e-09,"spillover":-1.4637452686609158e-11},"P":{"fixed":-8.31074451881262e-12,"local":1.7195601572848434e-10,"spillover":-8.31074451881262e-12}},"h_immediate_message_norm":0.0068845271929945185,"hard_effect":{"fixed":-1.6966899772211456e-11,"local":3.939558431682724e-10,"spillover":-1.6966899772211456e-11},"image_id":"000000248631","image_sha256":"45ea37728704ce7d5a62ff39c68ab4a1d149cdd743414c0a5455524ea337150a","p_curve_effects":[{"fixed":-4.7048936357642926e-12,"local":8.58482662104077e-11,"spillover":-4.7048936357642926e-12},{"fixed":-8.082507556212806e-12,"local":1.728308064329935e-10,"spillover":-8.082507556212806e-12},{"fixed":-1.214483236446076e-11,"local":2.571889745420518e-10,"spillover":-1.214483236446076e-11}],"p_immediate_message_norms":[0.00148772199323134,0.002981083800269627,0.004480148241214483],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.0169227243718265e-09,"local":2.784450005924533e-14,"spillover":-1.0169227243718265e-09},"M":{"fixed":-8.631823790780788e-10,"local":1.2054688646088563e-13,"spillover":-8.631823790780788e-10},"P":{"fixed":-2.849665563641827e-10,"local":4.693227876312883e-14,"spillover":-2.849665563641827e-10}},"h_immediate_message_norm":0.7460056243075631,"hard_effect":{"fixed":8.955020007399843e-08,"local":8.979581599420981e-13,"spillover":8.955020007399843e-08},"image_id":"000000258541","image_sha256":"b8f193ba56ea637626ac4f754f8c5d7192660fadab754c59e368048d212be01d","p_curve_effects":[{"fixed":7.446908967499281e-11,"local":5.924814006198193e-15,"spillover":7.446908967499281e-11},{"fixed":8.941020099978019e-11,"local":1.665285186935464e-14,"spillover":8.941020099978019e-11},{"fixed":-2.849665563641827e-10,"local":4.693227876312883e-14,"spillover":-2.849665563641827e-10}],"p_immediate_message_norms":[0.04238473578305218,0.10383056176476263,0.22595588713057757],"selected_doses":{"A_for_M_0.25":0.75,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.75,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":2.2962251669898594e-09,"local":-1.611240837557369e-07,"spillover":2.2962251669898594e-09},"M":{"fixed":1.5739255029337308e-09,"local":-1.919734029608464e-07,"spillover":1.5739255029337308e-09},"P":{"fixed":1.3891511393429512e-09,"local":-2.440943027623639e-07,"spillover":1.3891511393429512e-09}},"h_immediate_message_norm":0.21667517678292939,"hard_effect":{"fixed":2.272306329626346e-09,"local":-3.9642098952712887e-07,"spillover":2.272306329626346e-09},"image_id":"000000263299","image_sha256":"62e5029b36c901539d8733037a5340ae2ef85ee287094ac784b28e9463b9d502","p_curve_effects":[{"fixed":4.448756649787512e-10,"local":-8.326883613798055e-08,"spillover":4.448756649787512e-10},{"fixed":9.826419526034257e-10,"local":-1.7463035233763324e-07,"spillover":9.826419526034257e-10},{"fixed":1.592405732712714e-09,"local":-2.788262779747292e-07,"spillover":1.592405732712714e-09}],"p_immediate_message_norms":[0.024465042362595665,0.05201964457403012,0.08401485077794646],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n1|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-2.1562209781184737e-11,"local":-2.2225278255658022e-13,"spillover":-2.1562209781184737e-11},"M":{"fixed":2.7281572880520926e-11,"local":-1.1988893010924435e-13,"spillover":2.7281572880520926e-11},"P":{"fixed":-2.613002213326021e-13,"local":-2.489168091639027e-13,"spillover":-2.613002213326021e-13}},"h_immediate_message_norm":0.5679668156389551,"hard_effect":{"fixed":3.960015126831582e-11,"local":-4.1734949742935303e-13,"spillover":3.960015126831582e-11},"image_id":"000000264968","image_sha256":"ee603e1220d1b99de201a8abfa271774be252a270033df835eef73640c9d0703","p_curve_effects":[{"fixed":-4.8408803396006e-12,"local":-1.1323418827917294e-13,"spillover":-4.8408803396006e-12},{"fixed":-5.787361550668411e-12,"local":-2.1830401649869315e-13,"spillover":-5.787361550668411e-12},{"fixed":2.028489837801397e-12,"local":-3.167581196062675e-13,"spillover":2.028489837801397e-12}],"p_immediate_message_norms":[0.08318339683692527,0.19434591508984086,0.3594163011468484],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-5.518311933798935e-11,"local":-2.7539719534374562e-14,"spillover":-5.518311933798935e-11},"M":{"fixed":-2.4384067538268732e-11,"local":-5.990988846621316e-15,"spillover":-2.4384067538268732e-11},"P":{"fixed":-3.404082824226966e-11,"local":-1.4570058873324257e-16,"spillover":-3.404082824226966e-11}},"h_immediate_message_norm":0.03977253418428432,"hard_effect":{"fixed":-6.928345534788547e-11,"local":-2.6889536843937767e-16,"spillover":-6.928345534788547e-11},"image_id":"000000271402","image_sha256":"b13b6ba1b399210e9cfd2aa3f14e7a4c209e543ee33cdca18d482bef4ff8dab4","p_curve_effects":[{"fixed":-1.720389576221135e-11,"local":-7.504337450837076e-17,"spillover":-1.720389576221135e-11},{"fixed":-3.411731993295984e-11,"local":-1.5014002868490547e-16,"spillover":-3.411731993295984e-11},{"fixed":-5.0801269031637795e-11,"local":-2.1191836300645146e-16,"spillover":-5.0801269031637795e-11}],"p_immediate_message_norms":[0.008153108776765084,0.016422801517704293,0.024811851433227103],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":9.783707127665414e-11,"local":-4.025260381229659e-10,"spillover":9.783707127665414e-11},"M":{"fixed":6.099122929732576e-11,"local":-1.6779953260007607e-10,"spillover":6.099122929732576e-11},"P":{"fixed":1.2672096841794083e-10,"local":-6.115387909484183e-10,"spillover":1.2672096841794083e-10}},"h_immediate_message_norm":0.1988496220399251,"hard_effect":{"fixed":3.3206788178428456e-10,"local":-1.7053324412228613e-09,"spillover":3.3206788178428456e-10},"image_id":"000000272364","image_sha256":"a412c21283703aa8822175e319638957a0fbb1e0c909d302a5c27a6188b94989","p_curve_effects":[{"fixed":9.247856897568003e-11,"local":-4.574538599121602e-10,"spillover":9.247856897568003e-11},{"fixed":1.9520576730246245e-10,"local":-9.197086530209346e-10,"spillover":1.9520576730246245e-10},{"fixed":2.7175766814288033e-10,"local":-1.1867082775660485e-09,"spillover":2.7175766814288033e-10}],"p_immediate_message_norms":[0.06001699174628673,0.12978590555637584,0.21235210239839358],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.25,"A_for_M_0.75":0.5,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-8.167487625574726e-11,"local":-7.74660786879296e-08,"spillover":-8.167487625574726e-11},"M":{"fixed":-6.702325125989242e-11,"local":1.4294959364264588e-08,"spillover":-6.702325125989242e-11},"P":{"fixed":9.49444800440131e-12,"local":1.6679669738015322e-08,"spillover":9.49444800440131e-12}},"h_immediate_message_norm":0.005962714174702424,"hard_effect":{"fixed":9.53140860102163e-12,"local":3.213318406654732e-08,"spillover":9.53140860102163e-12},"image_id":"000000274687","image_sha256":"ebc13d2019005f8d7009f72f33e0e861d5e98837ca4c1d56958636d58dd8ba2b","p_curve_effects":[{"fixed":3.2345651927289526e-11,"local":8.634188940827596e-09,"spillover":3.2345651927289526e-11},{"fixed":8.594244765039406e-12,"local":1.6907343853650664e-08,"spillover":8.594244765039406e-12},{"fixed":-1.2456552679125004e-11,"local":2.4497476419567702e-08,"spillover":-1.2456552679125004e-11}],"p_immediate_message_norms":[0.0013308634915396385,0.002666801450796367,0.0040078854735242165],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-1.4157315410593362e-10,"local":5.299369960391247e-08,"spillover":-1.4157315410593362e-10},"M":{"fixed":-3.067418338961895e-10,"local":3.096837451096392e-08,"spillover":-3.067418338961895e-10},"P":{"fixed":-2.59550782527545e-10,"local":-1.2295705410770454e-08,"spillover":-2.59550782527545e-10}},"h_immediate_message_norm":0.0035741762810925066,"hard_effect":{"fixed":-3.42369877755341e-10,"local":-1.8450532411533956e-08,"spillover":-3.42369877755341e-10},"image_id":"000000286708","image_sha256":"a7b888fd1076cc9816e78e96ecb94e7a346e740d578af0dcbc037319944c1bc3","p_curve_effects":[{"fixed":-2.1235973115890042e-10,"local":-4.60760315245881e-09,"spillover":-2.1235973115890042e-10},{"fixed":-2.1235973115890042e-10,"local":-9.21236968703449e-09,"spillover":-2.1235973115890042e-10},{"fixed":-2.8314630821186723e-10,"local":-1.3837373272638435e-08,"spillover":-2.8314630821186723e-10}],"p_immediate_message_norms":[0.0004999622004909352,0.0010010230326274966,0.001503191782653305],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n1|ordinary|large"}
{"averaged_effects":{"D":{"fixed":1.869245255615414e-08,"local":5.504936816289215e-10,"spillover":1.869245255615414e-08},"M":{"fixed":-2.8058277117138053e-07,"local":6.502319730908638e-10,"spillover":-2.8058277117138053e-07},"P":{"fixed":-5.540353813602896e-09,"local":9.271728024739836e-11,"spillover":-5.540353813602896e-09}},"h_immediate_message_norm":0.2951630930648179,"hard_effect":{"fixed":-7.57228146735546e-08,"local":1.8468802193357354e-10,"spillover":-7.57228146735546e-08},"image_id":"000000290771","image_sha256":"7d7f83ad4594d4ccf7b2c10ffcfe063cd84cbda30713368b594ae31aa4992b6d","p_curve_effects":[{"fixed":1.482334110623415e-08,"local":2.857806563996884e-11,"spillover":1.482334110623415e-08},{"fixed":-5.2520508072792516e-09,"local":6.659586147634112e-11,"spillover":-5.2520508072792516e-09},{"fixed":-2.6192351739763586e-08,"local":1.8297791362588513e-10,"spillover":-2.6192351739763586e-08}],"p_immediate_message_norms":[0.058019796637456586,0.12310297370729906,0.19711938914233162],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-3.8120277095423914e-10,"local":-2.5399525118415037e-08,"spillover":-3.8120277095423914e-10},"M":{"fixed":-5.87051318821555e-10,"local":3.570763456540369e-08,"spillover":-5.87051318821555e-10},"P":{"fixed":-9.539632129029082e-10,"local":-5.1265858615374166e-08,"spillover":-9.539632129029082e-10}},"h_immediate_message_norm":0.31520398248489195,"hard_effect":{"fixed":-7.372291478577524e-10,"local":-9.597817363865568e-08,"spillover":-7.372291478577524e-10},"image_id":"000000291664","image_sha256":"f8570147f5857eb91dcafb0f6e14caa06ad9db8541d99768e18cdae1b9a7c6cd","p_curve_effects":[{"fixed":-2.3274646618110423e-10,"local":-1.0999540094674677e-08,"spillover":-2.3274646618110423e-10},{"fixed":-5.820917682330328e-10,"local":-3.2083994163224774e-08,"spillover":-5.820917682330328e-10},{"fixed":-1.139898935237846e-09,"local":-6.085679084144886e-08,"spillover":-1.139898935237846e-09}],"p_immediate_message_norms":[0.036275218728006466,0.0865609749071806,0.16907793813799193],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":2.182578192703663e-06,"local":1.0346031947939208e-08,"spillover":2.182578192703663e-06},"M":{"fixed":4.127843677117933e-06,"local":4.696774137313135e-09,"spillover":4.127843677117933e-06},"P":{"fixed":1.6335539731356097e-06,"local":1.0169680275570395e-10,"spillover":1.6335539731356097e-06}},"h_immediate_message_norm":0.5005531692199707,"hard_effect":{"fixed":4.336424065048451e-06,"local":6.531430677144732e-09,"spillover":4.336424065048451e-06},"image_id":"000000292330","image_sha256":"69b3cc092cd58a3a62415a760fa09dc38cf576443d99464d17d5c42118843851","p_curve_effects":[{"fixed":4.964987117671987e-07,"local":-9.490121671034883e-11,"spillover":4.964987117671987e-07},{"fixed":1.1982627518723407e-06,"local":-3.553075344242752e-11,"spillover":1.1982627518723407e-06},{"fixed":2.202081603819815e-06,"local":1.9999581248873033e-10,"spillover":2.202081603819815e-06}],"p_immediate_message_norms":[0.05452169851807193,0.12254142673291377,0.21568793294723942],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":7.569696543678172e-10,"local":-3.054935205415633e-13,"spillover":7.569696543678172e-10},"M":{"fixed":1.2359361811032721e-09,"local":-3.3964779027744536e-13,"spillover":1.2359361811032721e-09},"P":{"fixed":7.936117914281998e-10,"local":-1.7487351265882102e-13,"spillover":7.936117914281998e-10}},"h_immediate_message_norm":0.05318208108823103,"hard_effect":{"fixed":1.6692852691724475e-09,"local":-3.585330150510769e-13,"spillover":1.6692852691724475e-09},"image_id":"000000296657","image_sha256":"ac48b0d2c8a9dd00737b3ad1aadc59e96f2721a6d64719b881a6f6acdb46d3c8","p_curve_effects":[{"fixed":3.892076057703832e-10,"local":-8.571046489930028e-14,"spillover":3.892076057703832e-10},{"fixed":7.885319679622139e-10,"local":-1.7400365311619006e-13,"spillover":7.885319679622139e-10},{"fixed":1.2030958005520025e-09,"local":-2.649064199609727e-13,"spillover":1.2030958005520025e-09}],"p_immediate_message_norms":[0.011397663093602696,0.023185577496217837,0.03538574433042787],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-7.155275962933503e-10,"local":2.3573615330835587e-09,"spillover":-7.155275962933503e-10},"M":{"fixed":1.5883789853828926e-10,"local":5.8759821631817424e-08,"spillover":1.5883789853828926e-10},"P":{"fixed":8.439952285909909e-11,"local":5.724859760340713e-08,"spillover":8.439952285909909e-11}},"h_immediate_message_norm":0.028309050060673357,"hard_effect":{"fixed":2.4085284867193064e-10,"local":1.1510949116561674e-07,"spillover":2.4085284867193064e-10},"image_id":"000000301718","image_sha256":"54a5a90b270b5ae95672c8ed2947867efabe7acf977d89c985cd1e909a58b1be","p_curve_effects":[{"fixed":4.0712910473472697e-11,"local":2.849908019873158e-08,"spillover":4.0712910473472697e-11},{"fixed":7.381944305774515e-11,"local":5.718794312162975e-08,"spillover":7.381944305774515e-11},{"fixed":1.3866621504607943e-10,"local":8.605876948986006e-08,"spillover":1.3866621504607943e-10}],"p_immediate_message_norms":[0.006384731035472887,0.012857337957468238,0.01942043505656301],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-6.103257056862831e-11,"local":6.068295669873502e-13,"spillover":-6.103257056862831e-11},"M":{"fixed":-2.687730715190173e-10,"local":7.786658399287227e-13,"spillover":-2.687730715190173e-10},"P":{"fixed":-3.5231976863260457e-10,"local":7.462910777955371e-13,"spillover":-3.5231976863260457e-10}},"h_immediate_message_norm":0.06942058808229755,"hard_effect":{"fixed":-7.183353315354365e-10,"local":1.572320522658441e-12,"spillover":-7.183353315354365e-10},"image_id":"000000304812","image_sha256":"21e69b93c9ea6a7c3352331969ee8ee6bf8025bc2dc09cfbec67c32cdc48938a","p_curve_effects":[{"fixed":-1.8971009627732224e-10,"local":3.4254736763666123e-13,"spillover":-1.8971009627732224e-10},{"fixed":-3.459977442566273e-10,"local":7.314660728261185e-13,"spillover":-3.459977442566273e-10},{"fixed":-5.212514653638642e-10,"local":1.1648597929238316e-12,"spillover":-5.212514653638642e-10}],"p_immediate_message_norms":[0.01760406677011938,0.03571102101279814,0.054348595989891155],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-0.00018488153936769766,"local":0.0005878318080740347,"spillover":-0.00018488153936769766},"M":{"fixed":-3.821898470460506e-05,"local":0.00021862457841801894,"spillover":-3.821898470460506e-05},"P":{"fixed":4.8064665221821935e-05,"local":0.0001975422215511243,"spillover":4.8064665221821935e-05}},"h_immediate_message_norm":0.1928819167400466,"hard_effect":{"fixed":7.839521850596526e-05,"local":0.0003257424061496074,"spillover":7.839521850596526e-05},"image_id":"000000310200","image_sha256":"3f9b03989d2abed1869013389aa8ac9885b7fd8ceedd01bd5bc89b8dddd69738","p_curve_effects":[{"fixed":1.612307838405949e-05,"local":6.576861456550342e-05,"spillover":1.612307838405949e-05},{"fixed":3.4313363226573176e-05,"local":0.00014043111013905749,"spillover":3.4313363226573176e-05},{"fixed":5.494031621944631e-05,"local":0.0002260977772571577,"spillover":5.494031621944631e-05}],"p_immediate_message_norms":[0.02978144924595501,0.06274431347810693,0.09954441100261319],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-2.4208784294302547e-10,"local":7.48840899091554e-09,"spillover":-2.4208784294302547e-10},"M":{"fixed":-1.0866426863732304e-10,"local":-6.073332089673154e-10,"spillover":-1.0866426863732304e-10},"P":{"fixed":-3.238488208536748e-11,"local":6.700317176409482e-09,"spillover":-3.238488208536748e-11}},"h_immediate_message_norm":0.14495789262427647,"hard_effect":{"fixed":-5.235828813554942e-11,"local":1.0695007383278759e-08,"spillover":-5.235828813554942e-11},"image_id":"000000312278","image_sha256":"60d58df335eb6b124044f7bce1cd7cc583a47cff1a60e2ce773b16c1106ff6e9","p_curve_effects":[{"fixed":-1.155957589549268e-11,"local":2.253928289927617e-09,"spillover":-1.155957589549268e-11},{"fixed":-2.311685759668907e-11,"local":4.82143983072909e-09,"spillover":-2.311685759668907e-11},{"fixed":-3.701889432970668e-11,"local":7.639755849249678e-09,"spillover":-3.701889432970668e-11}],"p_immediate_message_norms":[0.022138683395597606,0.04590405966339904,0.0716335933218484],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-1.821943800396943e-13,"local":-2.6535624005331258e-09,"spillover":-1.821943800396943e-13},"M":{"fixed":4.417789543461942e-12,"local":-3.306435443941647e-09,"spillover":4.417789543461942e-12},"P":{"fixed":5.8739078485590065e-12,"local":-3.426143128338683e-09,"spillover":5.8739078485590065e-12}},"h_immediate_message_norm":0.018929055053915008,"hard_effect":{"fixed":1.1649352919623572e-11,"local":-6.866685623849189e-09,"spillover":1.1649352919623572e-11},"image_id":"000000313130","image_sha256":"3572b83c43004ac3616ffc05705971f62da2a35c4031efaae6ffe52d9bafa109","p_curve_effects":[{"fixed":3.558449254988468e-12,"local":-1.7097753613695186e-09,"spillover":3.558449254988468e-12},{"fixed":5.177660548889029e-12,"local":-3.4247579438108666e-09,"spillover":5.177660548889029e-12},{"fixed":8.885613741799523e-12,"local":-5.143896079835664e-09,"spillover":8.885613741799523e-12}],"p_immediate_message_norms":[0.004793844912883574,0.009623951018849605,0.01449082067961135],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":5.109765596795328e-10,"local":2.713307847649039e-10,"spillover":5.109765596795328e-10},"M":{"fixed":6.114165188416546e-10,"local":4.927265120691254e-08,"spillover":6.114165188416546e-10},"P":{"fixed":7.738739414840847e-10,"local":4.918148605831839e-08,"spillover":7.738739414840847e-10}},"h_immediate_message_norm":0.18393252478247324,"hard_effect":{"fixed":3.4208917625480974e-09,"local":2.1114571246659275e-07,"spillover":3.4208917625480974e-09},"image_id":"000000323709","image_sha256":"68544dbd27f85ab9c77489c2049c12e0642c9b1f8d82184acd18d461f07dbcea","p_curve_effects":[{"fixed":5.495936826975913e-10,"local":3.497160074229392e-08,"spillover":5.495936826975913e-10},{"fixed":1.2224344590570715e-09,"local":7.760125669036733e-08,"spillover":1.2224344590570715e-09},{"fixed":2.1753412866350733e-09,"local":1.314838400023581e-07,"spillover":2.1753412866350733e-09}],"p_immediate_message_norms":[0.06007575628224264,0.12697549213118514,0.2022017720775785],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.25,"A_for_M_0.75":0.5,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":2.373225594109204e-07,"local":8.580598830218639e-07,"spillover":4.199481591552576e-09},"M":{"fixed":-2.745251347489478e-07,"local":-9.903200022097863e-07,"spillover":-3.2725047935304e-09},"P":{"fixed":-1.0693959841320828e-07,"local":-3.9371412821272697e-07,"spillover":1.0827676242553799e-10}},"h_immediate_message_norm":0.27225392827739886,"hard_effect":{"fixed":-3.6876935918676154e-07,"local":-1.3566507617595316e-06,"spillover":-1.4878529736129014e-10},"image_id":"000000324927","image_sha256":"edf6b96f614e60ef1284615ecf3063d9749932bcec400d88ff7a192321bac1e1","p_curve_effects":[{"fixed":-2.9635652441514914e-08,"local":-1.0903911987348013e-07,"spillover":1.9045762325787434e-11},{"fixed":-6.858339965671914e-08,"local":-2.52316621500301e-07,"spillover":2.512364619696014e-11},{"fixed":-1.2611769779145285e-07,"local":-4.6441288156893994e-07,"spillover":1.4985332053982692e-10}],"p_immediate_message_norms":[0.02777999523565204,0.06334338621797976,0.1169205879309024],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":2.205744722727159e-09,"local":1.3553596014796481e-08,"spillover":2.205744722727159e-09},"M":{"fixed":2.804061962895491e-09,"local":1.526650739497866e-08,"spillover":2.804061962895491e-09},"P":{"fixed":2.435330093350739e-09,"local":1.805932568103146e-09,"spillover":2.435330093350739e-09}},"h_immediate_message_norm":0.6609236702986173,"hard_effect":{"fixed":9.135420027995918e-09,"local":9.557942734339806e-09,"spillover":9.135420027995918e-09},"image_id":"000000325114","image_sha256":"4242e8e18d2b706a9bb182d540d6f6e93df599740067584f25fa7accaf319cc4","p_curve_effects":[{"fixed":1.1165396594734273e-09,"local":4.438268825337703e-10,"spillover":1.1165396594734273e-09},{"fixed":2.3757319263134555e-09,"local":1.904562927876037e-09,"spillover":2.3757319263134555e-09},{"fixed":3.813718694265334e-09,"local":3.069407893899631e-09,"spillover":3.813718694265334e-09}],"p_immediate_message_norms":[0.0696727946988133,0.1586657446039591,0.29403663654754797],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.2981404027722695e-09,"local":2.7318881800613734e-09,"spillover":-1.2981404027722695e-09},"M":{"fixed":-1.8586391653530382e-09,"local":9.793658244057969e-09,"spillover":-1.8586391653530382e-09},"P":{"fixed":-1.779786267475365e-09,"local":3.712504740951849e-09,"spillover":-1.779786267475365e-09}},"h_immediate_message_norm":0.06225079715086602,"hard_effect":{"fixed":-3.7224691964537733e-09,"local":7.747684817661725e-09,"spillover":-3.7224691964537733e-09},"image_id":"000000327780","image_sha256":"5b492dc6808bf75c27b3c085784fa102e325acb43125475c1ae1babc83a61fd4","p_curve_effects":[{"fixed":-8.563927581110682e-10,"local":1.8039873849885315e-09,"spillover":-8.563927581110682e-10},{"fixed":-1.764697054301458e-09,"local":3.6775065878657962e-09,"spillover":-1.764697054301458e-09},{"fixed":-2.718268990013569e-09,"local":5.6560202500012194e-09,"spillover":-2.718268990013569e-09}],"p_immediate_message_norms":[0.014344815316923758,0.029097939726904967,0.04428060976507429],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":5.861847133347342e-11,"local":5.854857214318865e-14,"spillover":5.861847133347342e-11},"M":{"fixed":8.254468758037306e-11,"local":1.594309552400179e-13,"spillover":8.254468758037306e-11},"P":{"fixed":1.337379932021239e-11,"local":6.323337228588671e-14,"spillover":1.337379932021239e-11}},"h_immediate_message_norm":0.6555721895513786,"hard_effect":{"fixed":2.410772026136923e-11,"local":1.9011503280721018e-13,"spillover":2.410772026136923e-11},"image_id":"000000330818","image_sha256":"ec6b58d1ee8938d9efb4d231f13809de61f39caf8ce1479ccd32dec548869664","p_curve_effects":[{"fixed":3.042093952944387e-12,"local":1.5212597095291745e-14,"spillover":3.042093952944387e-12},{"fixed":7.160101187051571e-12,"local":3.762070671958474e-14,"spillover":7.160101187051571e-12},{"fixed":1.64806483867928e-11,"local":7.603970506903769e-14,"spillover":1.64806483867928e-11}],"p_immediate_message_norms":[0.04095059605882389,0.09606396974406906,0.18199314462840227],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.18009692648283e-09,"local":6.347521034084862e-07,"spillover":1.18009692648283e-09},"M":{"fixed":-1.9138877002988455e-08,"local":1.6460964799787007e-06,"spillover":-1.9138877002988455e-08},"P":{"fixed":-1.5365780651193973e-08,"local":1.5312641158665929e-06,"spillover":-1.5365780651193973e-08}},"h_immediate_message_norm":0.15147782840740426,"hard_effect":{"fixed":-2.8444620232836743e-08,"local":2.9859439727468115e-06,"spillover":-2.8444620232836743e-08},"image_id":"000000333772","image_sha256":"45abc24e5d525f4da47cafca857b5db9b08e8b4ee7fe03bcd3d6b2683ebfbcc7","p_curve_effects":[{"fixed":-7.55719251370121e-09,"local":7.453399152634988e-07,"spillover":-7.55719251370121e-09},{"fixed":-1.5436171748369615e-08,"local":1.5231161977749048e-06,"spillover":-1.5436171748369615e-08},{"fixed":-2.3103977691511096e-08,"local":2.325336234561375e-06,"spillover":-2.3103977691511096e-08}],"p_immediate_message_norms":[0.03465240778598352,0.07123671383673545,0.10994376979823094],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":5.9213760946877955e-08,"local":-2.74571645044036e-06,"spillover":5.9213760946877955e-08},"M":{"fixed":-8.85218005486369e-08,"local":-5.864192186102675e-06,"spillover":-8.85218005486369e-08},"P":{"fixed":2.2549048593937214e-08,"local":-5.40911747484315e-07,"spillover":2.2549048593937214e-08}},"h_immediate_message_norm":0.8010312191991958,"hard_effect":{"fixed":6.816260997324661e-08,"local":-1.6458361716235954e-06,"spillover":6.816260997324661e-08},"image_id":"000000338560","image_sha256":"1da51afa7fa72d73dd22181dd0e4ff98b206b54470f97ddf51a8339a3b503ef3","p_curve_effects":[{"fixed":2.4481861281478888e-09,"local":4.113970996346214e-08,"spillover":2.4481861281478888e-09},{"fixed":1.1365585438153627e-08,"local":-1.7378795057876708e-07,"spillover":1.1365585438153627e-08},{"fixed":2.8140780171829007e-08,"local":-7.244736459370891e-07,"spillover":2.8140780171829007e-08}],"p_immediate_message_norms":[0.04974587070081015,0.11848801604674326,0.22876478043954127],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":6.271469511723456e-16,"local":9.507059529188956e-15,"spillover":6.271469511723456e-16},"M":{"fixed":2.750549607622297e-15,"local":3.185585871518527e-14,"spillover":2.750549607622297e-15},"P":{"fixed":-6.586747832858436e-16,"local":2.5954845092095772e-15,"spillover":-6.586747832858436e-16}},"h_immediate_message_norm":0.5363883555777856,"hard_effect":{"fixed":2.770832396770276e-15,"local":8.328196971767434e-14,"spillover":2.770832396770276e-15},"image_id":"000000343453","image_sha256":"d5060feb2b7a4022a7b442f40f79168f92df0ca95880b5184b5934e8645eaac4","p_curve_effects":[{"fixed":-3.969003833135027e-16,"local":-1.7652364110111991e-15,"spillover":-3.969003833135027e-16},{"fixed":-7.236310382586228e-16,"local":2.294596757506639e-16,"spillover":-7.236310382586228e-16},{"fixed":-8.554929282854056e-16,"local":9.322230262889267e-15,"spillover":-8.554929282854056e-16}],"p_immediate_message_norms":[0.0749470070265345,0.16954144493791612,0.3017387944369853],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-3.513629075852915e-07,"local":1.2382659540045561e-05,"spillover":-3.513629075852915e-07},"M":{"fixed":-8.253025070736506e-07,"local":3.7263431869430665e-05,"spillover":-8.253025070736506e-07},"P":{"fixed":-4.149069070122744e-07,"local":1.4684786875264805e-05,"spillover":-4.149069070122744e-07}},"h_immediate_message_norm":0.4137912583082159,"hard_effect":{"fixed":-1.3181042754987072e-06,"local":5.057465638112658e-05,"spillover":-1.3181042754987072e-06},"image_id":"000000345469","image_sha256":"d75629108a0e46d3b1826862b5bae9a1b75ccc4c635411ec12167390c6f83f72","p_curve_effects":[{"fixed":-1.0752832459658655e-07,"local":1.5659878900118625e-06,"spillover":-1.0752832459658655e-07},{"fixed":-2.44212121586104e-07,"local":7.2686266677669125e-06,"spillover":-2.44212121586104e-07},{"fixed":-5.002542997253597e-07,"local":1.839286697901375e-05,"spillover":-5.002542997253597e-07}],"p_immediate_message_norms":[0.04680568070900595,0.10326833944059595,0.17725219331115205],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-3.1365229659651684e-08,"local":-7.767359400402875e-10,"spillover":2.8035736244664007e-12},"M":{"fixed":1.4092762940202268e-08,"local":2.900575087801398e-10,"spillover":1.7723385788142686e-12},"P":{"fixed":2.1120876039915744e-08,"local":7.768658594158309e-10,"spillover":-3.18643689630482e-11}},"h_immediate_message_norm":0.01584923543598474,"hard_effect":{"fixed":4.289108691968477e-08,"local":1.5780454262516956e-09,"spillover":-6.450772138101525e-11},"image_id":"000000348708","image_sha256":"a0a54622b4ee5cf059b69a7346407013987fcbefa16fbd71d894f4e3817369d4","p_curve_effects":[{"fixed":1.0425627256684693e-08,"local":3.831871937797252e-10,"spillover":-1.5670930952192848e-11},{"fixed":2.105831627934605e-08,"local":7.746476397335401e-10,"spillover":-3.192626571986315e-11},{"fixed":3.1878684583716486e-08,"local":1.1727627447342274e-09,"spillover":-4.799591021708861e-11}],"p_immediate_message_norms":[0.0046132722568254445,0.009277601840347136,0.013994138418310632],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-6.362508016053961e-09,"local":5.241575336769369e-07,"spillover":-6.362508016053961e-09},"M":{"fixed":-5.3367795757780044e-09,"local":9.482070962481903e-07,"spillover":-5.3367795757780044e-09},"P":{"fixed":-1.8747749321934724e-09,"local":-3.614353448984667e-07,"spillover":-1.8747749321934724e-09}},"h_immediate_message_norm":0.1720957494833841,"hard_effect":{"fixed":-3.918321606501791e-09,"local":-9.357449305788144e-07,"spillover":-3.918321606501791e-09},"image_id":"000000361571","image_sha256":"70c24ed87b242ecbd37270c660c0fd40aa82468aa5561b6fcec4a464d5c3b62d","p_curve_effects":[{"fixed":-4.1263082265989147e-10,"local":-1.0202109563211275e-07,"spillover":-4.1263082265989147e-10},{"fixed":-1.1510398974898966e-09,"local":-2.2702924880696227e-07,"spillover":-1.1510398974898966e-09},{"fixed":-2.2366424495452606e-09,"local":-4.286383929442189e-07,"spillover":-2.2366424495452606e-09}],"p_immediate_message_norms":[0.02100487939612342,0.04522949532820741,0.07385425474778506],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n1|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-2.6416441140047688e-09,"local":-1.1754715101153693e-07,"spillover":-2.6416441140047688e-09},"M":{"fixed":3.6028726032397426e-09,"local":2.3330887692181589e-07,"spillover":3.6028726032397426e-09},"P":{"fixed":1.0644914324668466e-09,"local":1.1400624483821027e-07,"spillover":1.0644914324668466e-09}},"h_immediate_message_norm":0.13778339024195438,"hard_effect":{"fixed":1.796968968445951e-09,"local":1.709374938858676e-07,"spillover":1.796968968445951e-09},"image_id":"000000361621","image_sha256":"27ef851c1525eda678fa34f7bff43ef5ff44fa50a9280f435b41aa0629db393f","p_curve_effects":[{"fixed":3.313723993397223e-10,"local":4.245200078752461e-08,"spillover":3.313723993397223e-10},{"fixed":7.416559840941676e-10,"local":8.715739281986628e-08,"spillover":7.416559840941676e-10},{"fixed":1.2259091566531862e-09,"local":1.2743067084738226e-07,"spillover":1.2259091566531862e-09}],"p_immediate_message_norms":[0.020359116323192396,0.04199900468203284,0.06511767432472447],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":3.70752058206787e-10,"local":1.7279952903158417e-08,"spillover":3.70752058206787e-10},"M":{"fixed":-2.464885778938244e-10,"local":3.807062507390238e-09,"spillover":-2.464885778938244e-10},"P":{"fixed":-2.0908595057055607e-10,"local":-5.415044648528438e-10,"spillover":-2.0908595057055607e-10}},"h_immediate_message_norm":0.018210503328900726,"hard_effect":{"fixed":-2.4427392336120015e-10,"local":-7.551153495450626e-10,"spillover":-2.4427392336120015e-10},"image_id":"000000363840","image_sha256":"231e12c229c2f84c186085b320a6a8dcaa3d4763bbd09940204121379a5b3e11","p_curve_effects":[{"fixed":-9.192983682371767e-11,"local":-2.1577023433404008e-10,"spillover":-9.192983682371767e-11},{"fixed":-1.2887695308183046e-10,"local":-4.273305640001309e-10,"spillover":-1.2887695308183046e-10},{"fixed":-2.4919044931491887e-10,"local":-5.985914152792002e-10,"spillover":-2.4919044931491887e-10}],"p_immediate_message_norms":[0.002847353100287729,0.005735890226755282,0.008666633798410402],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-6.375262327103125e-10,"local":2.4534499870930345e-13,"spillover":-6.375262327103125e-10},"M":{"fixed":8.406112910973703e-10,"local":2.1315782956335223e-13,"spillover":8.406112910973703e-10},"P":{"fixed":3.1348745949687543e-10,"local":3.0752145330751527e-13,"spillover":3.1348745949687543e-10}},"h_immediate_message_norm":0.012038307921123799,"hard_effect":{"fixed":6.227464203864455e-10,"local":6.192716409447292e-13,"spillover":6.227464203864455e-10},"image_id":"000000372819","image_sha256":"ba959429e80e0291609b81caa25e1a31abb24a3de0df6c7f1f68dd1649349d47","p_curve_effects":[{"fixed":1.635860530897564e-10,"local":1.5279294372260942e-13,"spillover":1.635860530897564e-10},{"fixed":3.1063887648731926e-10,"local":3.0718650048645775e-13,"spillover":3.1063887648731926e-10},{"fixed":4.662374489135506e-10,"local":4.625849157134786e-13,"spillover":4.662374489135506e-10}],"p_immediate_message_norms":[0.0025524580358670494,0.005119041803799922,0.007699903101107619],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-2.0361837799941797e-09,"local":-4.835934804541081e-13,"spillover":-2.0361837799941797e-09},"M":{"fixed":1.2352493302914105e-09,"local":-2.9910767555678484e-14,"spillover":1.2352493302914105e-09},"P":{"fixed":-1.7672925741716607e-09,"local":-5.040055679297539e-13,"spillover":-1.7672925741716607e-09}},"h_immediate_message_norm":0.7510597262677613,"hard_effect":{"fixed":-3.921200772794225e-09,"local":-5.960384250372751e-13,"spillover":-3.921200772794225e-09},"image_id":"000000373382","image_sha256":"0370d61f193a4632a66703c9bb401c5d27161309cb6f682fe233ad5f4da3fe42","p_curve_effects":[{"fixed":-6.853196797363714e-10,"local":-2.776226797417722e-13,"spillover":-6.853196797363714e-10},{"fixed":-1.2951506819223774e-09,"local":-4.5252486091803985e-13,"spillover":-1.2951506819223774e-09},{"fixed":-2.3082790213893053e-09,"local":-6.171970120237448e-13,"spillover":-2.3082790213893053e-09}],"p_immediate_message_norms":[0.11850544220755288,0.27609052146478297,0.5056417365667746],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":9.712363858835658e-10,"local":-4.45866872480463e-13,"spillover":9.712363858835658e-10},"M":{"fixed":2.13266465523108e-09,"local":-8.781441423506913e-13,"spillover":2.13266465523108e-09},"P":{"fixed":9.265151602023124e-10,"local":-5.906393004362553e-13,"spillover":9.265151602023124e-10}},"h_immediate_message_norm":0.28168239569020986,"hard_effect":{"fixed":1.8424359049238514e-09,"local":-1.1191805896941669e-12,"spillover":1.8424359049238514e-09},"image_id":"000000381639","image_sha256":"bc465a20b1eca9900919e9948da70ab4590d1436ac80763dbafa8bf9f12da630","p_curve_effects":[{"fixed":3.302940313395951e-10,"local":-2.2514326467557332e-13,"spillover":3.302940313395951e-10},{"fixed":7.351512611940225e-10,"local":-4.8137961008168e-13,"spillover":7.351512611940225e-10},{"fixed":1.224625724633671e-09,"local":-7.733873183165962e-13,"spillover":1.224625724633671e-09}],"p_immediate_message_norms":[0.045492326922258526,0.09573950515538848,0.15174727760152212],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.8356920321607234e-09,"local":-6.393741053261769e-07,"spillover":1.8356920321607234e-09},"M":{"fixed":5.194232010518251e-10,"local":2.470457914474563e-07,"spillover":5.194232010518251e-10},"P":{"fixed":5.984690390828384e-12,"local":9.230797576726027e-08,"spillover":5.984690390828384e-12}},"h_immediate_message_norm":0.034210534693424485,"hard_effect":{"fixed":-5.893287552025898e-11,"local":1.632684116257825e-07,"spillover":-5.893287552025898e-11},"image_id":"000000386134","image_sha256":"676e88db32dd10e20e60f166df9e4b71a8574d6d552871938ddc8dfce736419f","p_curve_effects":[{"fixed":-5.778876475384578e-11,"local":3.795149051311509e-08,"spillover":-5.778876475384578e-11},{"fixed":-2.9513171569714274e-11,"local":7.770732099025054e-08,"spillover":-2.9513171569714274e-11},{"fixed":3.7871417963165465e-11,"local":1.1948621839433287e-07,"spillover":3.7871417963165465e-11}],"p_immediate_message_norms":[0.006395639999109183,0.012891941432780697,0.01949193874770925],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|large"}
{"averaged_effects":{"D":{"fixed":1.5437341312016234e-12,"local":2.5851110859944502e-14,"spillover":1.5437341312016234e-12},"M":{"fixed":9.337200814037499e-12,"local":3.826596892787646e-14,"spillover":9.337200814037499e-12},"P":{"fixed":-1.0299860324528376e-12,"local":1.6268290662246532e-14,"spillover":-1.0299860324528376e-12}},"h_immediate_message_norm":0.35393098102167214,"hard_effect":{"fixed":1.3928164885340532e-11,"local":6.060382236110477e-14,"spillover":1.3928164885340532e-11},"image_id":"000000391375","image_sha256":"668cc307e1066ceb163f2ef4aa44383c78bdaa5ddcceba3907a8dee0ce531a10","p_curve_effects":[{"fixed":-9.490305649123523e-13,"local":6.723625174848905e-15,"spillover":-9.490305649123523e-13},{"fixed":-1.5722242626531786e-12,"local":1.492812551579618e-14,"spillover":-1.5722242626531786e-12},{"fixed":-5.687032697929817e-13,"local":2.7153121296094513e-14,"spillover":-5.687032697929817e-13}],"p_immediate_message_norms":[0.047116813342188736,0.10676281606334632,0.19373428705460075],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":2.7731226024503973e-11,"local":-1.0434895271052397e-13,"spillover":2.7731226024503973e-11},"M":{"fixed":1.9620900647866486e-10,"local":-5.254328588756647e-14,"spillover":1.9620900647866486e-10},"P":{"fixed":2.2565728275302704e-10,"local":-2.080047365049072e-14,"spillover":2.2565728275302704e-10}},"h_immediate_message_norm":0.08090450012956828,"hard_effect":{"fixed":4.892043117486208e-10,"local":-4.261914608376871e-14,"spillover":4.892043117486208e-10},"image_id":"000000404922","image_sha256":"a3bc50bef06d19ccb06394209dad825778760a1dba4f6d4e9448f0789c5e49ff","p_curve_effects":[{"fixed":1.0611362946687093e-10,"local":-1.0236197506574703e-14,"spillover":1.0611362946687093e-10},{"fixed":2.2173840150430033e-10,"local":-2.0709738243246084e-14,"spillover":2.2173840150430033e-10},{"fixed":3.4911981728790985e-10,"local":-3.1455485201651374e-14,"spillover":3.4911981728790985e-10}],"p_immediate_message_norms":[0.015921093209464887,0.03265547268875495,0.050282091067293165],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":2.6194719126450302e-09,"local":-1.7085176857609805e-09,"spillover":2.6194719126450302e-09},"M":{"fixed":-9.390569437592456e-10,"local":-3.950583403249387e-09,"spillover":-9.390569437592456e-10},"P":{"fixed":-2.2106582834647334e-09,"local":4.435336085246782e-09,"spillover":-2.2106582834647334e-09}},"h_immediate_message_norm":0.027273762952175887,"hard_effect":{"fixed":-4.254507116209895e-09,"local":8.982153627223867e-09,"spillover":-4.254507116209895e-09},"image_id":"000000405432","image_sha256":"330804d88d2720574205724ccebf107337edc6dc914784846b7a5c0e721507ec","p_curve_effects":[{"fixed":-9.920246901772099e-10,"local":2.197999104399564e-09,"spillover":-9.920246901772099e-10},{"fixed":-2.2674434743534012e-09,"local":4.42228971818587e-09,"spillover":-2.2674434743534012e-09},{"fixed":-3.372506685863589e-09,"local":6.685719433154912e-09,"spillover":-3.372506685863589e-09}],"p_immediate_message_norms":[0.006836299156679042,0.0137769886009922,0.020824934089948767],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-3.8631663207252994e-09,"local":-1.557821477740668e-14,"spillover":-3.8631663207252994e-09},"M":{"fixed":-4.080911193003082e-09,"local":1.7986006387025996e-14,"spillover":-4.080911193003082e-09},"P":{"fixed":-3.840515848893149e-09,"local":-1.429370353798266e-14,"spillover":-3.840515848893149e-09}},"h_immediate_message_norm":0.7504601540621164,"hard_effect":{"fixed":-1.487699241655813e-08,"local":1.8675388233966627e-14,"spillover":-1.487699241655813e-08},"image_id":"000000412286","image_sha256":"2c482d365623b18f877b90eea879331d4d11f8c9f8b13f058aa8cb1ef31cb58d","p_curve_effects":[{"fixed":-1.025860122745947e-09,"local":-6.035568319777839e-15,"spillover":-1.025860122745947e-09},{"fixed":-2.36731436108166e-09,"local":-1.1826702758062172e-14,"spillover":-2.36731436108166e-09},{"fixed":-4.5771165927988925e-09,"local":-1.5527203927942904e-14,"spillover":-4.5771165927988925e-09}],"p_immediate_message_norms":[0.06045155613540735,0.14429592705539504,0.2771582210980745],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.5896615677414704e-10,"local":-1.8378465859239593e-14,"spillover":-1.5896615677414704e-10},"M":{"fixed":-3.0592557085801797e-10,"local":9.086262091760133e-14,"spillover":-3.0592557085801797e-10},"P":{"fixed":-1.491745187320268e-10,"local":5.244658958707405e-15,"spillover":-1.491745187320268e-10}},"h_immediate_message_norm":0.12072403023520382,"hard_effect":{"fixed":-3.448314515930911e-10,"local":4.6830898749675537e-14,"spillover":-3.448314515930911e-10},"image_id":"000000412362","image_sha256":"f128deccbf3e1043c473351db3d0510e6ecc82329600e41938b31615f30bb4a1","p_curve_effects":[{"fixed":-9.035472060434285e-11,"local":-7.8630810486218e-16,"spillover":-9.035472060434285e-11},{"fixed":-1.7858441779586875e-10,"local":8.260142490492198e-15,"spillover":-1.7858441779586875e-10},{"fixed":-2.6533331952343256e-10,"local":2.6660403799068936e-14,"spillover":-2.6533331952343256e-10}],"p_immediate_message_norms":[0.03591094417034768,0.0749534198325212,0.11764899654263099],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.5,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":2.0828322692441538e-10,"local":-1.3301804935325848e-09,"spillover":2.0828322692441538e-10},"M":{"fixed":-5.417535915856695e-10,"local":-2.1014057788475673e-10,"spillover":-5.417535915856695e-10},"P":{"fixed":-3.569783660970704e-10,"local":-2.054050999145405e-09,"spillover":-3.569783660970704e-10}},"h_immediate_message_norm":0.6203340081623651,"hard_effect":{"fixed":2.3664226494245067e-09,"local":7.058552850839438e-08,"spillover":2.3664226494245067e-09},"image_id":"000000414340","image_sha256":"4434c715aa868745ed8d4506dfd812da5e0e6fdf0fba8250c7bded4cd15337b8","p_curve_effects":[{"fixed":-5.11834326624512e-11,"local":-9.640223420188892e-12,"spillover":-5.11834326624512e-11},{"fixed":-2.5870289878576714e-10,"local":-1.4790213326573335e-09,"spillover":-2.5870289878576714e-10},{"fixed":-5.0987583281438e-10,"local":-3.076256387008013e-09,"spillover":-5.0987583281438e-10}],"p_immediate_message_norms":[0.07325696114943003,0.18111853922468077,0.3653713311327695],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.1798208929945224e-09,"local":7.079176954854534e-09,"spillover":-1.1798208929945224e-09},"M":{"fixed":-2.70275697868922e-09,"local":3.555349775778536e-09,"spillover":-2.70275697868922e-09},"P":{"fixed":-2.109601850093781e-09,"local":3.873440043286874e-09,"spillover":-2.109601850093781e-09}},"h_immediate_message_norm":0.03010590205922443,"hard_effect":{"fixed":-4.401338301513973e-09,"local":7.860221443163482e-09,"spillover":-4.401338301513973e-09},"image_id":"000000414638","image_sha256":"fa32398a8441c2a27f5047bc2ad2f9144127f10f2c6663b22f0701679e8e97c3","p_curve_effects":[{"fixed":-1.0464713295553035e-09,"local":1.9160438016339393e-09,"spillover":-1.0464713295553035e-09},{"fixed":-2.0913723769711544e-09,"local":3.86185106408384e-09,"spillover":-2.0913723769711544e-09},{"fixed":-3.190961843754886e-09,"local":5.842425264142844e-09,"spillover":-3.190961843754886e-09}],"p_immediate_message_norms":[0.006391177791010231,0.012854955689035594,0.01939306092819967],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":5.158970570434251e-08,"local":-2.5810390374330967e-10,"spillover":5.1598869089847226e-08},"M":{"fixed":1.0696927572832597e-07,"local":2.810435918165349e-09,"spillover":1.0685697179188205e-07},"P":{"fixed":6.212942472965065e-08,"local":1.247259416964654e-09,"spillover":6.207922508943121e-08}},"h_immediate_message_norm":0.10171170157215063,"hard_effect":{"fixed":9.41810173299396e-08,"local":1.8613596931182971e-09,"spillover":9.410603452329611e-08},"image_id":"000000415741","image_sha256":"f3dc76875460b05e6d348a4867e3e44bad554f819f2e4cf25b9b66615d72302c","p_curve_effects":[{"fixed":2.441964478558053e-08,"local":5.00414978068313e-10,"spillover":2.4399544383035072e-08},{"fixed":4.737066691505717e-08,"local":9.594608489516919e-10,"spillover":4.733208320951892e-08},{"fixed":6.950880363694738e-08,"local":1.3911587009711348e-09,"spillover":6.945279602938735e-08}],"p_immediate_message_norms":[0.012699104285129914,0.025955821528959054,0.03982396094291523],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":5.860277021178779e-12,"local":4.506951147412672e-15,"spillover":5.860277021178779e-12},"M":{"fixed":6.042780686220029e-12,"local":1.1860175398717627e-14,"spillover":6.042780686220029e-12},"P":{"fixed":2.568651861073839e-12,"local":1.52005752560121e-14,"spillover":2.568651861073839e-12}},"h_immediate_message_norm":0.06953477939351295,"hard_effect":{"fixed":5.696356004945952e-12,"local":3.194834003954417e-14,"spillover":5.696356004945952e-12},"image_id":"000000418062","image_sha256":"6878c319a0fcf0cb9a1f24efa3129fefe01b07be2c655746cfa31516f4344c52","p_curve_effects":[{"fixed":1.183189536118905e-12,"local":7.008301782498505e-15,"spillover":1.183189536118905e-12},{"fixed":2.395701955717377e-12,"local":1.4869836314883456e-14,"spillover":2.395701955717377e-12},{"fixed":4.127064091385235e-12,"local":2.3723587670654343e-14,"spillover":4.127064091385235e-12}],"p_immediate_message_norms":[0.015391124589092137,0.0317923084164226,0.049334790084869004],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-7.668033845209408e-13,"local":-8.068626490211141e-12,"spillover":-7.668033845209408e-13},"M":{"fixed":-4.020004398004703e-12,"local":3.751031008816688e-11,"spillover":-4.020004398004703e-12},"P":{"fixed":-6.962500289457223e-13,"local":-7.225279821608488e-12,"spillover":-6.962500289457223e-13}},"h_immediate_message_norm":0.2932835711917205,"hard_effect":{"fixed":-7.670214847358957e-11,"local":1.1345492928226198e-09,"spillover":-7.670214847358957e-11},"image_id":"000000418959","image_sha256":"bfad3d45970d4c214235c197b047af6d7678ddd62d96908e66d38323d38311ab","p_curve_effects":[{"fixed":-2.608803289390706e-13,"local":-3.0325053571899073e-12,"spillover":-2.608803289390706e-13},{"fixed":-5.938472726110701e-13,"local":-7.692685953953868e-12,"spillover":-5.938472726110701e-13},{"fixed":-1.2340224852870263e-12,"local":-1.095064815368169e-11,"spillover":-1.2340224852870263e-12}],"p_immediate_message_norms":[0.029418790654289442,0.06424604416373841,0.11073987370989943],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n1|ordinary|small"}
{"averaged_effects":{"D":{"fixed":2.4089708580701065e-10,"local":-2.583721061891471e-10,"spillover":2.4089708580701065e-10},"M":{"fixed":-7.362078338289714e-12,"local":2.6609260619494587e-10,"spillover":-7.362078338289714e-12},"P":{"fixed":6.205087776648358e-10,"local":-2.247206359103173e-10,"spillover":6.205087776648358e-10}},"h_immediate_message_norm":0.45096735313801634,"hard_effect":{"fixed":2.012692347755968e-09,"local":-2.3059140855171097e-10,"spillover":2.012692347755968e-09},"image_id":"000000418961","image_sha256":"6081d03d55c5a52e4cf944db4a33b85c5d10c4cde34a1bca134a3360720a78e2","p_curve_effects":[{"fixed":2.9307460181817144e-10,"local":-6.20667855797097e-11,"spillover":2.9307460181817144e-10},{"fixed":5.847271060421894e-10,"local":-2.090746920219582e-10,"spillover":5.847271060421894e-10},{"fixed":9.837246251341466e-10,"local":-4.0302043012928396e-10,"spillover":9.837246251341466e-10}],"p_immediate_message_norms":[0.08957268942155205,0.20203944993775044,0.3525116620589182],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-7.833461762353963e-09,"local":8.30892920865568e-11,"spillover":-7.833461762353963e-09},"M":{"fixed":-5.708484199229424e-09,"local":2.5144556709299095e-10,"spillover":-5.708484199229424e-09},"P":{"fixed":-9.447626351383187e-09,"local":9.97394508355845e-11,"spillover":-9.447626351383187e-09}},"h_immediate_message_norm":0.03510514057513888,"hard_effect":{"fixed":-1.3430580913034729e-08,"local":1.344245424023943e-10,"spillover":-1.3430580913034729e-08},"image_id":"000000430286","image_sha256":"d823325d523c74b0a270f1830fe4527ffa63e0518ad3062367ec1faebc35f665","p_curve_effects":[{"fixed":-2.364138402405347e-09,"local":3.252812056635484e-11,"spillover":-2.364138402405347e-09},{"fixed":-6.0293916994552665e-09,"local":6.579147231489035e-11,"spillover":-6.0293916994552665e-09},{"fixed":-9.447626351383187e-09,"local":9.97394508355845e-11,"spillover":-9.447626351383187e-09}],"p_immediate_message_norms":[0.0037828511577861126,0.007616509345056215,0.011502555290532995],"selected_doses":{"A_for_M_0.25":0.75,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-6.781782776956076e-12,"local":-4.141712401993839e-15,"spillover":-6.781782776956076e-12},"M":{"fixed":1.405997110379276e-10,"local":2.6745094042688236e-15,"spillover":1.405997110379276e-10},"P":{"fixed":-5.581142711027113e-11,"local":6.88902764463027e-15,"spillover":-5.581142711027113e-11}},"h_immediate_message_norm":0.0212262507663022,"hard_effect":{"fixed":-2.5781164062052466e-10,"local":1.4020099122071e-14,"spillover":-2.5781164062052466e-10},"image_id":"000000437898","image_sha256":"80a69fe0b425618642c322b5d6144af30d6f93f79acb20f6f9585141d5fed90c","p_curve_effects":[{"fixed":5.962972242782899e-11,"local":3.394426123449181e-15,"spillover":5.962972242782899e-11},{"fixed":-1.0132554800559054e-10,"local":6.865434825558413e-15,"spillover":-1.0132554800559054e-10},{"fixed":-1.2573845575305186e-10,"local":1.0407221984883215e-14,"spillover":-1.2573845575305186e-10}],"p_immediate_message_norms":[0.006007036751259308,0.0120558171752402,0.018146855642024375],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":4.146024446028533e-12,"local":-3.207598687789489e-10,"spillover":4.146024446028533e-12},"M":{"fixed":3.02781292798872e-11,"local":-7.153934966632541e-11,"spillover":3.02781292798872e-11},"P":{"fixed":1.8305720872434084e-11,"local":-3.8231408494647426e-11,"spillover":1.8305720872434084e-11}},"h_immediate_message_norm":0.07542121604660847,"hard_effect":{"fixed":2.7210003106094583e-11,"local":-5.7459620327529493e-11,"spillover":2.7210003106094583e-11},"image_id":"000000446117","image_sha256":"5b16b401560afe3a56ed9cfd321290282fd27ddcfb2f97d65b675a0b83307b32","p_curve_effects":[{"fixed":7.112651687208574e-12,"local":-1.4293747509542309e-11,"spillover":7.112651687208574e-12},{"fixed":1.3823470636925566e-11,"local":-2.8650025298892933e-11,"spillover":1.3823470636925566e-11},{"fixed":2.0546845990188343e-11,"local":-4.302210009252467e-11,"spillover":2.0546845990188343e-11}],"p_immediate_message_norms":[0.011377375797889085,0.02311951133681745,0.03524778090511026],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-2.1376794580416847e-11,"local":4.273701672098906e-09,"spillover":-2.1376794580416847e-11},"M":{"fixed":-2.6430495271988544e-11,"local":6.459421066646155e-09,"spillover":-2.6430495271988544e-11},"P":{"fixed":-1.96920462914265e-11,"local":1.2658070444711739e-09,"spillover":-1.96920462914265e-11}},"h_immediate_message_norm":0.1485364534491675,"hard_effect":{"fixed":-3.176400515109928e-11,"local":2.1308886508615444e-09,"spillover":-3.176400515109928e-11},"image_id":"000000451308","image_sha256":"30b926d42836c2c3d378d574f9cda17790829d828639bfa23ed036a074bdbca3","p_curve_effects":[{"fixed":-6.8544399389943555e-12,"local":4.512535135500803e-10,"spillover":-6.8544399389943555e-12},{"fixed":-1.38718346432619e-11,"local":8.626103290691639e-10,"spillover":-1.38718346432619e-11},{"fixed":-2.26021521155088e-11,"local":1.467405402172179e-09,"spillover":-2.26021521155088e-11}],"p_immediate_message_norms":[0.017163442179045897,0.035273122380054554,0.05447136940432261],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-3.695948657377887e-08,"local":-1.6443436086505364e-07,"spillover":-3.695948657377887e-08},"M":{"fixed":-5.120790256863493e-08,"local":-1.93428974936758e-07,"spillover":-5.120790256863493e-08},"P":{"fixed":-3.710779793188953e-08,"local":-1.3637452497132473e-07,"spillover":-3.710779793188953e-08}},"h_immediate_message_norm":0.07838264059798136,"hard_effect":{"fixed":-7.912982049504923e-08,"local":-3.0181468654973913e-07,"spillover":-7.912982049504923e-08},"image_id":"000000455624","image_sha256":"b896f9d8d31a98765a0e15dfec38f7f036ba71b2af8330b4f7a600fb5294aa98","p_curve_effects":[{"fixed":-1.7685478336680247e-08,"local":-6.316804573223595e-08,"spillover":-1.7685478336680247e-08},{"fixed":-3.661960071269241e-08,"local":-1.3350199885712568e-07,"spillover":-3.661960071269241e-08},{"fixed":-5.701831474629594e-08,"local":-2.1245353032461253e-07,"spillover":-5.701831474629594e-08}],"p_immediate_message_norms":[0.018958407765481355,0.03954997638867985,0.06209534097702865],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-3.851086251339868e-10,"local":-6.940281342120096e-08,"spillover":-3.851086251339868e-10},"M":{"fixed":-4.812585232297735e-10,"local":-6.137587445915358e-08,"spillover":-4.812585232297735e-10},"P":{"fixed":-2.023849380165663e-10,"local":-1.4385439618796709e-08,"spillover":-2.023849380165663e-10}},"h_immediate_message_norm":0.37638274077288364,"hard_effect":{"fixed":-6.636391618502343e-10,"local":-8.900659922850072e-08,"spillover":-6.636391618502343e-10},"image_id":"000000478862","image_sha256":"78d97eb62d51e45b115154d82a6e56bf5dcfe4f967c74277f20df5e1532c0fba","p_curve_effects":[{"fixed":-3.991789040279013e-11,"local":-1.8802133117306167e-09,"spillover":-3.991789040279013e-11},{"fixed":-1.0950902629310505e-10,"local":-5.9564902908723395e-09,"spillover":-1.0950902629310505e-10},{"fixed":-2.488228938782969e-10,"local":-1.8599914282758894e-08,"spillover":-2.488228938782969e-10}],"p_immediate_message_norms":[0.04359303636029828,0.10218084493194173,0.1924258476691194],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-3.412047969815471e-10,"local":4.260776461719552e-09,"spillover":-3.412047969815471e-10},"M":{"fixed":-5.718517903184114e-10,"local":3.395991178522541e-08,"spillover":-5.718517903184114e-10},"P":{"fixed":-8.808482123519869e-11,"local":1.2792666425522792e-08,"spillover":-8.808482123519869e-11}},"h_immediate_message_norm":0.04759359143086181,"hard_effect":{"fixed":-1.3048266437965252e-10,"local":1.9234205476524273e-08,"spillover":-1.3048266437965252e-10},"image_id":"000000481573","image_sha256":"4e84dea6549eb1c36daa3e7fa6a454eab6fb5910318c2e9ac1482034fa4ea918","p_curve_effects":[{"fixed":-3.407586312534862e-11,"local":4.7717963024696545e-09,"spillover":-3.407586312534862e-11},{"fixed":-6.519613065204339e-11,"local":9.579800668199595e-09,"spillover":-6.519613065204339e-11},{"fixed":-9.952916652677634e-11,"local":1.4399099304184391e-08,"spillover":-9.952916652677634e-11}],"p_immediate_message_norms":[0.006802444054778159,0.013821047065289653,0.02106911114665494],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-3.076022681752364e-12,"local":-5.342349204142144e-13,"spillover":-3.076022681752364e-12},"M":{"fixed":-1.0512300538198284e-12,"local":1.5846307170477888e-13,"spillover":-1.0512300538198284e-12},"P":{"fixed":2.575416536838594e-13,"local":2.927181050493082e-13,"spillover":2.575416536838594e-13}},"h_immediate_message_norm":0.22016978759417635,"hard_effect":{"fixed":3.0358511762697967e-14,"local":7.909230397606311e-13,"spillover":3.0358511762697967e-14},"image_id":"000000485071","image_sha256":"af8147288606162fbc52e97e5aa6fe6a05ccf3536203c40495f4f7394501fc80","p_curve_effects":[{"fixed":1.9841632727181215e-13,"local":1.2782878330285607e-13,"spillover":1.9841632727181215e-13},{"fixed":3.1543585504655677e-13,"local":2.793641666159721e-13,"spillover":3.1543585504655677e-13},{"fixed":2.587727787332092e-13,"local":4.709613652290965e-13,"spillover":2.587727787332092e-13}],"p_immediate_message_norms":[0.04003010337435893,0.08668586946457268,0.1425984220276313],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":6.673588501682435e-07,"local":3.1020136106998583e-13,"spillover":6.673588501682435e-07},"M":{"fixed":6.625969574142881e-07,"local":2.875514938240848e-13,"spillover":6.625969574142881e-07},"P":{"fixed":2.317169134196754e-07,"local":1.3159157915027447e-13,"spillover":2.317169134196754e-07}},"h_immediate_message_norm":0.051120270770148336,"hard_effect":{"fixed":4.88135388018382e-07,"local":2.741303477753922e-13,"spillover":4.88135388018382e-07},"image_id":"000000485844","image_sha256":"80194252851d86f6dd9bbe3f2b9bdd72db00f6b7a590287ac30c490af6fc16ac","p_curve_effects":[{"fixed":1.1624983335331573e-07,"local":6.373271310535416e-14,"spillover":1.1624983335331573e-07},{"fixed":2.2905089051665495e-07,"local":1.3049632179972242e-13,"spillover":2.2905089051665495e-07},{"fixed":3.4985001638905555e-07,"local":2.0054570254574682e-13,"spillover":3.4985001638905555e-07}],"p_immediate_message_norms":[0.010616631164480052,0.021492769650702397,0.032639590815151005],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-2.586206319755176e-10,"local":5.28933488955643e-09,"spillover":-2.586206319755176e-10},"M":{"fixed":-5.304333688059108e-10,"local":1.5968933508184875e-08,"spillover":-5.304333688059108e-10},"P":{"fixed":1.1903919585482378e-09,"local":5.73260177218757e-11,"spillover":1.1903919585482378e-09}},"h_immediate_message_norm":0.7453222983162875,"hard_effect":{"fixed":1.013203004533568e-07,"local":3.566658138957516e-06,"spillover":1.013203004533568e-07},"image_id":"000000486573","image_sha256":"5ef9eda85c70a1298ceb23d5c30c7a3592010e430cb558c09d1ae533069cec58","p_curve_effects":[{"fixed":3.985425387116661e-10,"local":-1.2428239469733255e-09,"spillover":3.985425387116661e-10},{"fixed":8.655587979343258e-10,"local":-1.3489517337070612e-09,"spillover":8.655587979343258e-10},{"fixed":1.5863166684665236e-09,"local":7.074010000694763e-10,"spillover":1.5863166684665236e-09}],"p_immediate_message_norms":[0.08238222605352902,0.19538638047214213,0.36878039643541205],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-8.278019301820829e-10,"local":3.947316239596554e-11,"spillover":-8.278019301820829e-10},"M":{"fixed":1.2700452176671008e-09,"local":7.591543127555117e-13,"spillover":1.2700452176671008e-09},"P":{"fixed":7.85898833367139e-10,"local":4.0723366185888177e-11,"spillover":7.85898833367139e-10}},"h_immediate_message_norm":0.21464191542057756,"hard_effect":{"fixed":1.3394598815736608e-09,"local":6.213251493555121e-11,"spillover":1.3394598815736608e-09},"image_id":"000000489305","image_sha256":"a4ff1f70919090ca5467d0588a87c5478571399be8f1bf4a6ed7ba3fc1a21295","p_curve_effects":[{"fixed":2.0625245052055525e-10,"local":9.130575652408336e-12,"spillover":2.0625245052055525e-10},{"fixed":5.253935467580032e-10,"local":2.7305769783939967e-11,"spillover":5.253935467580032e-10},{"fixed":9.161514766717068e-10,"local":4.7432164386862285e-11,"spillover":9.161514766717068e-10}],"p_immediate_message_norms":[0.033495911689128195,0.07123540990139583,0.1143515994132872],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":2.8750664526357512e-11,"local":8.179614513855256e-08,"spillover":2.8750664526357512e-11},"M":{"fixed":-1.0655846888564968e-10,"local":9.496548193197826e-08,"spillover":-1.0655846888564968e-10},"P":{"fixed":-2.3610808430482513e-10,"local":6.385006634333699e-08,"spillover":-2.3610808430482513e-10}},"h_immediate_message_norm":0.23943548266222892,"hard_effect":{"fixed":-4.134898678747675e-10,"local":1.0767972063667725e-07,"spillover":-4.134898678747675e-10},"image_id":"000000492992","image_sha256":"bcfcd4c5d5bfe054720bb8a979fe099a2b04fd42b9cc44d00a2691c3a184465f","p_curve_effects":[{"fixed":-6.981477967602725e-11,"local":2.0278350186063456e-08,"spillover":-6.981477967602725e-11},{"fixed":-1.6031774766069086e-10,"local":4.461006001920259e-08,"spillover":-1.6031774766069086e-10},{"fixed":-2.7400325262689224e-10,"local":7.34700695054042e-08,"spillover":-2.7400325262689224e-10}],"p_immediate_message_norms":[0.029422625747797606,0.062066883448222254,0.09888638194522616],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-4.028613569834386e-08,"local":3.485073535156532e-07,"spillover":-4.028613569834386e-08},"M":{"fixed":6.0630279979521184e-09,"local":4.330037097254123e-07,"spillover":6.0630279979521184e-09},"P":{"fixed":-2.3279453489526765e-08,"local":3.777362332157078e-07,"spillover":-2.3279453489526765e-08}},"h_immediate_message_norm":0.4360283165983054,"hard_effect":{"fixed":-6.487815098830507e-08,"local":5.800139402032503e-07,"spillover":-6.487815098830507e-08},"image_id":"000000504415","image_sha256":"74411e93658f68edd930e9e665a8cfabb542425dd63016303e7e23f4f895aaca","p_curve_effects":[{"fixed":-5.8761328066147004e-09,"local":1.439274215648552e-07,"spillover":-5.8761328066147004e-09},{"fixed":-1.402714010903175e-08,"local":2.656101860174467e-07,"spillover":-1.402714010903175e-08},{"fixed":-2.7905610179774273e-08,"local":4.337992568148383e-07,"spillover":-2.7905610179774273e-08}],"p_immediate_message_norms":[0.047243488912467185,0.10909224099237995,0.19784500931066085],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-6.788418870880385e-09,"local":7.88105250264422e-09,"spillover":-6.788418870880385e-09},"M":{"fixed":4.802783804169666e-09,"local":8.767551463476884e-08,"spillover":4.802783804169666e-09},"P":{"fixed":8.612722183730054e-09,"local":1.0933023302336618e-08,"spillover":8.612722183730054e-09}},"h_immediate_message_norm":0.6226573340203901,"hard_effect":{"fixed":2.356556301639156e-08,"local":6.924443358365281e-08,"spillover":2.356556301639156e-08},"image_id":"000000507975","image_sha256":"e4812f760f300f88e0bd1ef60782949a51c64631728e21b53531ae7e0f8cf62b","p_curve_effects":[{"fixed":3.1349970095052155e-09,"local":2.7758726455981198e-09,"spillover":3.1349970095052155e-09},{"fixed":6.642479853247315e-09,"local":7.273067112693227e-09,"spillover":6.642479853247315e-09},{"fixed":1.1351584770842474e-08,"local":1.5011598630705868e-08,"spillover":1.1351584770842474e-08}],"p_immediate_message_norms":[0.05965347610881769,0.1311672868459859,0.22878582112711693],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-4.991295482954573e-10,"local":2.0260898028866093e-12,"spillover":-4.991295482954573e-10},"M":{"fixed":-6.6790634996639e-10,"local":4.42417482648494e-12,"spillover":-6.6790634996639e-10},"P":{"fixed":-5.486752396635426e-10,"local":1.5519701217309162e-12,"spillover":-5.486752396635426e-10}},"h_immediate_message_norm":0.3271969303258434,"hard_effect":{"fixed":-3.876699272313518e-09,"local":1.220817857418729e-11,"spillover":-3.876699272313518e-09},"image_id":"000000523033","image_sha256":"a73411a8b5f8062de74855c0ae6a9a8c9477e35d2db43e333f8ff6d48e3bba4d","p_curve_effects":[{"fixed":-2.2900815130125772e-10,"local":7.882110426477321e-13,"spillover":-2.2900815130125772e-10},{"fixed":-5.01326775443235e-10,"local":1.5801204379129649e-12,"spillover":-5.01326775443235e-10},{"fixed":-9.156907922461351e-10,"local":2.2875788846320513e-12,"spillover":-9.156907922461351e-10}],"p_immediate_message_norms":[0.045248989037962935,0.09848371060784095,0.17059456476648785],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.3023188439979794e-08,"local":-3.0883931454396556e-14,"spillover":1.3023195450771045e-08},"M":{"fixed":2.0895188232103457e-07,"local":-4.956542428785385e-14,"spillover":2.089518935817286e-07},"P":{"fixed":2.524539362439825e-07,"local":-4.850419707008404e-14,"spillover":2.5245394725404523e-07}},"h_immediate_message_norm":0.030585852889228948,"hard_effect":{"fixed":5.248094161530367e-07,"local":-1.0014715288246766e-13,"spillover":5.248094388813877e-07},"image_id":"000000537270","image_sha256":"82072a4304dd9f8cd22887e60c0b1b910d75175a74ba504e5de82e370f94d0ca","p_curve_effects":[{"fixed":1.1751144818328285e-07,"local":-2.3646349956972188e-14,"spillover":1.1751145355168946e-07},{"fixed":2.5244171382443614e-07,"local":-4.820260020564609e-14,"spillover":2.524417247663521e-07},{"fixed":3.8740864672422853e-07,"local":-7.366364104763385e-14,"spillover":3.874086634440941e-07}],"p_immediate_message_norms":[0.007826918100425823,0.01595393245230461,0.024404580804203914],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":2.686680471960218e-09,"local":-1.9195926755808022e-13,"spillover":2.686680471960218e-09},"M":{"fixed":3.5397063308167825e-09,"local":-1.9559277671732668e-13,"spillover":3.5397063308167825e-09},"P":{"fixed":6.760861608602937e-10,"local":-1.6559876660959132e-13,"spillover":6.760861608602937e-10}},"h_immediate_message_norm":0.016481797950328923,"hard_effect":{"fixed":1.3065447687377876e-09,"local":-3.3458714224083306e-13,"spillover":1.3065447687377876e-09},"image_id":"000000546976","image_sha256":"f1ac304d998ecafa9a23ad334d869744e3f1b8ac3ea1c12596a4bde4a146a00e","p_curve_effects":[{"fixed":3.5699972073313917e-10,"local":-8.205707168580443e-14,"spillover":3.5699972073313917e-10},{"fixed":6.360642601678642e-10,"local":-1.6526253992878998e-13,"spillover":6.360642601678642e-10},{"fixed":1.0351945016798779e-09,"local":-2.4947668821417955e-13,"spillover":1.0351945016798779e-09}],"p_immediate_message_norms":[0.004300844854225028,0.00866307256592865,0.01308837818126666],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":1.9090562199191465e-10,"local":4.2064998294543286e-09,"spillover":1.9090562199191465e-10},"M":{"fixed":1.2782017368067082e-08,"local":1.9587180429535774e-08,"spillover":1.2782017368067082e-08},"P":{"fixed":7.00366630188712e-09,"local":4.516800228652638e-09,"spillover":7.00366630188712e-09}},"h_immediate_message_norm":0.2102621189097937,"hard_effect":{"fixed":9.94348197261974e-09,"local":8.13783353812246e-09,"spillover":9.94348197261974e-09},"image_id":"000000554002","image_sha256":"a53dd6f623305a2a60828d28fbd90ccdf2998539a71e4301267641963e56213c","p_curve_effects":[{"fixed":2.6227884420627447e-09,"local":1.5391228945266576e-09,"spillover":2.6227884420627447e-09},{"fixed":5.938498435920758e-09,"local":3.221246112543486e-09,"spillover":5.938498435920758e-09},{"fixed":7.5362502348703e-09,"local":5.164577286707214e-09,"spillover":7.5362502348703e-09}],"p_immediate_message_norms":[0.0226898249136506,0.054028347977867174,0.10354267986485755],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-5.433493942653271e-14,"local":2.183977517096154e-14,"spillover":-5.433493942653271e-14},"M":{"fixed":-6.781283291270368e-14,"local":1.9007188926827683e-14,"spillover":-6.781283291270368e-14},"P":{"fixed":-5.722570813122415e-14,"local":4.4206294699796256e-15,"spillover":-5.722570813122415e-14}},"h_immediate_message_norm":0.6285532912296284,"hard_effect":{"fixed":-1.7441635166344354e-13,"local":1.819657609579894e-14,"spillover":-1.7441635166344354e-13},"image_id":"000000556158","image_sha256":"1e67bbb26205214fd8e29e4809513dd6b5454ad5ebf3800f2f08251538ee9ade","p_curve_effects":[{"fixed":-2.1778905084620767e-14,"local":1.951301468850776e-15,"spillover":-2.1778905084620767e-14},{"fixed":-5.263079150499325e-14,"local":4.008854174262521e-15,"spillover":-5.263079150499325e-14},{"fixed":-9.726742780405844e-14,"local":7.30173276682558e-15,"spillover":-9.726742780405844e-14}],"p_immediate_message_norms":[0.09037334291319113,0.2120754625194669,0.39440958863536235],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":1.3562106696264545e-11,"local":1.235431935982885e-09,"spillover":1.3562106696264545e-11},"M":{"fixed":2.939016570993533e-11,"local":5.605600982953426e-09,"spillover":2.939016570993533e-11},"P":{"fixed":2.8930140563776e-11,"local":3.0508426400955335e-09,"spillover":2.8930140563776e-11}},"h_immediate_message_norm":0.10857045028996871,"hard_effect":{"fixed":6.322784572454095e-11,"local":6.388683819311855e-09,"spillover":6.322784572454095e-11},"image_id":"000000563603","image_sha256":"aae0af2b3d1afdab4156e57b046144a836b366187efd81f74b8990362f6b85b1","p_curve_effects":[{"fixed":1.3474291834680642e-11,"local":1.471730501954148e-09,"spillover":1.3474291834680642e-11},{"fixed":2.8451686535238738e-11,"local":3.023050700459768e-09,"spillover":2.8451686535238738e-11},{"fixed":4.4864443321408627e-11,"local":4.6577467178726844e-09,"spillover":4.4864443321408627e-11}],"p_immediate_message_norms":[0.02552129090706092,0.05257643611795388,0.0813446815312712],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":7.302013306701027e-11,"local":8.873451836458918e-14,"spillover":7.302013306701027e-11},"M":{"fixed":8.85200967224681e-11,"local":2.819783577037583e-13,"spillover":8.85200967224681e-11},"P":{"fixed":2.843393549751653e-11,"local":-4.5528854951486906e-15,"spillover":2.843393549751653e-11}},"h_immediate_message_norm":0.6681175124293786,"hard_effect":{"fixed":1.2299123802427616e-10,"local":3.175783405015e-12,"spillover":1.2299123802427616e-10},"image_id":"000000567011","image_sha256":"f52ff0a96efaf136300ad289e5e7a4c944596fe16f4276bb5c41ffbe0a6b657d","p_curve_effects":[{"fixed":1.1290750455320018e-11,"local":-1.718738530558289e-15,"spillover":1.1290750455320018e-11},{"fixed":2.6930938705160916e-11,"local":-9.488973379119301e-15,"spillover":2.6930938705160916e-11},{"fixed":4.708011733206865e-11,"local":-2.4509445757684826e-15,"spillover":4.708011733206865e-11}],"p_immediate_message_norms":[0.07687432287404236,0.17828095509554234,0.32820831200816675],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":9.574290142640667e-11,"local":5.606612541939952e-14,"spillover":9.574290142640667e-11},"M":{"fixed":8.433510659776045e-11,"local":-3.344077131421885e-15,"spillover":8.433510659776045e-11},"P":{"fixed":4.9437669390911984e-11,"local":4.283687080404616e-14,"spillover":4.9437669390911984e-11}},"h_immediate_message_norm":0.23373332712240721,"hard_effect":{"fixed":1.2544089128341494e-10,"local":9.717318092360949e-14,"spillover":1.2544089128341494e-10},"image_id":"000000573258","image_sha256":"b4967a776006cf57294797e4906aa180194aeda50233d95513d17b13cc0b9f71","p_curve_effects":[{"fixed":2.0676677522477093e-11,"local":2.1757873014495197e-14,"spillover":2.0676677522477093e-11},{"fixed":4.632494603871748e-11,"local":3.88258952587427e-14,"spillover":4.632494603871748e-11},{"fixed":8.131138461154137e-11,"local":6.792684413890059e-14,"spillover":8.131138461154137e-11}],"p_immediate_message_norms":[0.05203673073731493,0.11276969991362945,0.1846408950804999],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":9.443593601389001e-12,"local":-1.1657224100800367e-09,"spillover":9.561885496973697e-12},"M":{"fixed":4.215834945988547e-11,"local":-1.0737803581579078e-09,"spillover":4.2343332025973436e-11},"P":{"fixed":3.2732373526146904e-11,"local":-1.1660750441259624e-09,"spillover":3.291043335572772e-11}},"h_immediate_message_norm":0.0871654346251881,"hard_effect":{"fixed":6.695451161619355e-11,"local":-2.1210619130082898e-09,"spillover":6.727945714765589e-11},"image_id":"000000576955","image_sha256":"3446d0b6db7f0b012c21ac8d2c76963f314fb34fa2247b0eb2166a016793ba9f","p_curve_effects":[{"fixed":1.0891087928558849e-11,"local":-4.633704958366771e-10,"spillover":1.0961519442379885e-11},{"fixed":2.5234093413457315e-11,"local":-9.67430945943085e-10,"spillover":2.5381530658623743e-11},{"fixed":4.365301632494093e-11,"local":-1.517427318270605e-09,"spillover":4.388489031240164e-11}],"p_immediate_message_norms":[0.014527827520832927,0.030260417208119332,0.047404799540819026],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":2.3216092088814477e-15,"local":2.129934719518808e-13,"spillover":2.3216092088814477e-15},"M":{"fixed":-1.1414798332268101e-14,"local":3.0280119996651793e-13,"spillover":-1.1414798332268101e-14},"P":{"fixed":-2.1034045150642898e-14,"local":3.267095072511219e-13,"spillover":-2.1034045150642898e-14}},"h_immediate_message_norm":0.22249273509903422,"hard_effect":{"fixed":-3.632600098758198e-14,"local":5.388180714786229e-13,"spillover":-3.632600098758198e-14},"image_id":"000000577584","image_sha256":"9e47eaaf563d2ae9bfebcea80f2616ceb7eaf6c99a0390f0274cfb0068686d77","p_curve_effects":[{"fixed":-7.08431361859383e-15,"local":1.0296057211346472e-13,"spillover":-7.08431361859383e-15},{"fixed":-1.438017995653195e-14,"local":2.3337127093755564e-13,"spillover":-1.438017995653195e-14},{"fixed":-2.4360977747698374e-14,"local":3.7337862540790504e-13,"spillover":-2.4360977747698374e-14}],"p_immediate_message_norms":[0.032881083947809274,0.06894104134997739,0.10891640857425557],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}


==> anc/analysis_ready/t2_dino_r50_4s_12e.jsonl <==
{"averaged_effects":{"D":{"fixed":-5.0995154069963244e-08,"local":-5.383589422407989e-07,"spillover":-5.0995154069963244e-08},"M":{"fixed":-1.623004626958325e-07,"local":5.580851766800268e-06,"spillover":-1.623004626958325e-07},"P":{"fixed":-7.828503272629822e-08,"local":4.981446865276484e-06,"spillover":-7.828503272629822e-08}},"h_immediate_message_norm":0.0862967815833786,"hard_effect":{"fixed":-1.228934231722184e-07,"local":7.582692084191181e-06,"spillover":-1.228934231722184e-07},"image_id":"000000008277","image_sha256":"692fc5469af5fffdc0dac05e709a0ac1380dca32d4c57436903b122f3c3558dc","p_curve_effects":[{"fixed":-2.657865270320331e-08,"local":1.771794554562573e-06,"spillover":-2.657865270320331e-08},{"fixed":-5.631184254051985e-08,"local":3.6267987300844145e-06,"spillover":-5.631184254051985e-08},{"fixed":-8.92716278191874e-08,"local":5.658770932872518e-06,"spillover":-8.92716278191874e-08}],"p_immediate_message_norms":[0.01397768212422194,0.028164759746010713,0.04256657815383002],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":6.23127235265474e-06,"local":-8.680823426475386e-05,"spillover":6.23127235265474e-06},"M":{"fixed":-1.0150531562188873e-05,"local":7.776260160987523e-05,"spillover":-1.0150531562188873e-05},"P":{"fixed":-4.7770630114795055e-06,"local":5.0239478654897935e-05,"spillover":-4.7770630114795055e-06}},"h_immediate_message_norm":0.3071930339884269,"hard_effect":{"fixed":-8.777661719736908e-06,"local":9.278729887877545e-05,"spillover":-8.777661719736908e-06},"image_id":"000000010977","image_sha256":"fba520c270003f70a09bdbb9ab8ca856a4a6cde110c64f05879e96b755ca7af6","p_curve_effects":[{"fixed":-1.439762252106267e-06,"local":1.5110294140845398e-05,"spillover":-1.439762252106267e-06},{"fixed":-3.244875414430519e-06,"local":3.418782605672235e-05,"spillover":-3.244875414430519e-06},{"fixed":-5.543156810003998e-06,"local":5.826530495398573e-05,"spillover":-5.543156810003998e-06}],"p_immediate_message_norms":[0.03077593837537457,0.0647300382285419,0.10318413294159702],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":3.832907108416069e-07,"local":-0.00018795341343350874,"spillover":3.832907108416069e-07},"M":{"fixed":1.2083592755289703e-06,"local":-0.0004261981837610197,"spillover":1.2083592755289703e-06},"P":{"fixed":-9.617325156544589e-07,"local":0.00037510973132707983,"spillover":-9.617325156544589e-07}},"h_immediate_message_norm":0.7327514296274199,"hard_effect":{"fixed":1.0819109691052702e-06,"local":0.0010205615980046316,"spillover":1.0819109691052702e-06},"image_id":"000000015660","image_sha256":"d908b9557857567ac19501f12f6c090ba3568d11421a2fe6296133a27e48a991","p_curve_effects":[{"fixed":-3.6705101125579856e-07,"local":9.7439371785169e-05,"spillover":-3.6705101125579856e-07},{"fixed":-6.841215345696622e-07,"local":0.0002257988370868375,"spillover":-6.841215345696622e-07},{"fixed":-1.1005380061968571e-06,"local":0.000449765178447201,"spillover":-1.1005380061968571e-06}],"p_immediate_message_norms":[0.0985474202406074,0.21986746778466051,0.38143750278785143],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-8.477970256646518e-07,"local":9.518045982714726e-05,"spillover":-8.477970256646518e-07},"M":{"fixed":-9.191366735946562e-07,"local":9.240612348168844e-05,"spillover":-9.191366735946562e-07},"P":{"fixed":-4.2553056329433167e-07,"local":4.4419795563447696e-05,"spillover":-4.2553056329433167e-07}},"h_immediate_message_norm":0.1344574325434224,"hard_effect":{"fixed":-7.724692843789471e-07,"local":8.017120654474352e-05,"spillover":-7.724692843789471e-07},"image_id":"000000023126","image_sha256":"65917720776abafb2706e037fda7a9d90eb17b659bfa49ac20d19b06abff2e9e","p_curve_effects":[{"fixed":-1.6910466757794063e-07,"local":1.754988029821665e-05,"spillover":-1.6910466757794063e-07},{"fixed":-3.524557564413885e-07,"local":3.6904396694305806e-05,"spillover":-3.524557564413885e-07},{"fixed":-5.537435111525272e-07,"local":5.785475319606322e-05,"spillover":-5.537435111525272e-07}],"p_immediate_message_norms":[0.02052652466899524,0.041871995617706166,0.06411549290090422],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.1444703079847447e-05,"local":-4.5009304404252465e-05,"spillover":-1.1444703079847447e-05},"M":{"fixed":-1.9791841251774456e-05,"local":1.208552390630282e-05,"spillover":-1.9791841251774456e-05},"P":{"fixed":-2.4977461336381235e-07,"local":1.101307056917388e-05,"spillover":-2.4977461336381235e-07}},"h_immediate_message_norm":0.10563653636661052,"hard_effect":{"fixed":-8.434851479109315e-07,"local":1.997995549314494e-05,"spillover":-8.434851479109315e-07},"image_id":"000000026926","image_sha256":"7126855b6fe8548a6b9da18d8424f803c0eeb37deb3f5764f95f4d60d1915b37","p_curve_effects":[{"fixed":-7.538536725935907e-08,"local":4.4564387152966345e-06,"spillover":-7.538536725935907e-08},{"fixed":-1.2540167411423386e-07,"local":9.066832920378784e-06,"spillover":-1.2540167411423386e-07},{"fixed":-3.36969236416039e-07,"local":1.4291386496112501e-05,"spillover":-3.36969236416039e-07}],"p_immediate_message_norms":[0.017542251298813878,0.03563171976672984,0.05430989215720984],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":2.5839647335886007e-09,"local":-2.7105523819236375e-08,"spillover":2.5839647335886007e-09},"M":{"fixed":-1.2655505801593045e-08,"local":-4.600108894034978e-09,"spillover":-1.2655505801593045e-08},"P":{"fixed":-3.889726782277854e-09,"local":1.6436130023077076e-09,"spillover":-3.889726782277854e-09}},"h_immediate_message_norm":0.022317478594303067,"hard_effect":{"fixed":-7.982629963943985e-09,"local":3.35399312952078e-09,"spillover":-7.982629963943985e-09},"image_id":"000000031118","image_sha256":"2cdfc92ff0193efb0a93f9021841308f1cb204d1ac4810d00aa32a515ef033f7","p_curve_effects":[{"fixed":-2.065557276869495e-09,"local":9.408350886490574e-10,"spillover":-2.065557276869495e-09},{"fixed":-3.856221902345455e-09,"local":1.6066003368035145e-09,"spillover":-3.856221902345455e-09},{"fixed":-5.747401167618613e-09,"local":2.3834035814705506e-09,"spillover":-5.747401167618613e-09}],"p_immediate_message_norms":[0.003971493189497431,0.007963551473009572,0.01197636583219967],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":3.4337644282695506e-06,"local":-0.00015995339087809812,"spillover":3.4337644282695506e-06},"M":{"fixed":2.5970867230355973e-06,"local":-8.76022571178331e-05,"spillover":2.5970867230355973e-06},"P":{"fixed":5.471858141760146e-07,"local":3.058655616033912e-05,"spillover":5.471858141760146e-07}},"h_immediate_message_norm":0.038801941876898595,"hard_effect":{"fixed":9.110212917228661e-07,"local":5.697700543878109e-05,"spillover":9.110212917228661e-07},"image_id":"000000046872","image_sha256":"fd991bcccf8342f3ab5c5228dce3873765964a545365ac3f31d69b32c8a9258d","p_curve_effects":[{"fixed":2.390289284611574e-07,"local":1.1371309339772151e-05,"spillover":2.390289284611574e-07},{"fixed":4.869939195187994e-07,"local":2.3520627618685286e-05,"spillover":4.869939195187994e-07},{"fixed":7.012642570334432e-07,"local":4.01941795706226e-05,"spillover":7.012642570334432e-07}],"p_immediate_message_norms":[0.007253891652703835,0.0146036524596056,0.02205166365708426],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-4.198194432566508e-07,"local":-3.078942048872079e-06,"spillover":-4.198194432566508e-07},"M":{"fixed":-2.0345634912817082e-07,"local":-6.526835337020717e-07,"spillover":-2.0345634912817082e-07},"P":{"fixed":-4.217724673815972e-07,"local":-1.921776876755921e-06,"spillover":-4.217724673815972e-07}},"h_immediate_message_norm":0.0987852916692132,"hard_effect":{"fixed":-6.665180548176552e-07,"local":-2.901850723191604e-06,"spillover":-6.665180548176552e-07},"image_id":"000000051610","image_sha256":"c4b6fdea9764b29e9ef8015c0bf6c1bb45c396f17fa0a425cafa9f2c32a025e6","p_curve_effects":[{"fixed":-1.5006238363035607e-07,"local":-7.176345737953526e-07,"spillover":-1.5006238363035607e-07},{"fixed":-3.05671231727242e-07,"local":-1.4474346345077073e-06,"spillover":-3.05671231727242e-07},{"fixed":-4.798230852087748e-07,"local":-2.1589479978800276e-06,"spillover":-4.798230852087748e-07}],"p_immediate_message_norms":[0.016247051876839756,0.033070248013650994,0.05051954133482155],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-6.64029012003529e-05,"local":0.006081386457529134,"spillover":-6.64029012003529e-05},"M":{"fixed":-1.337774085286477e-05,"local":0.00510280440223148,"spillover":-1.337774085286477e-05},"P":{"fixed":1.8055707523313702e-05,"local":0.00568129572920228,"spillover":1.8055707523313702e-05}},"h_immediate_message_norm":1.0465631171681917,"hard_effect":{"fixed":0.0005929077591059831,"local":0.037386417756268074,"spillover":0.0005929077591059831},"image_id":"000000053529","image_sha256":"560b4e0fc5844448f15891aa241443abc17b670698b3c56c4ae17db37a8cfdbc","p_curve_effects":[{"fixed":2.2096896084844442e-05,"local":0.004067364486435528,"spillover":2.2096896084844442e-05},{"fixed":4.666641915798686e-06,"local":0.009036717212597738,"spillover":4.666641915798686e-06},{"fixed":2.740358456929798e-05,"local":0.003939805488573575,"spillover":2.740358456929798e-05}],"p_immediate_message_norms":[0.21035935337663708,0.4783782581671363,0.8374742719124931],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-4.0711954658242494e-07,"local":-1.5708401976814376e-05,"spillover":-4.0711954658242494e-07},"M":{"fixed":-1.2249778048520343e-07,"local":0.00012611656033956024,"spillover":-1.2249778048520343e-07},"P":{"fixed":-1.438823083151422e-07,"local":0.0002560099200638073,"spillover":-1.438823083151422e-07}},"h_immediate_message_norm":0.2134902539205541,"hard_effect":{"fixed":-3.8477427699232236e-07,"local":0.0004346411179762758,"spillover":-3.8477427699232236e-07},"image_id":"000000057672","image_sha256":"7f497377f9ad39d7b90752d4faf5cd7605329652d511f5009430d39231512334","p_curve_effects":[{"fixed":-5.4635687312884484e-08,"local":8.307609469622272e-05,"spillover":-5.4635687312884484e-08},{"fixed":-1.0705621887683453e-07,"local":0.00018267649219242017,"spillover":-1.0705621887683453e-07},{"fixed":-1.6229535303429604e-07,"local":0.00029267663399950086,"spillover":-1.6229535303429604e-07}],"p_immediate_message_norms":[0.02765908859304009,0.05741133709005011,0.08957579503417792],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.1051792145983994e-07,"local":-6.309454215088082e-06,"spillover":1.1051792145983994e-07},"M":{"fixed":1.264782027573727e-07,"local":3.4388916112862433e-06,"spillover":1.264782027573727e-07},"P":{"fixed":1.0421500668553532e-07,"local":-1.1288990767855847e-06,"spillover":1.0421500668553532e-07}},"h_immediate_message_norm":0.2195662845435448,"hard_effect":{"fixed":1.8566984067141384e-07,"local":-2.7430884618813043e-06,"spillover":1.8566984067141384e-07},"image_id":"000000060102","image_sha256":"49d1bff2f0dacffc712afc003fe3d2b8705881e5d5e241ec02d37e431d49d01c","p_curve_effects":[{"fixed":4.373308011649396e-08,"local":-1.9146406354754366e-07,"spillover":4.373308011649396e-08},{"fixed":8.779275868678153e-08,"local":-6.684316593729062e-07,"spillover":8.779275868678153e-08},{"fixed":1.34455969970056e-07,"local":-1.597616583404605e-06,"spillover":1.34455969970056e-07}],"p_immediate_message_norms":[0.03678029773509637,0.07567471315344322,0.11689988754544088],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.1701619700236106e-07,"local":1.7225619551845697e-06,"spillover":-1.1701619700236106e-07},"M":{"fixed":-6.043458382458862e-08,"local":2.0816034072344662e-06,"spillover":-6.043458382458862e-08},"P":{"fixed":-5.398221094380281e-08,"local":1.3996436433371508e-06,"spillover":-5.398221094380281e-08}},"h_immediate_message_norm":0.07895463548407712,"hard_effect":{"fixed":-9.652881663262114e-08,"local":2.3078063481054775e-06,"spillover":-9.652881663262114e-08},"image_id":"000000064868","image_sha256":"b3cde4030154cacc17d93aa0a01344ec749f96faab680016e0f680458410cb52","p_curve_effects":[{"fixed":-2.4077079758752506e-08,"local":6.189552969255486e-07,"spillover":-2.4077079758752506e-08},{"fixed":-4.641934201604636e-08,"local":1.2327697917237368e-06,"spillover":-4.641934201604636e-08},{"fixed":-6.893477653632796e-08,"local":1.789987816542952e-06,"spillover":-6.893477653632796e-08}],"p_immediate_message_norms":[0.01329886780413925,0.026846971507049008,0.04065422001523223],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":1.3794569065662492e-06,"local":1.4317595005509092e-06,"spillover":1.3794569065662492e-06},"M":{"fixed":3.5495785007435185e-06,"local":1.1841958566904204e-06,"spillover":3.5495785007435185e-06},"P":{"fixed":2.915111370407434e-06,"local":8.701829315107157e-07,"spillover":2.915111370407434e-06}},"h_immediate_message_norm":0.2290582334428836,"hard_effect":{"fixed":5.289305742624262e-06,"local":1.1103542370488682e-06,"spillover":5.289305742624262e-06},"image_id":"000000065350","image_sha256":"963a129714e3675b99b6a405a2cb46eca5678241358bb6b6bbefc3c3f1943ae0","p_curve_effects":[{"fixed":8.904794462430421e-07,"local":4.18893627246862e-07,"spillover":8.904794462430421e-07},{"fixed":1.97895866482084e-06,"local":7.362181699196719e-07,"spillover":1.97895866482084e-06},{"fixed":3.3831877232007312e-06,"local":9.371653123062376e-07,"spillover":3.3831877232007312e-06}],"p_immediate_message_norms":[0.03562210694905927,0.07735250634657836,0.12763618153049092],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":2.041633715920531e-06,"local":-5.316061561095632e-06,"spillover":4.283714045604752e-07},"M":{"fixed":1.4317101103318807e-06,"local":-1.3494644431487086e-05,"spillover":-7.081661224763329e-07},"P":{"fixed":-1.0489889342471584e-06,"local":-4.222722928863814e-06,"spillover":-1.5638677810070487e-06}},"h_immediate_message_norm":0.3310703384449442,"hard_effect":{"fixed":-2.1362311381318763e-06,"local":-1.3219481487965895e-05,"spillover":-2.83607854814379e-06},"image_id":"000000066038","image_sha256":"6ffd3baefa47644f7bf33604d7c1be20c6012950ecbc5dc328d2be9d5833db12","p_curve_effects":[{"fixed":-2.4211314400318824e-07,"local":-3.550551054961812e-07,"spillover":-4.3272303977028026e-07},{"fixed":-6.340334801038967e-07,"local":-1.7082788770082964e-06,"spillover":-1.0534637775869502e-06},{"fixed":-1.2564666613187891e-06,"local":-5.479944954791573e-06,"spillover":-1.819069782717098e-06}],"p_immediate_message_norms":[0.04027442608976082,0.08525395493216537,0.136261870109258],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-4.159748809454943e-08,"local":-6.332807588821542e-07,"spillover":-4.159748809454943e-08},"M":{"fixed":-2.2363433845647845e-08,"local":1.3867751369457265e-06,"spillover":-2.2363433845647845e-08},"P":{"fixed":1.3983071867785848e-08,"local":1.177993583567672e-06,"spillover":1.3983071867785848e-08}},"h_immediate_message_norm":0.06918333704701432,"hard_effect":{"fixed":2.4359732945632845e-08,"local":1.9734243340228377e-06,"spillover":2.4359732945632845e-08},"image_id":"000000069213","image_sha256":"c219b7e4409b0dcaab0ec1932372f7f91bfc72abb999a3ed92405c1089eb0b0f","p_curve_effects":[{"fixed":3.730370284806689e-09,"local":4.963874063224386e-07,"spillover":3.730370284806689e-09},{"fixed":9.865580471481172e-09,"local":1.017061101096019e-06,"spillover":9.865580471481172e-09},{"fixed":1.9109422659275427e-08,"local":1.5187966721902889e-06,"spillover":1.9109422659275427e-08}],"p_immediate_message_norms":[0.01170613994576184,0.02359299175149136,0.035667005495261965],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-7.275779666749438e-07,"local":0.00013584820677570424,"spillover":-7.275779666749438e-07},"M":{"fixed":1.2585849061221286e-06,"local":-0.00023735787965687856,"spillover":1.2585849061221286e-06},"P":{"fixed":-4.113815322727551e-06,"local":0.00035308537193328056,"spillover":-4.113815322727551e-06}},"h_immediate_message_norm":0.29896062844073007,"hard_effect":{"fixed":-9.654304885420837e-06,"local":0.0005222072991640002,"spillover":-9.654304885420837e-06},"image_id":"000000071711","image_sha256":"fccd841030f6c5fb2e8acc23bf1105d077f6715d1219010a7ee061ba32917858","p_curve_effects":[{"fixed":-1.2147360744160784e-06,"local":0.0001502504793307732,"spillover":-1.2147360744160784e-06},{"fixed":-2.6650417569037098e-06,"local":0.00026554420660688735,"spillover":-2.6650417569037098e-06},{"fixed":-4.838202105639472e-06,"local":0.00039685595459647716,"spillover":-4.838202105639472e-06}],"p_immediate_message_norms":[0.046499080213727256,0.10092112248432304,0.16645346464204427],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-2.516625036951455e-08,"local":7.841563663656011e-05,"spillover":-2.516625036951455e-08},"M":{"fixed":6.685393367364054e-07,"local":-6.0653709922386716e-05,"spillover":6.685393367364054e-07},"P":{"fixed":-1.5211434820835515e-07,"local":4.773331033239523e-05,"spillover":-1.5211434820835515e-07}},"h_immediate_message_norm":0.09244400636203041,"hard_effect":{"fixed":-2.2073399371259211e-07,"local":5.776925742839896e-05,"spillover":-2.2073399371259211e-07},"image_id":"000000074733","image_sha256":"d99c93fb6d22a5d51bbb6e09ca5f10c11bdcf90a711abf6cc83188df52cc456a","p_curve_effects":[{"fixed":-5.5371955749727864e-08,"local":2.0709654163827973e-05,"spillover":-5.5371955749727864e-08},{"fixed":-1.1508291665983383e-07,"local":4.003966341134535e-05,"spillover":-1.1508291665983383e-07},{"fixed":-1.7063006398261582e-07,"local":5.1580133792920174e-05,"spillover":-1.7063006398261582e-07}],"p_immediate_message_norms":[0.012474739894301267,0.02557149926455232,0.03936013656607161],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.3493029945669624e-07,"local":-5.2616264178314e-07,"spillover":-1.3493029945669624e-07},"M":{"fixed":4.798069143280957e-08,"local":3.5929896008525416e-07,"spillover":4.798069143280957e-08},"P":{"fixed":6.401430334496254e-08,"local":5.633769555743498e-07,"spillover":6.401430334496254e-08}},"h_immediate_message_norm":0.19065837900915936,"hard_effect":{"fixed":1.3449362766667847e-07,"local":1.1592278867238214e-06,"spillover":1.3449362766667847e-07},"image_id":"000000078915","image_sha256":"800d4feb64141487b944c3ccd32554a2dc4095589b8cb4d617066a9d0e7c6c43","p_curve_effects":[{"fixed":3.113408141497062e-08,"local":2.9337543993546654e-07,"spillover":3.113408141497062e-08},{"fixed":6.336700365079315e-08,"local":5.538091931820853e-07,"spillover":6.336700365079315e-08},{"fixed":9.754182496912386e-08,"local":8.429462336054976e-07,"spillover":9.754182496912386e-08}],"p_immediate_message_norms":[0.03826516580309537,0.07963200264095009,0.1247175934276357],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-8.023589999195708e-06,"local":-2.633660078747568e-05,"spillover":-8.023589999195708e-06},"M":{"fixed":-8.955527663930506e-06,"local":-2.41736622287383e-05,"spillover":-8.955527663930506e-06},"P":{"fixed":-5.641875279924445e-06,"local":-1.0604764668298294e-05,"spillover":-5.641875279924445e-06}},"h_immediate_message_norm":0.5674216941515815,"hard_effect":{"fixed":-2.014988512734914e-05,"local":3.546675475361166e-05,"spillover":-2.014988512734914e-05},"image_id":"000000084664","image_sha256":"f936a16148ba0460b3b89cb4f4aa3866f3079210b7e641abd0b016ddcd3e51e7","p_curve_effects":[{"fixed":-1.1338813827896192e-06,"local":-7.6445764585595e-06,"spillover":-1.1338813827896192e-06},{"fixed":-2.9974554121153796e-06,"local":-1.4782194009133921e-05,"spillover":-2.9974554121153796e-06},{"fixed":-6.964085213828977e-06,"local":-8.516049997880481e-06,"spillover":-6.964085213828977e-06}],"p_immediate_message_norms":[0.06950666409918632,0.15974349476632124,0.2866659761780213],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":2.3513528168549874e-07,"local":-2.0049303365073795e-05,"spillover":2.3513528168549874e-07},"M":{"fixed":-2.704609283855792e-07,"local":3.6168341037539262e-06,"spillover":-2.704609283855792e-07},"P":{"fixed":-2.787099253126595e-07,"local":-9.560284802232616e-07,"spillover":-2.787099253126595e-07}},"h_immediate_message_norm":0.07438792777959287,"hard_effect":{"fixed":-5.787557057759449e-07,"local":-7.2786939824473484e-06,"spillover":-5.787557057759449e-07},"image_id":"000000086483","image_sha256":"ab17c10220fca3e893e48673b0eacaf9d206999ab17279560c982d16fb8798a9","p_curve_effects":[{"fixed":-1.3949728552148377e-07,"local":1.6130285364441763e-06,"spillover":-1.3949728552148377e-07},{"fixed":-2.8722489322802885e-07,"local":-5.02014811151752e-07,"spillover":-2.8722489322802885e-07},{"fixed":-4.0940759718846587e-07,"local":-3.979099165962209e-06,"spillover":-4.0940759718846587e-07}],"p_immediate_message_norms":[0.016683448257676533,0.03405606049672353,0.052178918081383675],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.2275314326358014e-08,"local":3.7369721983882063e-07,"spillover":1.2275314326358014e-08},"M":{"fixed":-8.826493541122296e-09,"local":-7.304370909828121e-07,"spillover":-8.826493541122296e-09},"P":{"fixed":-2.6303792594571662e-09,"local":-4.6306376140631886e-08,"spillover":-2.6303792594571662e-09}},"h_immediate_message_norm":0.01938219835835007,"hard_effect":{"fixed":-5.125874276683956e-09,"local":-9.371675896855725e-08,"spillover":-5.125874276683956e-09},"image_id":"000000088951","image_sha256":"2abcdbf48031a2d126452f1b383195a8a25189fa2620d085e35f6184ce73ed0b","p_curve_effects":[{"fixed":-9.903084342149926e-11,"local":-2.3321390632351745e-08,"spillover":-9.903084342149926e-11},{"fixed":-1.8673274593261624e-09,"local":-4.615222487356794e-08,"spillover":-1.8673274593261624e-09},{"fixed":-5.924779475623837e-09,"local":-6.944551291597598e-08,"spillover":-5.924779475623837e-09}],"p_immediate_message_norms":[0.0029926415964722274,0.005998341111951632,0.00901722163240794],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-4.613099956120997e-05,"local":0.0002292451485150631,"spillover":-4.613099956120997e-05},"M":{"fixed":-9.72118146132829e-05,"local":0.00047673911673561223,"spillover":-9.72118146132829e-05},"P":{"fixed":-7.603551663023257e-05,"local":0.00044113977236814064,"spillover":-7.603551663023257e-05}},"h_immediate_message_norm":0.11899897937001624,"hard_effect":{"fixed":-0.00017355355680744727,"local":0.0009736331424568291,"spillover":-0.00017355355680744727},"image_id":"000000090155","image_sha256":"5dce15f7160f3efd68efacab3932a634602533f30e0345967e890f883b8e5604","p_curve_effects":[{"fixed":-3.497879526459524e-05,"local":0.00020633520819643425,"spillover":-3.497879526459524e-05},{"fixed":-7.29555805130365e-05,"local":0.00042954914066364175,"spillover":-7.29555805130365e-05},{"fixed":-0.00012017217411306597,"local":0.0006875349682443459,"spillover":-0.00012017217411306597}],"p_immediate_message_norms":[0.02747606847632679,0.05632535954584234,0.08669770461131474],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":2.06761104902155e-06,"local":-0.00015470510454197264,"spillover":2.06761104902155e-06},"M":{"fixed":1.0174780478028507e-05,"local":-0.0002911498493228179,"spillover":1.0174780478028507e-05},"P":{"fixed":6.4138890085553915e-06,"local":-0.0003252509154775887,"spillover":6.4138890085553915e-06}},"h_immediate_message_norm":0.9419981670312119,"hard_effect":{"fixed":0.0003147733302357363,"local":0.0003684719190684277,"spillover":0.0003147733302357363},"image_id":"000000104782","image_sha256":"667a8bd3ea18c796687c73738455fdf1ab374a32576d3b0bf37ba71760902e4f","p_curve_effects":[{"fixed":1.5546113964941613e-06,"local":-0.0001130779694381934,"spillover":1.5546113964941613e-06},{"fixed":3.830217151021796e-06,"local":-0.00023974155572955257,"spillover":3.830217151021796e-06},{"fixed":7.70572493732219e-06,"local":-0.0003680055953516068,"spillover":7.70572493732219e-06}],"p_immediate_message_norms":[0.07908508779290528,0.181840499782331,0.3380093644412711],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":7.658414604837238e-05,"local":0.0006166966684761077,"spillover":7.658414604837238e-05},"M":{"fixed":-5.3901006269350495e-05,"local":0.00025111606828677235,"spillover":-5.3901006269350495e-05},"P":{"fixed":1.9325263129255088e-05,"local":1.8362960070755312e-05,"spillover":1.9325263129255088e-05}},"h_immediate_message_norm":0.21858088269147521,"hard_effect":{"fixed":4.9154654062757985e-05,"local":4.220893573941842e-05,"spillover":4.9154654062757985e-05},"image_id":"000000109798","image_sha256":"8fafbfb6d1c320f9efc59291748c0b9a730726db311364c03280b2de39fe656f","p_curve_effects":[{"fixed":6.287769942214805e-06,"local":1.4595352105312848e-05,"spillover":6.287769942214805e-06},{"fixed":1.813261585635606e-05,"local":2.072023358772046e-05,"spillover":1.813261585635606e-05},{"fixed":3.35554035891944e-05,"local":1.9773294519232626e-05,"spillover":3.35554035891944e-05}],"p_immediate_message_norms":[0.04796904485556359,0.10006428452166796,0.15711828074553522],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-6.575484336855906e-09,"local":-2.9936974726501453e-07,"spillover":-6.575484336855906e-09},"M":{"fixed":1.5169697350266714e-08,"local":9.947828436940462e-07,"spillover":1.5169697350266714e-08},"P":{"fixed":1.377554313429392e-08,"local":8.665100912785121e-07,"spillover":1.377554313429392e-08}},"h_immediate_message_norm":0.02696758556760183,"hard_effect":{"fixed":2.308658338112668e-08,"local":1.4189026571940323e-06,"spillover":2.308658338112668e-08},"image_id":"000000109992","image_sha256":"4aafa6196c1802e0eb2e2c39df41ab9f4b69c449c254a9663578b8a7b79c9444","p_curve_effects":[{"fixed":4.715718437704047e-09,"local":3.895893017644088e-07,"spillover":4.715718437704047e-09},{"fixed":1.2145579585901706e-08,"local":7.489674599555181e-07,"spillover":1.2145579585901706e-08},{"fixed":1.8305455482588856e-08,"local":1.1049704860355638e-06,"spillover":1.8305455482588856e-08}],"p_immediate_message_norms":[0.004920761852940344,0.00987486785775924,0.014862718944698613],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-2.5442692335566855e-08,"local":2.7736839770860374e-07,"spillover":-2.5442692335566855e-08},"M":{"fixed":-3.5693620685275006e-08,"local":3.445549736457289e-07,"spillover":-3.5693620685275006e-08},"P":{"fixed":-2.2708381165072206e-08,"local":1.8748916538670769e-07,"spillover":-2.2708381165072206e-08}},"h_immediate_message_norm":0.022373405404718754,"hard_effect":{"fixed":-4.5557774241186243e-08,"local":3.8339854761628204e-07,"spillover":-4.5557774241186243e-08},"image_id":"000000118921","image_sha256":"321f2374beb5e907f2bc2e7eb8ba1fa5fc311f922a9d4dab86230dcc37beb0b4","p_curve_effects":[{"fixed":-1.1128714609185634e-08,"local":9.077577323973588e-08,"spillover":-1.1128714609185634e-08},{"fixed":-2.2736045831239175e-08,"local":1.8646474849831314e-07,"spillover":-2.2736045831239175e-08},{"fixed":-3.426038305479181e-08,"local":2.8522697442207403e-07,"spillover":-3.426038305479181e-08}],"p_immediate_message_norms":[0.0045396916337093725,0.009108184994974188,0.01370583410800226],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-9.368212062983254e-05,"local":0.0014240150417216344,"spillover":-9.368212062983254e-05},"M":{"fixed":-2.6637503773928897e-05,"local":0.00015602591611550234,"spillover":-2.6637503773928897e-05},"P":{"fixed":-4.7487840200460124e-05,"local":0.0007787811119374886,"spillover":-4.7487840200460124e-05}},"h_immediate_message_norm":0.2328212292565078,"hard_effect":{"fixed":-9.32713467147947e-05,"local":0.0015129390242868187,"spillover":-9.32713467147947e-05},"image_id":"000000129113","image_sha256":"7afcf3b9fe07b838a808faf6cf1ba83e1527ad4e63fa79173f8a339bc3114d0d","p_curve_effects":[{"fixed":-1.7721100874817236e-05,"local":0.0003098023250717001,"spillover":-1.7721100874817236e-05},{"fixed":-3.907843350310462e-05,"local":0.0006332222725743304,"spillover":-3.907843350310462e-05},{"fixed":-6.237120986328157e-05,"local":0.0010132705053703828,"spillover":-6.237120986328157e-05}],"p_immediate_message_norms":[0.03696695874499531,0.07773085306912739,0.12321704926526836],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":5.492746676394785e-07,"local":-2.7459496960282465e-05,"spillover":5.492746676394785e-07},"M":{"fixed":2.1250039163612602e-07,"local":-5.547605142625841e-05,"spillover":2.1250039163612602e-07},"P":{"fixed":-3.0641826313214843e-07,"local":-1.0643094533537243e-05,"spillover":-3.0641826313214843e-07}},"h_immediate_message_norm":0.11678490422510755,"hard_effect":{"fixed":-5.995129069152894e-07,"local":-8.160875692457895e-06,"spillover":-5.995129069152894e-07},"image_id":"000000133233","image_sha256":"7f4aaf803281ebe5ddecd6bbb969cc626b65bf893cd2198d05ec7b5a562aa0d1","p_curve_effects":[{"fixed":-1.1037432256014168e-07,"local":-7.765443734791821e-06,"spillover":-1.1037432256014168e-07},{"fixed":-2.3123320085430277e-07,"local":-1.3877831908077828e-05,"spillover":-2.3123320085430277e-07},{"fixed":-4.0444023341815183e-07,"local":-1.2081919932909954e-05,"spillover":-4.0444023341815183e-07}],"p_immediate_message_norms":[0.022004848278822355,0.04523033835438816,0.06981101825449991],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-1.1662314323568938e-07,"local":4.1634667533543986e-05,"spillover":-1.1662314323568938e-07},"M":{"fixed":1.932131173334265e-09,"local":1.2596482862182882e-05,"spillover":1.932131173334265e-09},"P":{"fixed":3.803963906310233e-09,"local":2.9679239743990985e-05,"spillover":3.803963906310233e-09}},"h_immediate_message_norm":1.2116634859034163,"hard_effect":{"fixed":2.527955217604015e-07,"local":0.00024056120052450968,"spillover":2.527955217604015e-07},"image_id":"000000135890","image_sha256":"7c3b5e6755b58d55585200d2cf15fd46d0119dcb4b507d35df34f4da914f8d03","p_curve_effects":[{"fixed":-2.3148274639348335e-09,"local":4.073477723321893e-06,"spillover":-2.3148274639348335e-09},{"fixed":-4.099771316054893e-09,"local":1.441112244974542e-05,"spillover":-4.099771316054893e-09},{"fixed":7.755831517492796e-09,"local":3.7313298391113765e-05,"spillover":7.755831517492796e-09}],"p_immediate_message_norms":[0.1086871468711187,0.25598329920181184,0.4820155889492581],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-6.3262999923198336e-06,"local":0.0004596571981441277,"spillover":-6.3262999923198336e-06},"M":{"fixed":-7.331925919028838e-06,"local":0.0004946257749573127,"spillover":-7.331925919028838e-06},"P":{"fixed":-5.039150863007646e-06,"local":0.0004318045062775896,"spillover":-5.039150863007646e-06}},"h_immediate_message_norm":0.1851620762187679,"hard_effect":{"fixed":-9.652264317163393e-06,"local":0.0008052473795659241,"spillover":-9.652264317163393e-06},"image_id":"000000136600","image_sha256":"d60884afbf97caa7f0a3a6ae37eb8b25ae61be3abffc25192622980f177afcc1","p_curve_effects":[{"fixed":-1.8906642437694146e-06,"local":0.00016758512279388578,"spillover":-1.8906642437694146e-06},{"fixed":-4.066106191095466e-06,"local":0.0003566103564485758,"spillover":-4.066106191095466e-06},{"fixed":-6.613394172626762e-06,"local":0.0005639141980194416,"spillover":-6.613394172626762e-06}],"p_immediate_message_norms":[0.03152330824290694,0.06559347783201937,0.1027725317662756],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-5.444520706551076e-07,"local":-2.4855688348553635e-05,"spillover":-5.444520706551076e-07},"M":{"fixed":-7.281000498407056e-07,"local":2.5259974851641238e-05,"spillover":-7.281000498407056e-07},"P":{"fixed":-1.3056183155446544e-06,"local":1.0938384153516556e-05,"spillover":-1.3056183155446544e-06}},"h_immediate_message_norm":0.016939436575990403,"hard_effect":{"fixed":-2.6314316511708707e-06,"local":2.1386443271570466e-05,"spillover":-2.6314316511708707e-06},"image_id":"000000136715","image_sha256":"cde59a511126e505df5b80635e71768e26874382a1bad191f5e26ad820597701","p_curve_effects":[{"fixed":-6.455921760482874e-07,"local":5.535071338755304e-06,"spillover":-6.455921760482874e-07},{"fixed":-1.302370094741212e-06,"local":1.0939948258667509e-05,"spillover":-1.302370094741212e-06},{"fixed":-1.9688926758444636e-06,"local":1.6340132863126855e-05,"spillover":-1.9688926758444636e-06}],"p_immediate_message_norms":[0.004091671240419476,0.008213183115710737,0.012364991550206301],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":1.5002450732281286e-05,"local":1.9283244799139728e-05,"spillover":1.5002450732281286e-05},"M":{"fixed":1.1226588959689499e-05,"local":0.0002711480189358251,"spillover":1.1226588959689499e-05},"P":{"fixed":3.4272415822928005e-06,"local":0.0003725946469601152,"spillover":3.4272415822928005e-06}},"h_immediate_message_norm":0.3988340265398786,"hard_effect":{"fixed":-2.2535091308154356e-07,"local":0.0008370457775034945,"spillover":-2.2535091308154356e-07},"image_id":"000000138550","image_sha256":"819557b8df3fbbf27358a66aa87adaa5a4908ad95b418f50d1026b43bf9ff0a7","p_curve_effects":[{"fixed":2.318855646994949e-06,"local":0.00011985576617316775,"spillover":2.318855646994949e-06},{"fixed":4.093105744856166e-06,"local":0.00027721611563206235,"spillover":4.093105744856166e-06},{"fixed":3.9814345499417265e-06,"local":0.000498964087353589,"spillover":3.9814345499417265e-06}],"p_immediate_message_norms":[0.06268716312600903,0.13466244073224104,0.2205055939416577],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-5.5989922864511e-06,"local":0.0002748776050072431,"spillover":-5.5989922864511e-06},"M":{"fixed":3.251957524239129e-06,"local":-0.00109304820264501,"spillover":3.251957524239129e-06},"P":{"fixed":-4.684365743775713e-06,"local":0.00030759101758689203,"spillover":-4.684365743775713e-06}},"h_immediate_message_norm":0.30050447659564783,"hard_effect":{"fixed":-8.973231344638552e-06,"local":0.0006373012161582682,"spillover":-8.973231344638552e-06},"image_id":"000000139099","image_sha256":"ab9c7a09369b381043f90e6008307610d63cd9cbe3803ba1af6b1998b361fe51","p_curve_effects":[{"fixed":-1.8030279038509789e-06,"local":0.00024447173792042573,"spillover":-1.8030279038509789e-06},{"fixed":-3.999391203567126e-06,"local":0.0003949476163406275,"spillover":-3.999391203567126e-06},{"fixed":-6.12503466373808e-06,"local":0.00033915065742012515,"spillover":-6.12503466373808e-06}],"p_immediate_message_norms":[0.05379198447354266,0.11418209300759673,0.1829672180238163],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":9.921024531292337e-06,"local":-0.000151430657884436,"spillover":9.921024531292337e-06},"M":{"fixed":5.152545280388716e-06,"local":-5.722842944890644e-05,"spillover":5.152545280388716e-06},"P":{"fixed":1.590507490529935e-05,"local":-8.71998597276018e-05,"spillover":1.590507490529935e-05}},"h_immediate_message_norm":0.10414661966723743,"hard_effect":{"fixed":2.5735151710099165e-05,"local":-0.00015273914587137297,"spillover":2.5735151710099165e-05},"image_id":"000000143931","image_sha256":"45cf81830e1b95dc25a9be1ebdf2798238b9bda4dc3e34e589442c5c9ad98aad","p_curve_effects":[{"fixed":6.909682910790672e-06,"local":-3.591851333895925e-05,"spillover":6.909682910790672e-06},{"fixed":1.3413585761542883e-05,"local":-7.299017934814939e-05,"spillover":1.3413585761542883e-05},{"fixed":2.0402770902553692e-05,"local":-0.00011284053292192307,"spillover":2.0402770902553692e-05}],"p_immediate_message_norms":[0.02016186908438091,0.04088266484459927,0.062200145211064],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":2.9501581366714095e-06,"local":9.817286564199959e-06,"spillover":2.9501581366714095e-06},"M":{"fixed":2.1090201175443433e-06,"local":3.953932588406384e-05,"spillover":2.1090201175443433e-06},"P":{"fixed":1.803549484528065e-06,"local":4.3593272392132336e-05,"spillover":1.803549484528065e-06}},"h_immediate_message_norm":0.09196616465160784,"hard_effect":{"fixed":3.086899102928628e-06,"local":7.963763624415504e-05,"spillover":3.086899102928628e-06},"image_id":"000000155179","image_sha256":"df0a53913e3fb3e4decf13aecb762fe0abe287f353d79af26eb63b13002f3852","p_curve_effects":[{"fixed":7.530862822036424e-07,"local":1.6424520520173097e-05,"spillover":7.530862822036424e-07},{"fixed":1.5569157492184224e-06,"local":3.575295405835663e-05,"spillover":1.5569157492184224e-06},{"fixed":2.3287810856902763e-06,"local":5.717764832811195e-05,"spillover":2.3287810856902763e-06}],"p_immediate_message_norms":[0.01738490757382514,0.035061015527008084,0.053037228715460634],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":1.5936186562147635e-06,"local":6.817204046355094e-05,"spillover":1.5936186562147635e-06},"M":{"fixed":1.1341445824338454e-06,"local":0.00012126155791804434,"spillover":1.1341445824338454e-06},"P":{"fixed":2.877945551437005e-06,"local":0.004057065507129943,"spillover":2.877945551437005e-06}},"h_immediate_message_norm":0.6863654298932023,"hard_effect":{"fixed":2.3165067677619056e-06,"local":0.01259606853033221,"spillover":2.3165067677619056e-06},"image_id":"000000158548","image_sha256":"8b8662687f8a639949f622da9ccec56bff0e0569b4eb498aa77f0520a19605b1","p_curve_effects":[{"fixed":1.4019685389485281e-06,"local":0.0014678784896374319,"spillover":1.4019685389485281e-06},{"fixed":2.933343077733859e-06,"local":0.0035691018592390045,"spillover":2.933343077733859e-06},{"fixed":4.298525037628627e-06,"local":0.007134216172513395,"spillover":4.298525037628627e-06}],"p_immediate_message_norms":[0.11632439696908696,0.2576457696749911,0.4394085490581411],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":8.894788661982974e-09,"local":3.312021021647818e-08,"spillover":8.894788661982974e-09},"M":{"fixed":9.253831101859363e-09,"local":2.4195320445570616e-08,"spillover":9.253831101859363e-09},"P":{"fixed":9.728540081160864e-09,"local":2.674514495566954e-08,"spillover":9.728540081160864e-09}},"h_immediate_message_norm":0.005651873665523845,"hard_effect":{"fixed":2.681358073422513e-08,"local":5.428908593892645e-08,"spillover":2.681358073422513e-08},"image_id":"000000163640","image_sha256":"e9bcd6d4d276493efdb6fc3ac4bcf3e8b40318f896a68d84981adca606a51bba","p_curve_effects":[{"fixed":3.5588514427087325e-09,"local":1.3205826329627844e-08,"spillover":3.5588514427087325e-09},{"fixed":8.501606699878872e-09,"local":2.6674060540459983e-08,"spillover":8.501606699878872e-09},{"fixed":1.7125162100894986e-08,"local":4.035554799692079e-08,"spillover":1.7125162100894986e-08}],"p_immediate_message_norms":[0.0011390334342213288,0.0022791246719186847,0.00342028420629107],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.3532919471768454e-09,"local":-2.6156583104329593e-07,"spillover":-1.3532919471768454e-09},"M":{"fixed":-4.818229633339834e-09,"local":6.367759567476079e-07,"spillover":-4.818229633339834e-09},"P":{"fixed":-2.4172080655035207e-09,"local":1.9224514227878715e-07,"spillover":-2.4172080655035207e-09}},"h_immediate_message_norm":0.02140778255592772,"hard_effect":{"fixed":-4.004713818672517e-09,"local":3.301683497354839e-07,"spillover":-4.004713818672517e-09},"image_id":"000000164885","image_sha256":"ed7d5c90e44189de91ba723744485059c9b54c26b3ca4ab3842d53ca489d50a1","p_curve_effects":[{"fixed":-1.113946473678038e-09,"local":8.182120091171623e-08,"spillover":-1.113946473678038e-09},{"fixed":-2.042546561452515e-09,"local":1.639758509832637e-07,"spillover":-2.042546561452515e-09},{"fixed":-3.068838861416262e-09,"local":2.4745711296232263e-07,"spillover":-3.068838861416262e-09}],"p_immediate_message_norms":[0.00354591646660346,0.00710515243578139,0.010677801181557561],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-2.385737499154862e-05,"local":0.00040441449164729516,"spillover":-2.385737499154862e-05},"M":{"fixed":-7.721113078511139e-06,"local":0.00015170282672535753,"spillover":-7.721113078511139e-06},"P":{"fixed":-2.3912947447186455e-05,"local":0.00041866825649651784,"spillover":-2.3912947447186455e-05}},"h_immediate_message_norm":0.37528834926830773,"hard_effect":{"fixed":-4.2387317425267995e-05,"local":0.0006699681750535974,"spillover":-4.2387317425267995e-05},"image_id":"000000164969","image_sha256":"6f8cebaacfbcfcf955dc01896b6fc095faa79914ea7f0cf36ad96ec6c4a8690c","p_curve_effects":[{"fixed":-7.249906357116934e-06,"local":0.0001457282676655472,"spillover":-7.249906357116934e-06},{"fixed":-1.6332430201920073e-05,"local":0.00030469205344031344,"spillover":-1.6332430201920073e-05},{"fixed":-2.7703206069819644e-05,"local":0.00047565635802462,"spillover":-2.7703206069819644e-05}],"p_immediate_message_norms":[0.04940093489900253,0.10398933974473154,0.16503270356268665],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|large"}
{"averaged_effects":{"D":{"fixed":4.520774017140646e-06,"local":5.484933132478276e-05,"spillover":4.520774017140646e-06},"M":{"fixed":9.192194864660747e-06,"local":-0.00024283626385844526,"spillover":9.192194864660747e-06},"P":{"fixed":-6.4315458017435295e-06,"local":-9.75129100173414e-05,"spillover":-6.4315458017435295e-06}},"h_immediate_message_norm":0.19763562028822765,"hard_effect":{"fixed":-1.3325077070795721e-05,"local":-0.00020123533828018264,"spillover":-1.3325077070795721e-05},"image_id":"000000166287","image_sha256":"8c1e01146df6e51a43b12bedd7913834d5ed8f91031924a964e915a74cc9f72d","p_curve_effects":[{"fixed":-3.0118734255409063e-06,"local":-5.2621391909993265e-05,"spillover":-3.0118734255409063e-06},{"fixed":-6.477124842255849e-06,"local":-9.567059586020055e-05,"spillover":-6.477124842255849e-06},{"fixed":-9.805639137433833e-06,"local":-0.0001442467422818304,"spillover":-9.805639137433833e-06}],"p_immediate_message_norms":[0.03854440970892898,0.08016230376577306,0.12535131312013534],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-1.2983529743788741e-05,"local":0.008788483785519843,"spillover":-1.2983529743788741e-05},"M":{"fixed":-6.332571145816097e-05,"local":0.01594811070584057,"spillover":-6.332571145816097e-05},"P":{"fixed":-3.621350799305987e-05,"local":0.011178507356019551,"spillover":-3.621350799305987e-05}},"h_immediate_message_norm":0.8298032978194326,"hard_effect":{"fixed":-0.0004239583775104737,"local":0.03230029702138111,"spillover":-0.0004239583775104737},"image_id":"000000170116","image_sha256":"329e023a2f40925b9f28021f9daf9407d568b01edf5fd0b77ac772e27e2553c4","p_curve_effects":[{"fixed":5.537304640625129e-06,"local":0.0014780411171960769,"spillover":5.537304640625129e-06},{"fixed":-3.4161983171708543e-06,"local":0.004863224075428432,"spillover":-3.4161983171708543e-06},{"fixed":-5.261216283100438e-05,"local":0.01433614899631511,"spillover":-5.261216283100438e-05}],"p_immediate_message_norms":[0.08181799836130384,0.1807955398030179,0.3086967039868018],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-6.331463123252756e-07,"local":1.2312991011959705e-05,"spillover":-6.331463123252756e-07},"M":{"fixed":-6.972741605368893e-07,"local":1.719601201554126e-05,"spillover":-6.972741605368893e-07},"P":{"fixed":-4.961595720899201e-07,"local":1.7455439756818296e-05,"spillover":-4.961595720899201e-07}},"h_immediate_message_norm":0.18424358782783498,"hard_effect":{"fixed":-8.419990956678655e-07,"local":2.870082771561837e-05,"spillover":-8.419990956678655e-07},"image_id":"000000172595","image_sha256":"faa06206531e26d29bed2d1ecca535d5496a017e1e88a7329f19bf4a5574a83b","p_curve_effects":[{"fixed":-1.6862564294027604e-07,"local":5.957517068252917e-06,"spillover":-1.6862564294027604e-07},{"fixed":-3.553316537804538e-07,"local":1.2640359368392968e-05,"spillover":-3.553316537804538e-07},{"fixed":-5.665735312446532e-07,"local":1.986297995103096e-05,"spillover":-5.665735312446532e-07}],"p_immediate_message_norms":[0.02844015774537975,0.05926193610033822,0.0930214003507601],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.9105169636584457e-06,"local":1.6026481703175146e-05,"spillover":1.9105169636584457e-06},"M":{"fixed":2.4827674862734395e-07,"local":2.5760762160133993e-05,"spillover":2.4827674862734395e-07},"P":{"fixed":2.3692706685830727e-06,"local":4.393354049046913e-06,"spillover":2.3692706685830727e-06}},"h_immediate_message_norm":0.8270519152044401,"hard_effect":{"fixed":4.864777578336178e-06,"local":-1.0504320170321726e-06,"spillover":4.864777578336178e-06},"image_id":"000000177935","image_sha256":"4e1e6de983ed9e03519ed8af56493934b3c633acd3e19c461aa009f699c41855","p_curve_effects":[{"fixed":6.146174898599352e-07,"local":1.8772249280615914e-06,"spillover":6.146174898599352e-07},{"fixed":1.6669127396217245e-06,"local":7.2737495056384035e-06,"spillover":1.6669127396217245e-06},{"fixed":3.2465972579446417e-06,"local":5.651418609539573e-06,"spillover":3.2465972579446417e-06}],"p_immediate_message_norms":[0.1498284785878185,0.3292145890599131,0.5495431241644069],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.4610362856954233e-07,"local":1.3662870571323496e-05,"spillover":-1.4610362856954233e-07},"M":{"fixed":-3.2034728494882415e-07,"local":1.9158511001431296e-05,"spillover":-3.2034728494882415e-07},"P":{"fixed":-2.0879882329977577e-07,"local":1.4770464291986535e-05,"spillover":-2.0879882329977577e-07}},"h_immediate_message_norm":0.32714880712351607,"hard_effect":{"fixed":-3.1399126461080853e-07,"local":2.365567372349117e-05,"spillover":-3.1399126461080853e-07},"image_id":"000000179642","image_sha256":"3ca6f60e050dce9f1cfcbb68052cfdc0ea877fb99529beafa6779c0fa719df17","p_curve_effects":[{"fixed":-7.950630024418544e-08,"local":5.252391561719216e-06,"spillover":-7.950630024418544e-08},{"fixed":-1.5841208694431473e-07,"local":1.049620688558061e-05,"spillover":-1.5841208694431473e-07},{"fixed":-2.339921914775063e-07,"local":1.6907592995189498e-05,"spillover":-2.339921914775063e-07}],"p_immediate_message_norms":[0.045789148863840896,0.09564140792264215,0.1503560455020845],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-9.949453048984161e-09,"local":-2.0502532716550637e-07,"spillover":-9.949453048984161e-09},"M":{"fixed":2.3219687967796407e-09,"local":2.3722916449858458e-07,"spillover":2.3219687967796407e-09},"P":{"fixed":-1.1672036784937551e-08,"local":5.038176227115833e-07,"spillover":-1.1672036784937551e-08}},"h_immediate_message_norm":0.01579305248053065,"hard_effect":{"fixed":-2.3160435486330525e-08,"local":1.0398069108074736e-06,"spillover":-2.3160435486330525e-08},"image_id":"000000185473","image_sha256":"ccf9002db2e904761e86212f5b3d9155cb3c7a6a5f3c020ce07ff70fe4a03e7e","p_curve_effects":[{"fixed":-5.945518866514246e-09,"local":2.4723075255951577e-07,"spillover":-5.945518866514246e-09},{"fixed":-1.1788930826114527e-08,"local":5.014596519987286e-07,"spillover":-1.1788930826114527e-08},{"fixed":-1.728166066218388e-08,"local":7.627624635765055e-07,"spillover":-1.728166066218388e-08}],"p_immediate_message_norms":[0.003463613186848417,0.006954578838087354,0.010473265779795732],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.9357697694725718e-05,"local":9.118021692495003e-05,"spillover":-1.9357697694725718e-05},"M":{"fixed":-2.7198369916116814e-05,"local":9.200746602759586e-05,"spillover":-2.7198369916116814e-05},"P":{"fixed":-2.3797302184630352e-05,"local":9.681225011948741e-05,"spillover":-2.3797302184630352e-05}},"h_immediate_message_norm":0.2545190572699771,"hard_effect":{"fixed":-3.9755652901355635e-05,"local":0.00015595662106207575,"spillover":-3.9755652901355635e-05},"image_id":"000000186938","image_sha256":"291ff31f43eccd746a0f2c13b7b38b5ff59579db14f8229105bf57eff7da9850","p_curve_effects":[{"fixed":-7.792626963430346e-06,"local":3.2900779427108996e-05,"spillover":-7.792626963430346e-06},{"fixed":-1.6756420955671512e-05,"local":6.937366239711303e-05,"spillover":-1.6756420955671512e-05},{"fixed":-2.7317742799109774e-05,"local":0.00011053154398067461,"spillover":-2.7317742799109774e-05}],"p_immediate_message_norms":[0.03704465085759171,0.07677880674348662,0.11957184411049217],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":9.5054794325052e-09,"local":2.1887885757986816e-07,"spillover":9.5054794325052e-09},"M":{"fixed":5.831092724413918e-09,"local":2.919633995653429e-07,"spillover":5.831092724413918e-09},"P":{"fixed":9.409527644323642e-09,"local":1.2887438043654084e-07,"spillover":9.409527644323642e-09}},"h_immediate_message_norm":0.004090367075341036,"hard_effect":{"fixed":1.052235169482496e-08,"local":2.2117488338331136e-07,"spillover":1.052235169482496e-08},"image_id":"000000188592","image_sha256":"d91e1e7121a0f877856108f6244212ef0b34cfcbea0b6563f22a0f618eeafc27","p_curve_effects":[{"fixed":5.384231470395573e-09,"local":5.5151469220018445e-08,"spillover":5.384231470395573e-09},{"fixed":1.1558643911793731e-08,"local":1.103567441818813e-07,"spillover":1.1558643911793731e-08},{"fixed":1.1422175731287676e-08,"local":1.6573583604480204e-07,"spillover":1.1422175731287676e-08}],"p_immediate_message_norms":[0.0006216567938538028,0.0012437972884145557,0.0018664491735810018],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":2.176189086777371e-05,"local":5.948138503539662e-05,"spillover":2.176189086777371e-05},"M":{"fixed":1.0886733524962295e-06,"local":-9.002607414026944e-05,"spillover":1.0886733524962295e-06},"P":{"fixed":5.911877108245346e-06,"local":-5.811855661504769e-05,"spillover":5.911877108245346e-06}},"h_immediate_message_norm":0.49636370879157704,"hard_effect":{"fixed":1.109796122612458e-05,"local":-0.0002471250814079099,"spillover":1.109796122612458e-05},"image_id":"000000189213","image_sha256":"7c2e5f491b5135098b40bd7b9c545ea8f06f738d863435d984882314adbd4c9e","p_curve_effects":[{"fixed":2.3442118015871635e-06,"local":-1.2678630033674011e-05,"spillover":2.3442118015871635e-06},{"fixed":5.5679436794979845e-06,"local":-4.855322924993653e-05,"spillover":5.5679436794979845e-06},{"fixed":9.82347584365089e-06,"local":-0.00011312381056153252,"spillover":9.82347584365089e-06}],"p_immediate_message_norms":[0.0873727805860483,0.19288569067964445,0.327147154058697],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-5.527965601015081e-05,"local":0.0020090451388035096,"spillover":-5.527965601015081e-05},"M":{"fixed":-9.43592650562679e-05,"local":0.002475852738186794,"spillover":-9.43592650562679e-05},"P":{"fixed":-6.497170492498865e-05,"local":0.0018205669976287624,"spillover":-6.497170492498865e-05}},"h_immediate_message_norm":0.6665737967368167,"hard_effect":{"fixed":-0.00013536692921928967,"local":0.0034901740008817517,"spillover":-0.00013536692921928967},"image_id":"000000192607","image_sha256":"df1cfbabe293d62e1ad29ebf0e79699de8c1cef2a09177c5192255846a756974","p_curve_effects":[{"fixed":-1.6969681985409477e-05,"local":0.0005117945310792512,"spillover":-1.6969681985409477e-05},{"fixed":-4.101920266603824e-05,"local":0.0011864866950536158,"spillover":-4.101920266603824e-05},{"fixed":-7.694795605446385e-05,"local":0.0021376071489163356,"spillover":-7.694795605446385e-05}],"p_immediate_message_norms":[0.08426767094211743,0.18320184341603407,0.30297103137910436],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-5.462159475980513e-08,"local":-2.95808449553816e-06,"spillover":-5.462159475980513e-08},"M":{"fixed":5.682693470316381e-08,"local":-1.6098340025910908e-05,"spillover":5.682693470316381e-08},"P":{"fixed":2.4197924870303134e-08,"local":-6.349843791942896e-06,"spillover":2.4197924870303134e-08}},"h_immediate_message_norm":0.1402047898999252,"hard_effect":{"fixed":7.889974878820538e-08,"local":-9.61177158761322e-06,"spillover":7.889974878820538e-08},"image_id":"000000205282","image_sha256":"82b35c37e5b52aae04650677503465b729785943dc7ab2a9eb4b545f66864625","p_curve_effects":[{"fixed":3.2339387695534683e-09,"local":-3.66434601986273e-06,"spillover":3.2339387695534683e-09},{"fixed":1.7456466870104104e-08,"local":-6.739608064492276e-06,"spillover":1.7456466870104104e-08},{"fixed":5.1903368971251834e-08,"local":-8.645577291473681e-06,"spillover":5.1903368971251834e-08}],"p_immediate_message_norms":[0.029195908214690775,0.05979854431137758,0.09197037537253044],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-9.602471681633324e-07,"local":-4.50018435802467e-06,"spillover":-2.1021644182588756e-07},"M":{"fixed":6.20776084281407e-07,"local":3.819720562420886e-06,"spillover":-1.58440094554073e-08},"P":{"fixed":-5.428011696804435e-07,"local":-3.0185961204471623e-06,"spillover":-3.97018162725831e-08}},"h_immediate_message_norm":0.03315948930467982,"hard_effect":{"fixed":-1.0810191994961582e-06,"local":-5.960409782779924e-06,"spillover":-8.761756903283746e-08},"image_id":"000000206027","image_sha256":"2d02a9fe14338778b9b755b92da237f6972e070cc4b1b0f9c0ce4e6923b2a855","p_curve_effects":[{"fixed":-2.7501123822486206e-07,"local":-1.5400340197240653e-06,"spillover":-1.83389016041845e-08},{"fixed":-5.442158452595262e-07,"local":-3.0331429840546598e-06,"spillover":-3.8692014583749575e-08},{"fixed":-8.091764255569421e-07,"local":-4.482611357562762e-06,"spillover":-6.207453262981521e-08}],"p_immediate_message_norms":[0.008788774512190295,0.017699208745889893,0.026734308558832166],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-0.00029894950003139104,"local":-0.0002645298432597659,"spillover":3.0948671634958846e-06},"M":{"fixed":-9.161820056452034e-05,"local":-9.249284667527229e-05,"spillover":1.8239460873731295e-05},"P":{"fixed":-0.00022548320470707853,"local":-0.00019766154969518118,"spillover":5.416989765546129e-07}},"h_immediate_message_norm":0.11326536732764109,"hard_effect":{"fixed":-0.0004166648267164355,"local":-0.00036307752648684355,"spillover":-2.7091738019e-06},"image_id":"000000207728","image_sha256":"86e23bad1cc503b9c903fab062701c9c2676fc66c8e4146770323fd7284f7fe8","p_curve_effects":[{"fixed":-8.75282830951063e-05,"local":-7.641768176085487e-05,"spillover":-1.2267161830781248e-07},{"fixed":-0.0001813282693870627,"local":-0.00015904680346048514,"spillover":4.839973100703721e-07},{"fixed":-0.00029446066551306466,"local":-0.0002582834836623443,"spillover":8.738842739858255e-07}],"p_immediate_message_norms":[0.020999371980582573,0.043424459646417064,0.06745371309464071],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-8.260843394316287e-07,"local":-1.6840803133633625e-05,"spillover":-8.260843394316287e-07},"M":{"fixed":-8.187748922388582e-07,"local":-4.065483175349738e-06,"spillover":-8.187748922388582e-07},"P":{"fixed":-4.8292914223725204e-08,"local":-1.3490992906319527e-05,"spillover":-4.8292914223725204e-08}},"h_immediate_message_norm":0.1708828108586046,"hard_effect":{"fixed":-2.7516530379332466e-07,"local":-2.0164997276407646e-05,"spillover":-2.7516530379332466e-07},"image_id":"000000219283","image_sha256":"cb81061ef4871012541702ab329af7b8dc84177848c6bcd59cd7e5dd6b489cb8","p_curve_effects":[{"fixed":2.409018051274109e-08,"local":-4.869648467784472e-06,"spillover":2.409018051274109e-08},{"fixed":4.4274033259017465e-09,"local":-1.0056646437079145e-05,"spillover":4.4274033259017465e-09},{"fixed":-7.465307299853868e-08,"local":-1.5208166140939718e-05,"spillover":-7.465307299853868e-08}],"p_immediate_message_norms":[0.027154560225989593,0.055501464530057325,0.08516287286324992],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":2.400750115364268e-07,"local":2.6646388034701734e-05,"spillover":2.400750115364268e-07},"M":{"fixed":-3.769324206499431e-08,"local":6.211668171763703e-05,"spillover":-3.769324206499431e-08},"P":{"fixed":-2.4863745056058196e-07,"local":7.498630830129792e-05,"spillover":-2.4863745056058196e-07}},"h_immediate_message_norm":0.32812838939586203,"hard_effect":{"fixed":-5.236424085580931e-07,"local":0.00013663446352441412,"spillover":-5.236424085580931e-07},"image_id":"000000227898","image_sha256":"6169122c7fd64b036eb85598a7f1085a4f25c7ffb57f0e1ac61e0e2ea52196d0","p_curve_effects":[{"fixed":-6.464062924141888e-08,"local":2.3481510463760238e-05,"spillover":-6.464062924141888e-08},{"fixed":-1.564977065457527e-07,"local":5.217057980202316e-05,"spillover":-1.564977065457527e-07},{"fixed":-2.947073225679966e-07,"local":8.639417255093529e-05,"spillover":-2.947073225679966e-07}],"p_immediate_message_norms":[0.04891823954240583,0.10661046146326723,0.1776482786196898],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-3.922299555899715e-07,"local":-8.277313831382723e-07,"spillover":-3.922299555899715e-07},"M":{"fixed":1.1739851782085451e-06,"local":-1.490225969725901e-06,"spillover":1.1739851782085451e-06},"P":{"fixed":2.987121807413127e-07,"local":9.533700887752433e-10,"spillover":2.987121807413127e-07}},"h_immediate_message_norm":0.22855199942869878,"hard_effect":{"fixed":4.980425921015386e-07,"local":3.050544675115062e-07,"spillover":4.980425921015386e-07},"image_id":"000000231580","image_sha256":"f4c3efedc90249f7671736c8a1eb3446ff13446a7160ab8e3965ff16c760dd7c","p_curve_effects":[{"fixed":1.3073066357574548e-07,"local":-1.9851702557195997e-11,"spillover":1.3073066357574548e-07},{"fixed":3.1605502683051956e-07,"local":8.561361268088607e-09,"spillover":3.1605502683051956e-07},{"fixed":4.493508518176731e-07,"local":-5.681399299205681e-09,"spillover":4.493508518176731e-07}],"p_immediate_message_norms":[0.04859920457041519,0.100085374625063,0.15482485498909754],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-7.710828321263902e-09,"local":2.145176586597116e-07,"spillover":-7.710828321263902e-09},"M":{"fixed":-2.4881865972479236e-08,"local":7.384193901906856e-07,"spillover":-2.4881865972479236e-08},"P":{"fixed":-1.25418615198909e-08,"local":6.130057816529773e-07,"spillover":-1.25418615198909e-08}},"h_immediate_message_norm":0.03312317186318544,"hard_effect":{"fixed":-2.2534193277416043e-08,"local":1.0318925135334271e-06,"spillover":-2.2534193277416043e-08},"image_id":"000000241319","image_sha256":"86e9949e3dbaa94b1543f585375f1d8ef1b05aa8411fca298bc4c13e53d29c1d","p_curve_effects":[{"fixed":-5.511369720193407e-09,"local":2.76739703969513e-07,"spillover":-5.511369720193407e-09},{"fixed":-1.031410782085726e-08,"local":5.324384110224386e-07,"spillover":-1.031410782085726e-08},{"fixed":-1.6057107419739647e-08,"local":7.811388204947094e-07,"spillover":-1.6057107419739647e-08}],"p_immediate_message_norms":[0.006300542653330126,0.012633262602109854,0.018998407760825498],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.9655081039300637e-08,"local":6.653642252719849e-07,"spillover":1.9655081039300637e-08},"M":{"fixed":6.697324100047679e-08,"local":2.25711195478621e-06,"spillover":6.697324100047679e-08},"P":{"fixed":2.2247096358839435e-08,"local":8.498568945651744e-07,"spillover":2.2247096358839435e-08}},"h_immediate_message_norm":0.06615425133930004,"hard_effect":{"fixed":3.32432458513901e-08,"local":1.2532609554045525e-06,"spillover":3.32432458513901e-08},"image_id":"000000243989","image_sha256":"36a40ad058e7e4ad2ceca9445cc88feca3b9fbea53d727953dbfce1602f97aeb","p_curve_effects":[{"fixed":8.222675402114882e-09,"local":3.2601931145920726e-07,"spillover":8.222675402114882e-09},{"fixed":1.7562756928022477e-08,"local":6.437688688236301e-07,"spillover":1.7562756928022477e-08},{"fixed":2.4589266074247912e-08,"local":9.529009074359465e-07,"spillover":2.4589266074247912e-08}],"p_immediate_message_norms":[0.008790957881349301,0.017755808160401818,0.026902894021219433],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.0166470492424067e-09,"local":-2.029401835303927e-06,"spillover":-1.0166470492424067e-09},"M":{"fixed":7.148087611547291e-10,"local":1.901473671034008e-06,"spillover":7.148087611547291e-10},"P":{"fixed":-7.886244736092276e-09,"local":3.6857549521966218e-06,"spillover":-7.886244736092276e-09}},"h_immediate_message_norm":0.015480055284143502,"hard_effect":{"fixed":-1.6241323364321603e-08,"local":7.387484922754487e-06,"spillover":-1.6241323364321603e-08},"image_id":"000000248111","image_sha256":"cb5ac7d777b00669aea16772fa45f1015baf4b06d1b887e76fa6557bac2cb429","p_curve_effects":[{"fixed":-4.528462796372576e-09,"local":1.839100279230673e-06,"spillover":-4.528462796372576e-09},{"fixed":-6.748955470869955e-09,"local":3.6856895069279152e-06,"spillover":-6.748955470869955e-09},{"fixed":-1.2381315941034296e-08,"local":5.532475070431277e-06,"spillover":-1.2381315941034296e-08}],"p_immediate_message_norms":[0.0034625937782451414,0.0069407375015174385,0.010434559299468953],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-6.181109495102578e-08,"local":-6.038566174427241e-06,"spillover":-6.181109495102578e-08},"M":{"fixed":9.249890042199033e-08,"local":-2.0624261500766978e-05,"spillover":9.249890042199033e-08},"P":{"fixed":-6.417662906596973e-08,"local":-3.7615101260429543e-06,"spillover":-6.417662906596973e-08}},"h_immediate_message_norm":0.028277826734035894,"hard_effect":{"fixed":-1.7476622351120935e-07,"local":-9.297819480391656e-06,"spillover":-1.7476622351120935e-07},"image_id":"000000248631","image_sha256":"45ea37728704ce7d5a62ff39c68ab4a1d149cdd743414c0a5455524ea337150a","p_curve_effects":[{"fixed":-2.7165210474307255e-08,"local":-1.481253014311984e-06,"spillover":-2.7165210474307255e-08},{"fixed":-4.7109209895881965e-08,"local":-3.4071385296187418e-06,"spillover":-4.7109209895881965e-08},{"fixed":-1.1825546682771998e-07,"local":-6.396138834198137e-06,"spillover":-1.1825546682771998e-07}],"p_immediate_message_norms":[0.006404403779023186,0.012953767379951785,0.01965445102265996],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":4.523280898102722e-08,"local":-4.6409003947892996e-07,"spillover":4.523280898102722e-08},"M":{"fixed":-1.7553784827789576e-07,"local":1.0472406310296113e-07,"spillover":-1.7553784827789576e-07},"P":{"fixed":-3.789267792828991e-08,"local":1.2004794832882085e-07,"spillover":-3.789267792828991e-08}},"h_immediate_message_norm":0.04602884921013604,"hard_effect":{"fixed":-6.481513958964819e-08,"local":2.198152450995968e-07,"spillover":-6.481513958964819e-08},"image_id":"000000258541","image_sha256":"b8f193ba56ea637626ac4f754f8c5d7192660fadab754c59e368048d212be01d","p_curve_effects":[{"fixed":-1.5248464803330197e-08,"local":4.40794617852301e-08,"spillover":-1.5248464803330197e-08},{"fixed":-3.124861750435082e-08,"local":9.939143887843576e-08,"spillover":-3.124861750435082e-08},{"fixed":-4.921478449076977e-08,"local":1.5803219160061624e-07,"spillover":-4.921478449076977e-08}],"p_immediate_message_norms":[0.008528591585959477,0.01718032583875484,0.025958734622719196],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":0.00012031662203667211,"local":0.002098132732856683,"spillover":0.00012031662203667211},"M":{"fixed":7.481802067182501e-05,"local":0.0012620899311484972,"spillover":7.481802067182501e-05},"P":{"fixed":0.00014534988651350444,"local":0.001583623333801798,"spillover":0.00014534988651350444}},"h_immediate_message_norm":0.24032666857639415,"hard_effect":{"fixed":0.00030601811966976533,"local":0.003217730389855712,"spillover":0.00030601811966976533},"image_id":"000000263299","image_sha256":"62e5029b36c901539d8733037a5340ae2ef85ee287094ac784b28e9463b9d502","p_curve_effects":[{"fixed":6.980693030941842e-05,"local":0.0007788524285797516,"spillover":6.980693030941842e-05},{"fixed":0.00014370262128284017,"local":0.0015802910948061466,"spillover":0.00014370262128284017},{"fixed":0.00022254010794825474,"local":0.0023917264780194958,"spillover":0.00022254010794825474}],"p_immediate_message_norms":[0.05276722052292943,0.10880444768877591,0.1685065172405727],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-8.482409440717492e-09,"local":1.1738633669591352e-06,"spillover":-8.482409440717492e-09},"M":{"fixed":-4.022007076490373e-09,"local":2.8111110954313814e-06,"spillover":-4.022007076490373e-09},"P":{"fixed":-4.503421785730215e-09,"local":1.5191704099881962e-06,"spillover":-4.503421785730215e-09}},"h_immediate_message_norm":0.06347451347778958,"hard_effect":{"fixed":-8.029389069212287e-09,"local":2.6843742264390116e-06,"spillover":-8.029389069212287e-09},"image_id":"000000264968","image_sha256":"ee603e1220d1b99de201a8abfa271774be252a270033df835eef73640c9d0703","p_curve_effects":[{"fixed":-7.606103925947988e-10,"local":6.483132703090648e-07,"spillover":-7.606103925947988e-10},{"fixed":-3.73620714965231e-09,"local":1.2954813149808526e-06,"spillover":-3.73620714965231e-09},{"fixed":-6.374827482297923e-09,"local":1.9545989798277618e-06,"spillover":-6.374827482297923e-09}],"p_immediate_message_norms":[0.010993865866803695,0.02210308428126937,0.03332982077615135],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":6.437462615272241e-09,"local":2.5593563468432056e-07,"spillover":6.437462615272241e-09},"M":{"fixed":-7.780090204891066e-09,"local":-3.869111596975751e-08,"spillover":-7.780090204891066e-09},"P":{"fixed":-2.541714919119855e-09,"local":2.5196464823947423e-08,"spillover":-2.541714919119855e-09}},"h_immediate_message_norm":0.02124111575834571,"hard_effect":{"fixed":-5.768563321462139e-09,"local":3.737924297801784e-08,"spillover":-5.768563321462139e-09},"image_id":"000000271402","image_sha256":"b13b6ba1b399210e9cfd2aa3f14e7a4c209e543ee33cdca18d482bef4ff8dab4","p_curve_effects":[{"fixed":1.1398020114544716e-12,"local":1.7198738495681877e-08,"spillover":1.1398020114544716e-12},{"fixed":-2.9461890242981487e-09,"local":2.632546876596821e-08,"spillover":-2.9461890242981487e-09},{"fixed":-4.68009553507287e-09,"local":3.2065187210192185e-08,"spillover":-4.68009553507287e-09}],"p_immediate_message_norms":[0.004893040968636616,0.009809502548529508,0.014749586216190155],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-2.0600622994921525e-06,"local":-0.00027978297778190575,"spillover":-2.0600622994921525e-06},"M":{"fixed":-1.2600212839867602e-06,"local":-0.00047326944278752926,"spillover":-1.2600212839867602e-06},"P":{"fixed":1.891545159740544e-05,"local":0.0003124845727154688,"spillover":1.891545159740544e-05}},"h_immediate_message_norm":0.42624361423323825,"hard_effect":{"fixed":8.482737455970443e-05,"local":0.000633549463483026,"spillover":8.482737455970443e-05},"image_id":"000000272364","image_sha256":"a412c21283703aa8822175e319638957a0fbb1e0c909d302a5c27a6188b94989","p_curve_effects":[{"fixed":4.7617996897916445e-06,"local":0.00021454682859321523,"spillover":4.7617996897916445e-06},{"fixed":1.4432592709561105e-05,"local":0.0003136272502500346,"spillover":1.4432592709561105e-05},{"fixed":3.755196239286357e-05,"local":0.00040927963930315666,"spillover":3.755196239286357e-05}],"p_immediate_message_norms":[0.07926228196935108,0.17280464238176085,0.28672821421302386],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":3.879446045801603e-09,"local":7.137851520512897e-07,"spillover":3.879446045801603e-09},"M":{"fixed":4.297464714671008e-09,"local":7.905890000818594e-08,"spillover":4.297464714671008e-09},"P":{"fixed":2.2866884196356038e-10,"local":1.0337921959755955e-06,"spillover":2.2866884196356038e-10}},"h_immediate_message_norm":0.0031800070225693165,"hard_effect":{"fixed":1.1820302367113178e-09,"local":2.0738621121577094e-06,"spillover":1.1820302367113178e-09},"image_id":"000000274687","image_sha256":"ebc13d2019005f8d7009f72f33e0e861d5e98837ca4c1d56958636d58dd8ba2b","p_curve_effects":[{"fixed":3.37195783448041e-10,"local":5.166966836715747e-07,"spillover":3.37195783448041e-10},{"fixed":-3.067223220201698e-10,"local":1.030955300025671e-06,"spillover":-3.067223220201698e-10},{"fixed":6.555330644628099e-10,"local":1.5537246042295408e-06,"spillover":6.555330644628099e-10}],"p_immediate_message_norms":[0.0007077543394143108,0.0014159855824106729,0.002124685796927241],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-8.863822178824717e-05,"local":0.0005585836852897152,"spillover":-8.863822178824717e-05},"M":{"fixed":-7.091481829939877e-05,"local":0.00022344891652120147,"spillover":-7.091481829939877e-05},"P":{"fixed":-8.000798159606369e-05,"local":0.0003064251223192221,"spillover":-8.000798159606369e-05}},"h_immediate_message_norm":0.10298492147133848,"hard_effect":{"fixed":-0.00017328168179882308,"local":0.0006545444301137154,"spillover":-0.00017328168179882308},"image_id":"000000286708","image_sha256":"a7b888fd1076cc9816e78e96ecb94e7a346e740d578af0dcbc037319944c1bc3","p_curve_effects":[{"fixed":-3.734110539486968e-05,"local":0.00014495278379152154,"spillover":-3.734110539486968e-05},{"fixed":-7.869972565417716e-05,"local":0.00030164082032950457,"spillover":-7.869972565417716e-05},{"fixed":-0.00012398311373914422,"local":0.0004726817628366402,"spillover":-0.00012398311373914422}],"p_immediate_message_norms":[0.021077048680026,0.043239221480451326,0.06661541185013531],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-3.7650987401612046e-06,"local":0.00024864394917484896,"spillover":-3.7650987401612046e-06},"M":{"fixed":1.0522858576676268e-06,"local":-7.627230802978938e-07,"spillover":1.0522858576676268e-06},"P":{"fixed":1.0639966794290245e-06,"local":0.00025319612420173117,"spillover":1.0639966794290245e-06}},"h_immediate_message_norm":0.5720650102728788,"hard_effect":{"fixed":3.1660661928244183e-06,"local":0.0008927747487193372,"spillover":3.1660661928244183e-06},"image_id":"000000290771","image_sha256":"7d7f83ad4594d4ccf7b2c10ffcfe063cd84cbda30713368b594ae31aa4992b6d","p_curve_effects":[{"fixed":8.469331742345931e-07,"local":6.248484132687516e-05,"spillover":8.469331742345931e-07},{"fixed":9.652826619271915e-07,"local":0.00020060606528880028,"spillover":9.652826619271915e-07},{"fixed":1.379774202125289e-06,"local":0.0004964974659895181,"spillover":1.379774202125289e-06}],"p_immediate_message_norms":[0.09791680416637447,0.2284225740042507,0.42544761009981097],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":6.185168449983174e-05,"local":-0.0001258975613162754,"spillover":6.185168449983174e-05},"M":{"fixed":3.726537696941562e-05,"local":2.9823685884107904e-05,"spillover":3.726537696941562e-05},"P":{"fixed":-2.1809017625380272e-05,"local":0.00015539673327693432,"spillover":-2.1809017625380272e-05}},"h_immediate_message_norm":0.543237115099948,"hard_effect":{"fixed":-8.978127174259429e-05,"local":0.00034623610736080404,"spillover":-8.978127174259429e-05},"image_id":"000000291664","image_sha256":"f8570147f5857eb91dcafb0f6e14caa06ad9db8541d99768e18cdae1b9a7c6cd","p_curve_effects":[{"fixed":1.5117182017958253e-06,"local":3.611349534121504e-05,"spillover":1.5117182017958253e-06},{"fixed":-5.043704994503462e-06,"local":9.241969953018708e-05,"spillover":-5.043704994503462e-06},{"fixed":-3.0191673940818675e-05,"local":0.00018688525015030794,"spillover":-3.0191673940818675e-05}],"p_immediate_message_norms":[0.0644845827427611,0.1436209729679594,0.24995998324179466],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.6990978753845625e-06,"local":2.9013498862017853e-06,"spillover":-1.6990978753845625e-06},"M":{"fixed":1.024733642281117e-06,"local":2.005916562131694e-06,"spillover":1.024733642281117e-06},"P":{"fixed":2.7075156353468612e-06,"local":6.445308569456912e-06,"spillover":2.7075156353468612e-06}},"h_immediate_message_norm":0.03240800962322699,"hard_effect":{"fixed":5.4904100866629e-06,"local":1.3387557302498541e-05,"spillover":5.4904100866629e-06},"image_id":"000000292330","image_sha256":"69b3cc092cd58a3a62415a760fa09dc38cf576443d99464d17d5c42118843851","p_curve_effects":[{"fixed":1.3471318244945296e-06,"local":3.1344370531724217e-06,"spillover":1.3471318244945296e-06},{"fixed":2.7008269712705535e-06,"local":6.3957929128848415e-06,"spillover":2.7008269712705535e-06},{"fixed":4.074588110275501e-06,"local":9.80569574231347e-06,"spillover":4.074588110275501e-06}],"p_immediate_message_norms":[0.00706082574419342,0.014207245816106738,0.021441225615023478],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":2.9610096192086064e-09,"local":-7.891121344337642e-07,"spillover":2.9610096192086064e-09},"M":{"fixed":1.2860512286933892e-07,"local":4.200848956097111e-08,"spillover":1.2860512286933892e-07},"P":{"fixed":6.470934984491768e-08,"local":9.781546999969564e-08,"spillover":6.470934984491768e-08}},"h_immediate_message_norm":0.04201051853369709,"hard_effect":{"fixed":1.061317407811957e-07,"local":1.1689760366965195e-07,"spillover":1.061317407811957e-07},"image_id":"000000296657","image_sha256":"ac48b0d2c8a9dd00737b3ad1aadc59e96f2721a6d64719b881a6f6acdb46d3c8","p_curve_effects":[{"fixed":1.784980106778189e-08,"local":3.723838492644964e-08,"spillover":1.784980106778189e-08},{"fixed":4.684953439429429e-08,"local":7.749160913352125e-08,"spillover":4.684953439429429e-08},{"fixed":7.363925757022938e-08,"local":1.0797740043278284e-07,"spillover":7.363925757022938e-08}],"p_immediate_message_norms":[0.006684268116911244,0.013435245388934144,0.020254547651253473],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-6.108107232819018e-07,"local":-5.4282572564927585e-05,"spillover":-6.108107232819018e-07},"M":{"fixed":-9.756351348284033e-07,"local":-7.083894471434857e-05,"spillover":-9.756351348284033e-07},"P":{"fixed":-4.431087307064409e-07,"local":-8.808207490957221e-05,"spillover":-4.431087307064409e-07}},"h_immediate_message_norm":0.10283857792766134,"hard_effect":{"fixed":-1.1364293591958723e-06,"local":-0.00017405938438393425,"spillover":-1.1364293591958723e-06},"image_id":"000000301718","image_sha256":"54a5a90b270b5ae95672c8ed2947867efabe7acf977d89c985cd1e909a58b1be","p_curve_effects":[{"fixed":-1.479540835628429e-07,"local":-4.317111452180507e-05,"spillover":-1.479540835628429e-07},{"fixed":-4.2218759182264046e-07,"local":-8.824062700732872e-05,"spillover":-4.2218759182264046e-07},{"fixed":-7.591845167338393e-07,"local":-0.00013283448319958285,"spillover":-7.591845167338393e-07}],"p_immediate_message_norms":[0.024148542949636847,0.048963771257125685,0.0744799713870091],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.9256106778119814e-08,"local":-5.5892851762710154e-08,"spillover":-1.9256106778119814e-08},"M":{"fixed":8.894975046636344e-08,"local":8.204376653264704e-08,"spillover":8.894975046636344e-08},"P":{"fixed":6.089889592348491e-08,"local":7.518905757017869e-08,"spillover":6.089889592348491e-08}},"h_immediate_message_norm":0.0142336957452466,"hard_effect":{"fixed":9.683903418673985e-08,"local":1.2099801958164217e-07,"spillover":9.683903418673985e-08},"image_id":"000000304812","image_sha256":"21e69b93c9ea6a7c3352331969ee8ee6bf8025bc2dc09cfbec67c32cdc48938a","p_curve_effects":[{"fixed":2.7945784129932566e-08,"local":3.3266946402975414e-08,"spillover":2.7945784129932566e-08},{"fixed":5.2517331616515686e-08,"local":6.50216424970463e-08,"spillover":5.2517331616515686e-08},{"fixed":7.737545182026108e-08,"local":9.615011315378032e-08,"spillover":7.737545182026108e-08}],"p_immediate_message_norms":[0.002780470558579701,0.005569467392241251,0.00836702751861604],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":3.1325006709677826e-05,"local":0.0001254454173337504,"spillover":3.1325006709677826e-05},"M":{"fixed":-6.30372248107483e-05,"local":6.129574085788718e-05,"spillover":-6.30372248107483e-05},"P":{"fixed":-4.340081498626266e-05,"local":0.0002842653910769659,"spillover":-4.340081498626266e-05}},"h_immediate_message_norm":0.21737505092601164,"hard_effect":{"fixed":-7.913169427854055e-05,"local":0.0003741555587385842,"spillover":-7.913169427854055e-05},"image_id":"000000310200","image_sha256":"3f9b03989d2abed1869013389aa8ac9885b7fd8ceedd01bd5bc89b8dddd69738","p_curve_effects":[{"fixed":-1.2675996337828399e-05,"local":0.00010389265863836733,"spillover":-1.2675996337828399e-05},{"fixed":-2.8673826196506935e-05,"local":0.00021370949169689096,"spillover":-2.8673826196506935e-05},{"fixed":-5.0764309381140515e-05,"local":0.0003195433407670034,"spillover":-5.0764309381140515e-05}],"p_immediate_message_norms":[0.03278334500011094,0.06972409883826003,0.11203054968303847],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-5.985566344883046e-08,"local":-1.5288943827263615e-05,"spillover":-5.985566344883046e-08},"M":{"fixed":4.056969510907865e-07,"local":4.5849509000965516e-05,"spillover":4.056969510907865e-07},"P":{"fixed":5.828577803847559e-07,"local":3.476876187993456e-05,"spillover":5.828577803847559e-07}},"h_immediate_message_norm":0.07344757554850341,"hard_effect":{"fixed":1.0643766090254886e-06,"local":5.282613565874006e-05,"spillover":1.0643766090254886e-06},"image_id":"000000312278","image_sha256":"60d58df335eb6b124044f7bce1cd7cc583a47cff1a60e2ce773b16c1106ff6e9","p_curve_effects":[{"fixed":3.570054161773639e-07,"local":2.3475486906243855e-05,"spillover":3.570054161773639e-07},{"fixed":5.777592201171994e-07,"local":3.644371175336343e-05,"spillover":5.777592201171994e-07},{"fixed":8.138087048597045e-07,"local":4.438708698019638e-05,"spillover":8.138087048597045e-07}],"p_immediate_message_norms":[0.01660452080579982,0.03350484454865651,0.05071064429155095],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":1.021144200148271e-06,"local":7.745116022844258e-05,"spillover":1.021144200148271e-06},"M":{"fixed":-5.022162529433848e-07,"local":0.00010865680913623697,"spillover":-5.022162529433848e-07},"P":{"fixed":-1.1514671834243415e-06,"local":8.674224765409823e-05,"spillover":-1.1514671834243415e-06}},"h_immediate_message_norm":0.09275059550466504,"hard_effect":{"fixed":-2.122457741486443e-06,"local":0.00015353918648605344,"spillover":-2.122457741486443e-06},"image_id":"000000313130","image_sha256":"3572b83c43004ac3616ffc05705971f62da2a35c4031efaae6ffe52d9bafa109","p_curve_effects":[{"fixed":-4.5178227870909526e-07,"local":3.5630100612596416e-05,"spillover":-4.5178227870909526e-07},{"fixed":-9.512813986681593e-07,"local":7.33495563039685e-05,"spillover":-9.512813986681593e-07},{"fixed":-1.5013096357819646e-06,"local":0.00011229832117484913,"spillover":-1.5013096357819646e-06}],"p_immediate_message_norms":[0.015599860257704042,0.031560848604756775,0.04790199508761447],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":9.35635601028347e-07,"local":-8.819402280646569e-05,"spillover":9.35635601028347e-07},"M":{"fixed":1.4960991319236394e-05,"local":-0.00014053829368470354,"spillover":1.4960991319236394e-05},"P":{"fixed":3.1228795996241766e-05,"local":-9.139984115930941e-05,"spillover":3.1228795996241766e-05}},"h_immediate_message_norm":0.9997350568763599,"hard_effect":{"fixed":-3.410069856096213e-05,"local":0.0009525254705109484,"spillover":-3.410069856096213e-05},"image_id":"000000323709","image_sha256":"68544dbd27f85ab9c77489c2049c12e0642c9b1f8d82184acd18d461f07dbcea","p_curve_effects":[{"fixed":3.609779830440578e-06,"local":-2.43442205892239e-05,"spillover":3.609779830440578e-06},{"fixed":1.2961665449203255e-05,"local":-7.027800306126609e-05,"spillover":1.2961665449203255e-05},{"fixed":4.036236126976102e-05,"local":-0.00010196076020833108,"spillover":4.036236126976102e-05}],"p_immediate_message_norms":[0.12279580657310744,0.28545434910236195,0.5334972263897676],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-9.029002365195521e-07,"local":-1.0879769759662648e-05,"spillover":-9.029002365195521e-07},"M":{"fixed":-1.5874148985792664e-06,"local":6.311933199931556e-05,"spillover":-1.5874148985792664e-06},"P":{"fixed":-1.8240107101027507e-06,"local":7.101009949827258e-05,"spillover":-1.8240107101027507e-06}},"h_immediate_message_norm":0.1534869697509205,"hard_effect":{"fixed":-4.4546603005183455e-06,"local":0.0001507761198327089,"spillover":-4.4546603005183455e-06},"image_id":"000000324927","image_sha256":"edf6b96f614e60ef1284615ecf3063d9749932bcec400d88ff7a192321bac1e1","p_curve_effects":[{"fixed":-7.854307107462571e-07,"local":3.578969760730053e-05,"spillover":-7.854307107462571e-07},{"fixed":-1.7548278566162367e-06,"local":7.033925129812987e-05,"spillover":-1.7548278566162367e-06},{"fixed":-2.931773562945758e-06,"local":0.00010690134958938734,"spillover":-2.931773562945758e-06}],"p_immediate_message_norms":[0.034354009680963055,0.07171721392851454,0.11267284362023657],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.8930780691159046e-07,"local":-3.1288467237839614e-06,"spillover":-1.8930780691159046e-07},"M":{"fixed":3.1929686174908545e-07,"local":6.033094182074083e-07,"spillover":3.1929686174908545e-07},"P":{"fixed":-3.189390934485679e-08,"local":2.2932876061544953e-06,"spillover":-3.189390934485679e-08}},"h_immediate_message_norm":0.06696948549508404,"hard_effect":{"fixed":8.437350635867591e-10,"local":4.805571575492427e-06,"spillover":8.437350635867591e-10},"image_id":"000000325114","image_sha256":"4242e8e18d2b706a9bb182d540d6f6e93df599740067584f25fa7accaf319cc4","p_curve_effects":[{"fixed":-4.534401151171791e-08,"local":1.1035755475230719e-06,"spillover":-4.534401151171791e-08},{"fixed":-4.1758882595756275e-08,"local":2.268153907075926e-06,"spillover":-4.1758882595756275e-08},{"fixed":-8.578833927096186e-09,"local":3.508133363864488e-06,"spillover":-8.578833927096186e-09}],"p_immediate_message_norms":[0.01654748882443617,0.033769502464375226,0.051722973206181286],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.0496936884863556e-06,"local":-1.0407136382996514e-05,"spillover":-1.0496936884863556e-06},"M":{"fixed":-3.2606276715926633e-06,"local":-1.5237664701357734e-05,"spillover":-3.2606276715926633e-06},"P":{"fixed":-3.3093633318096124e-06,"local":-1.762210703474404e-06,"spillover":-3.3093633318096124e-06}},"h_immediate_message_norm":0.09768843721642367,"hard_effect":{"fixed":-7.209844195867066e-06,"local":-2.043027764763762e-06,"spillover":-7.209844195867066e-06},"image_id":"000000327780","image_sha256":"5b492dc6808bf75c27b3c085784fa102e325acb43125475c1ae1babc83a61fd4","p_curve_effects":[{"fixed":-1.5939858705616566e-06,"local":-1.0547313778058731e-06,"spillover":-1.5939858705616566e-06},{"fixed":-3.279099655867021e-06,"local":-2.186748981223771e-06,"spillover":-3.279099655867021e-06},{"fixed":-5.05500446900016e-06,"local":-2.0451517513935674e-06,"spillover":-5.05500446900016e-06}],"p_immediate_message_norms":[0.022147503772948513,0.04507220850959436,0.06884075839350602],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":3.5142350514421754e-07,"local":-4.7046281219697796e-07,"spillover":3.5142350514421754e-07},"M":{"fixed":4.233545127715436e-08,"local":5.851601658688984e-06,"spillover":4.233545127715436e-08},"P":{"fixed":-3.509547804785828e-09,"local":3.001049743127259e-06,"spillover":-3.509547804785828e-09}},"h_immediate_message_norm":0.25666241920067373,"hard_effect":{"fixed":3.874101678607439e-08,"local":4.8600307463253305e-06,"spillover":3.874101678607439e-08},"image_id":"000000330818","image_sha256":"ec6b58d1ee8938d9efb4d231f13809de61f39caf8ce1479ccd32dec548869664","p_curve_effects":[{"fixed":-1.871115785619451e-08,"local":1.1131742426734184e-06,"spillover":-1.871115785619451e-08},{"fixed":-1.2822412491812415e-08,"local":2.1302658425336233e-06,"spillover":-1.2822412491812415e-08},{"fixed":1.1468845387274662e-09,"local":3.4364416934240766e-06,"spillover":1.1468845387274662e-09}],"p_immediate_message_norms":[0.02630739021280838,0.054274337813782346,0.08409476295032219],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.5754443803128275e-06,"local":-0.0010593419379791539,"spillover":1.5754443803128275e-06},"M":{"fixed":1.4971219457194512e-05,"local":0.002514661695870874,"spillover":1.4971219457194512e-05},"P":{"fixed":2.7292831230572162e-05,"local":0.006152182420894585,"spillover":2.7292831230572162e-05}},"h_immediate_message_norm":0.47551634440075197,"hard_effect":{"fixed":1.5616130263663985e-05,"local":0.012972515303139472,"spillover":1.5616130263663985e-05},"image_id":"000000333772","image_sha256":"45abc24e5d525f4da47cafca857b5db9b08e8b4ee7fe03bcd3d6b2683ebfbcc7","p_curve_effects":[{"fixed":5.741026121611897e-06,"local":0.001589094761121932,"spillover":5.741026121611897e-06},{"fixed":1.666805584114514e-05,"local":0.003840459543285865,"spillover":1.666805584114514e-05},{"fixed":3.260521892528567e-05,"local":0.007308043859698944,"spillover":3.260521892528567e-05}],"p_immediate_message_norms":[0.0649141010973102,0.15030793669708492,0.27572676004647473],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":1.6240729663360813e-06,"local":7.003967468460308e-06,"spillover":1.6240729663360813e-06},"M":{"fixed":9.733330416043101e-07,"local":8.143818196519026e-06,"spillover":9.733330416043101e-07},"P":{"fixed":3.869787708030553e-07,"local":1.722813451758131e-05,"spillover":3.869787708030553e-07}},"h_immediate_message_norm":0.07689170281296807,"hard_effect":{"fixed":8.00155089070078e-07,"local":3.537612672450084e-05,"spillover":8.00155089070078e-07},"image_id":"000000338560","image_sha256":"1da51afa7fa72d73dd22181dd0e4ff98b206b54470f97ddf51a8339a3b503ef3","p_curve_effects":[{"fixed":2.023939917553813e-07,"local":8.660630064920988e-06,"spillover":2.023939917553813e-07},{"fixed":3.789393601644035e-07,"local":1.6997013957473564e-05,"spillover":3.789393601644035e-07},{"fixed":5.79602960489381e-07,"local":2.602675953034938e-05,"spillover":5.79602960489381e-07}],"p_immediate_message_norms":[0.01523444454469292,0.03087558526256013,0.04694650333812666],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.1107648648035675e-08,"local":3.8356490945988097e-07,"spillover":1.1107648648035675e-08},"M":{"fixed":6.003811730422185e-09,"local":4.187133484768004e-07,"spillover":6.003811730422185e-09},"P":{"fixed":-6.256287932566952e-09,"local":2.6311789238168704e-07,"spillover":-6.256287932566952e-09}},"h_immediate_message_norm":0.051969822239004086,"hard_effect":{"fixed":-6.612637113117929e-09,"local":5.108054900550068e-07,"spillover":-6.612637113117929e-09},"image_id":"000000343453","image_sha256":"d5060feb2b7a4022a7b442f40f79168f92df0ca95880b5184b5934e8645eaac4","p_curve_effects":[{"fixed":-3.256066410364713e-09,"local":1.3453434454305507e-07,"spillover":-3.256066410364713e-09},{"fixed":-6.498337883694295e-09,"local":2.6446560857441067e-07,"spillover":-6.498337883694295e-09},{"fixed":-9.014459503641848e-09,"local":3.9035372402759544e-07,"spillover":-9.014459503641848e-09}],"p_immediate_message_norms":[0.009986458313199175,0.02005467458932412,0.030205808317046973],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":9.803639408693017e-07,"local":0.00029495929465053056,"spillover":9.803639408693017e-07},"M":{"fixed":2.646733698203711e-07,"local":0.0002956687897119753,"spillover":2.646733698203711e-07},"P":{"fixed":-2.7915147141494476e-06,"local":0.00047238347558928767,"spillover":-2.7915147141494476e-06}},"h_immediate_message_norm":0.13599146083707647,"hard_effect":{"fixed":-4.392443978356447e-06,"local":0.0007444925406248012,"spillover":-4.392443978356447e-06},"image_id":"000000345469","image_sha256":"d75629108a0e46d3b1826862b5bae9a1b75ccc4c635411ec12167390c6f83f72","p_curve_effects":[{"fixed":-9.772407544225703e-07,"local":0.0001684084693873815,"spillover":-9.772407544225703e-07},{"fixed":-2.0277911200357324e-06,"local":0.00034542988342729786,"spillover":-2.0277911200357324e-06},{"fixed":-3.173376511206305e-06,"local":0.0005358602716702826,"spillover":-3.173376511206305e-06}],"p_immediate_message_norms":[0.021698664655082064,0.044595038505310075,0.06881102286376814],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":8.951269957682464e-07,"local":-5.450260945631437e-06,"spillover":8.951269957682464e-07},"M":{"fixed":7.044171331961382e-07,"local":1.784908999717556e-06,"spillover":7.044171331961382e-07},"P":{"fixed":-1.3367818492715974e-07,"local":-1.3327645646584129e-06,"spillover":-1.3367818492715974e-07}},"h_immediate_message_norm":0.01879486557908823,"hard_effect":{"fixed":-2.6218272615972926e-07,"local":-2.7808936792477618e-06,"spillover":-2.6218272615972926e-07},"image_id":"000000348708","image_sha256":"a0a54622b4ee5cf059b69a7346407013987fcbefa16fbd71d894f4e3817369d4","p_curve_effects":[{"fixed":-6.53344532034611e-08,"local":-6.505934941258493e-07,"spillover":-6.53344532034611e-08},{"fixed":-1.3326833428646545e-07,"local":-1.3274950857039558e-06,"spillover":-1.3326833428646545e-07},{"fixed":-2.0243176729155266e-07,"local":-2.0202051141454333e-06,"spillover":-2.0243176729155266e-07}],"p_immediate_message_norms":[0.003813757829945393,0.007652608585925192,0.011517030729670882],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-2.2400051375836422e-08,"local":2.347877788291436e-06,"spillover":-2.2400051375836422e-08},"M":{"fixed":-1.1698646990238384e-07,"local":4.207845165318649e-06,"spillover":-1.1698646990238384e-07},"P":{"fixed":-1.5121559636573079e-07,"local":2.871188985407241e-06,"spillover":-1.5121559636573079e-07}},"h_immediate_message_norm":0.15173575295708194,"hard_effect":{"fixed":-3.299923920117506e-07,"local":6.105581596921539e-06,"spillover":-3.299923920117506e-07},"image_id":"000000357978","image_sha256":"c391980744da1a5364eae79358f00c68be4b0429dca5980162d1adbd5d440d34","p_curve_effects":[{"fixed":-6.645751015384865e-08,"local":1.3683788119802829e-06,"spillover":-6.645751015384865e-08},{"fixed":-1.491621115716317e-07,"local":2.8702010430228103e-06,"spillover":-1.491621115716317e-07},{"fixed":-2.38027167371712e-07,"local":4.37498710121863e-06,"spillover":-2.38027167371712e-07}],"p_immediate_message_norms":[0.02910564760515041,0.06012044571921784,0.09334313605519672],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.7930892021320147e-05,"local":-0.0003921065544302974,"spillover":1.7930892021320147e-05},"M":{"fixed":1.0805564517199495e-05,"local":-0.0003501600364365888,"spillover":1.0805564517199495e-05},"P":{"fixed":6.454827153646568e-06,"local":-3.3006996819026406e-05,"spillover":6.454827153646568e-06}},"h_immediate_message_norm":0.2853777562295429,"hard_effect":{"fixed":1.0704221069692335e-05,"local":0.00019879083723639557,"spillover":1.0704221069692335e-05},"image_id":"000000361571","image_sha256":"70c24ed87b242ecbd37270c660c0fd40aa82468aa5561b6fcec4a464d5c3b62d","p_curve_effects":[{"fixed":4.0773987622366725e-06,"local":-8.728977788851223e-05,"spillover":4.0773987622366725e-06},{"fixed":6.565369547059663e-06,"local":-5.4542633563232565e-05,"spillover":6.565369547059663e-06},{"fixed":8.72171315164337e-06,"local":4.281142099466558e-05,"spillover":8.72171315164337e-06}],"p_immediate_message_norms":[0.05968637775122301,0.12277020976475353,0.1896067723404827],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-1.1170749020697479e-05,"local":0.00017439426218082235,"spillover":-1.1170749020697479e-05},"M":{"fixed":-7.706866821153893e-06,"local":0.00015701915876738018,"spillover":-7.706866821153893e-06},"P":{"fixed":-9.076576513720088e-06,"local":0.00013218058835432386,"spillover":-9.076576513720088e-06}},"h_immediate_message_norm":0.06415746323220249,"hard_effect":{"fixed":-1.5806142433384684e-05,"local":0.000234206852629152,"spillover":-1.5806142433384684e-05},"image_id":"000000361621","image_sha256":"27ef851c1525eda678fa34f7bff43ef5ff44fa50a9280f435b41aa0629db393f","p_curve_effects":[{"fixed":-3.924527424141455e-06,"local":5.3952261410708524e-05,"spillover":-3.924527424141455e-06},{"fixed":-7.679261189438152e-06,"local":0.00011142973144937299,"spillover":-7.679261189438152e-06},{"fixed":-1.1652601058509404e-05,"local":0.00017129475182613152,"spillover":-1.1652601058509404e-05}],"p_immediate_message_norms":[0.011926478535809483,0.024191569175829965,0.0368173983622603],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":1.4196391157535645e-08,"local":-3.1980733243829975e-06,"spillover":1.4196391157535645e-08},"M":{"fixed":3.674946202729401e-08,"local":2.7246752608578915e-06,"spillover":3.674946202729401e-08},"P":{"fixed":1.6688391449419988e-08,"local":-7.028405659981659e-07,"spillover":1.6688391449419988e-08}},"h_immediate_message_norm":0.034579471695885274,"hard_effect":{"fixed":3.5553163885149175e-08,"local":-1.9831362633076013e-06,"spillover":3.5553163885149175e-08},"image_id":"000000363840","image_sha256":"231e12c229c2f84c186085b320a6a8dcaa3d4763bbd09940204121379a5b3e11","p_curve_effects":[{"fixed":6.535247223590779e-09,"local":-1.7291443699107845e-07,"spillover":6.535247223590779e-09},{"fixed":1.591610786742803e-08,"local":-6.908252303027343e-07,"spillover":1.591610786742803e-08},{"fixed":2.7613819257241157e-08,"local":-1.2447820307006849e-06,"spillover":2.7613819257241157e-08}],"p_immediate_message_norms":[0.007460685263547434,0.015011928757475129,0.022655760017399294],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":2.1158101240365914e-09,"local":-9.373754431948249e-08,"spillover":2.1158101240365914e-09},"M":{"fixed":-2.696547264993687e-10,"local":-1.4996393510035658e-07,"spillover":-2.696547264993687e-10},"P":{"fixed":-5.568641531690973e-10,"local":-1.0743656745580135e-07,"spillover":-5.568641531690973e-10}},"h_immediate_message_norm":0.007006349911192755,"hard_effect":{"fixed":1.0270662315417511e-09,"local":-1.6325508718842419e-07,"spillover":1.0270662315417511e-09},"image_id":"000000372819","image_sha256":"ba959429e80e0291609b81caa25e1a31abb24a3de0df6c7f1f68dd1649349d47","p_curve_effects":[{"fixed":2.816899734303657e-10,"local":-3.5558674410805834e-08,"spillover":2.816899734303657e-10},{"fixed":3.50163826753902e-10,"local":-7.948105023702218e-08,"spillover":3.50163826753902e-10},{"fixed":-1.010378143130597e-09,"local":-1.2141432606519093e-07,"spillover":-1.010378143130597e-09}],"p_immediate_message_norms":[0.0010931513121338352,0.0021876787950060286,0.003283556197234421],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.1242096546957922e-08,"local":1.0284856260157774e-06,"spillover":-1.1242096546957922e-08},"M":{"fixed":-3.786265364914774e-08,"local":5.1545859868764796e-06,"spillover":-3.786265364914774e-08},"P":{"fixed":-2.5067777048636084e-08,"local":3.201003959146111e-06,"spillover":-2.5067777048636084e-08}},"h_immediate_message_norm":0.10815936038721234,"hard_effect":{"fixed":-3.8425154648467994e-08,"local":4.6222577463692755e-06,"spillover":-3.8425154648467994e-08},"image_id":"000000373382","image_sha256":"0370d61f193a4632a66703c9bb401c5d27161309cb6f682fe233ad5f4da3fe42","p_curve_effects":[{"fixed":-8.69440416423296e-09,"local":1.3150003421716816e-06,"spillover":-8.69440416423296e-09},{"fixed":-1.8589671512368993e-08,"local":2.4957955694110043e-06,"spillover":-1.8589671512368993e-08},{"fixed":-2.830682981676963e-08,"local":3.5536081540136642e-06,"spillover":-2.830682981676963e-08}],"p_immediate_message_norms":[0.016436630811210162,0.03318871597309814,0.05026726226146794],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-4.4415994821242364e-09,"local":6.046300158198466e-08,"spillover":-4.4415994821242364e-09},"M":{"fixed":-1.9015203428839864e-08,"local":2.0411401316828854e-06,"spillover":-1.9015203428839864e-08},"P":{"fixed":-1.1013047733314518e-08,"local":2.1958823814574354e-06,"spillover":-1.1013047733314518e-08}},"h_immediate_message_norm":0.03230421442692355,"hard_effect":{"fixed":-1.6453811021348644e-08,"local":3.274978412488096e-06,"spillover":-1.6453811021348644e-08},"image_id":"000000381639","image_sha256":"bc465a20b1eca9900919e9948da70ab4590d1436ac80763dbafa8bf9f12da630","p_curve_effects":[{"fixed":-4.294506356322496e-09,"local":8.40642895437514e-07,"spillover":-4.294506356322496e-09},{"fixed":-7.88874779714642e-09,"local":1.6568595359507958e-06,"spillover":-7.88874779714642e-09},{"fixed":-1.2575197701398567e-08,"local":2.4653938042107555e-06,"spillover":-1.2575197701398567e-08}],"p_immediate_message_norms":[0.005229817743645481,0.010504321889701,0.01582434631565669],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-6.651297682150684e-05,"local":0.00021618516922052773,"spillover":-6.651297682150684e-05},"M":{"fixed":-1.0481251532571076e-05,"local":1.6981701929152937e-05,"spillover":-1.0481251532571076e-05},"P":{"fixed":-2.8509175027459598e-05,"local":4.130450840573776e-05,"spillover":-2.8509175027459598e-05}},"h_immediate_message_norm":0.3291243259438696,"hard_effect":{"fixed":-6.393059486549738e-05,"local":7.612318127186296e-05,"spillover":-6.393059486549738e-05},"image_id":"000000386134","image_sha256":"676e88db32dd10e20e60f166df9e4b71a8574d6d552871938ddc8dfce736419f","p_curve_effects":[{"fixed":-9.370128999496713e-06,"local":1.7498138245950617e-05,"spillover":-9.370128999496713e-06},{"fixed":-2.0968727568865947e-05,"local":3.405995912743667e-05,"spillover":-2.0968727568865947e-05},{"fixed":-3.807869804144104e-05,"local":5.320769348563133e-05,"spillover":-3.807869804144104e-05}],"p_immediate_message_norms":[0.057585510494509926,0.12317919351616148,0.19911894449881434],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n1|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-3.308766380584327e-09,"local":-1.1214088747522664e-07,"spillover":-3.308766380584327e-09},"M":{"fixed":3.726478156885372e-09,"local":4.238064151459332e-07,"spillover":3.726478156885372e-09},"P":{"fixed":1.4581336644841833e-09,"local":1.8969005925555376e-07,"spillover":1.4581336644841833e-09}},"h_immediate_message_norm":0.02093840235566007,"hard_effect":{"fixed":1.5533184534628763e-09,"local":2.5407728437761576e-07,"spillover":1.5533184534628763e-09},"image_id":"000000391375","image_sha256":"668cc307e1066ceb163f2ef4aa44383c78bdaa5ddcceba3907a8dee0ce531a10","p_curve_effects":[{"fixed":2.856550472508587e-10,"local":6.299369085429186e-08,"spillover":2.856550472508587e-10},{"fixed":6.001583361140914e-10,"local":1.2643595271368555e-07,"spillover":6.001583361140914e-10},{"fixed":1.4581336644841833e-09,"local":1.8969005925555376e-07,"spillover":1.4581336644841833e-09}],"p_immediate_message_norms":[0.002111941009447925,0.004239889446422321,0.006384107154977153],"selected_doses":{"A_for_M_0.25":0.75,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-6.47088992111744e-09,"local":-1.3187504682660435e-07,"spillover":-6.47088992111744e-09},"M":{"fixed":2.0496061063490546e-08,"local":3.763387131556699e-07,"spillover":2.0496061063490546e-08},"P":{"fixed":7.165811259183623e-09,"local":7.30146663843922e-08,"spillover":7.165811259183623e-09}},"h_immediate_message_norm":0.02066800285466076,"hard_effect":{"fixed":1.5602601853743903e-08,"local":2.1312095978794142e-07,"spillover":1.5602601853743903e-08},"image_id":"000000404922","image_sha256":"a3bc50bef06d19ccb06394209dad825778760a1dba4f6d4e9448f0789c5e49ff","p_curve_effects":[{"fixed":3.5154745620623318e-09,"local":2.7300253454035604e-08,"spillover":3.5154745620623318e-09},{"fixed":7.756526842258443e-09,"local":5.4683023613643625e-08,"spillover":7.756526842258443e-09},{"fixed":1.0225432373230092e-08,"local":1.3706072208549734e-07,"spillover":1.0225432373230092e-08}],"p_immediate_message_norms":[0.0035905746985999873,0.0071955634642106425,0.01081508201973768],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":2.3102050707065245e-06,"local":-3.750554392892985e-06,"spillover":2.3102050707065245e-06},"M":{"fixed":1.4590886717157543e-06,"local":7.583752698091019e-05,"spillover":1.4590886717157543e-06},"P":{"fixed":1.3939196329137982e-06,"local":0.00019911547991740644,"spillover":1.3939196329137982e-06}},"h_immediate_message_norm":0.15748088198073149,"hard_effect":{"fixed":3.0407705881238534e-06,"local":0.0004105274539896505,"spillover":3.0407705881238534e-06},"image_id":"000000405432","image_sha256":"330804d88d2720574205724ccebf107337edc6dc914784846b7a5c0e721507ec","p_curve_effects":[{"fixed":6.507438021288725e-07,"local":9.485980604371363e-05,"spillover":6.507438021288725e-07},{"fixed":1.37182902065075e-06,"local":0.00019825443614578456,"spillover":1.37182902065075e-06},{"fixed":2.159186075961772e-06,"local":0.00030423219756272116,"spillover":2.159186075961772e-06}],"p_immediate_message_norms":[0.03437888268153498,0.07039259367920718,0.10818868846445118],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":9.292571958302345e-09,"local":6.239783872994967e-07,"spillover":9.292571958302345e-09},"M":{"fixed":1.0715775357183812e-08,"local":6.592901655100498e-07,"spillover":1.0715775357183812e-08},"P":{"fixed":6.994657712697712e-09,"local":4.850359163519256e-07,"spillover":6.994657712697712e-09}},"h_immediate_message_norm":0.037878974475018964,"hard_effect":{"fixed":1.0926467570136766e-08,"local":7.394443444936076e-07,"spillover":1.0926467570136766e-08},"image_id":"000000412286","image_sha256":"2c482d365623b18f877b90eea879331d4d11f8c9f8b13f058aa8cb1ef31cb58d","p_curve_effects":[{"fixed":2.3191631072158603e-09,"local":1.7598593270005567e-07,"spillover":2.3191631072158603e-09},{"fixed":5.605590526480686e-09,"local":3.600171891552132e-07,"spillover":5.605590526480686e-09},{"fixed":7.689191305806226e-09,"local":5.475452799502819e-07,"spillover":7.689191305806226e-09}],"p_immediate_message_norms":[0.004994315483022234,0.010026699148373223,0.015097724697176598],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-3.959028372641181e-09,"local":-1.529605271617048e-08,"spillover":-3.959028372641181e-09},"M":{"fixed":-1.3364309594885113e-08,"local":2.6710182773133535e-08,"spillover":-1.3364309594885113e-08},"P":{"fixed":-5.3606767475532224e-09,"local":-2.6941119158527317e-09,"spillover":-5.3606767475532224e-09}},"h_immediate_message_norm":0.010519314364275457,"hard_effect":{"fixed":-1.1617074226200064e-08,"local":-1.2314626794831347e-09,"spillover":-1.1617074226200064e-08},"image_id":"000000412362","image_sha256":"f128deccbf3e1043c473351db3d0510e6ecc82329600e41938b31615f30bb4a1","p_curve_effects":[{"fixed":-2.638779233316013e-09,"local":-1.3410093839950725e-09,"spillover":-2.638779233316013e-09},{"fixed":-5.612407685297305e-09,"local":-3.5079304600140826e-09,"spillover":-5.612407685297305e-09},{"fixed":-7.83084332404635e-09,"local":-3.2333959035490403e-09,"spillover":-7.83084332404635e-09}],"p_immediate_message_norms":[0.002213099361715513,0.004433200798461275,0.006660378607288237],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.0781310408270485e-06,"local":4.861497746084338e-05,"spillover":1.0781310408270485e-06},"M":{"fixed":-6.46011605742779e-06,"local":3.777869360629772e-05,"spillover":-6.46011605742779e-06},"P":{"fixed":3.8043205189664496e-06,"local":9.420608347544231e-05,"spillover":3.8043205189664496e-06}},"h_immediate_message_norm":1.032276670873774,"hard_effect":{"fixed":-0.0004633740378385807,"local":0.0018500996191203908,"spillover":-0.0004633740378385807},"image_id":"000000414340","image_sha256":"4434c715aa868745ed8d4506dfd812da5e0e6fdf0fba8250c7bded4cd15337b8","p_curve_effects":[{"fixed":3.2997108102708964e-07,"local":2.0956371000613837e-05,"spillover":3.2997108102708964e-07},{"fixed":8.822101630712002e-07,"local":5.208435269339921e-05,"spillover":8.822101630712002e-07},{"fixed":5.265375696914074e-06,"local":0.00011526694886646385,"spillover":5.265375696914074e-06}],"p_immediate_message_norms":[0.11529298614702657,0.26385314532732485,0.48837534881371164],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.1572320475783844e-07,"local":-6.583049452423891e-05,"spillover":-1.1572320475783844e-07},"M":{"fixed":4.421747179441983e-07,"local":-5.412200032060514e-05,"spillover":4.421747179441983e-07},"P":{"fixed":2.6430248539997353e-07,"local":-6.62926857552592e-05,"spillover":2.6430248539997353e-07}},"h_immediate_message_norm":0.3456234088323033,"hard_effect":{"fixed":4.2675193009066026e-07,"local":-0.00019921148867170805,"spillover":4.2675193009066026e-07},"image_id":"000000414638","image_sha256":"fa32398a8441c2a27f5047bc2ad2f9144127f10f2c6663b22f0701679e8e97c3","p_curve_effects":[{"fixed":1.3520329666949493e-07,"local":-2.304799640753894e-05,"spillover":1.3520329666949493e-07},{"fixed":2.6999113826933763e-07,"local":-6.067514304783318e-05,"spillover":2.6999113826933763e-07},{"fixed":3.87713021261088e-07,"local":-0.00011515491781040549,"spillover":3.87713021261088e-07}],"p_immediate_message_norms":[0.0664819106611707,0.14336208340476275,0.2343124397546717],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":7.289596367296425e-07,"local":-4.322141690116417e-06,"spillover":7.289596367296425e-07},"M":{"fixed":4.261363387529175e-07,"local":-5.911580929524546e-06,"spillover":4.261363387529175e-07},"P":{"fixed":1.0539360718886854e-06,"local":-2.9839715313730595e-06,"spillover":1.0539360718886854e-06}},"h_immediate_message_norm":0.08361890401166931,"hard_effect":{"fixed":2.3026724876584748e-06,"local":-6.523516357114108e-06,"spillover":2.3026724876584748e-06},"image_id":"000000415741","image_sha256":"f3dc76875460b05e6d348a4867e3e44bad554f819f2e4cf25b9b66615d72302c","p_curve_effects":[{"fixed":4.89246968389534e-07,"local":-1.271825840757062e-06,"spillover":4.89246968389534e-07},{"fixed":1.0239200132280968e-06,"local":-2.964966811832789e-06,"spillover":1.0239200132280968e-06},{"fixed":1.6486412340484258e-06,"local":-4.715121941529328e-06,"spillover":1.6486412340484258e-06}],"p_immediate_message_norms":[0.022206085102334912,0.045150167358241414,0.06887624824878391],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-7.859717758718308e-10,"local":-3.7431879120320436e-07,"spillover":-7.859717758718308e-10},"M":{"fixed":8.350559455085986e-08,"local":-1.105853623879623e-08,"spillover":8.350559455085986e-08},"P":{"fixed":-6.322062495589299e-08,"local":-6.834549467694367e-07,"spillover":-6.322062495589299e-08}},"h_immediate_message_norm":0.25027484338060346,"hard_effect":{"fixed":-1.392739403889478e-07,"local":-8.475023555608232e-07,"spillover":-1.392739403889478e-07},"image_id":"000000418062","image_sha256":"6878c319a0fcf0cb9a1f24efa3129fefe01b07be2c655746cfa31516f4344c52","p_curve_effects":[{"fixed":-1.6568160508259253e-08,"local":-7.837301593385045e-08,"spillover":-1.6568160508259253e-08},{"fixed":-3.779984660608887e-08,"local":-4.202810045600473e-07,"spillover":-3.779984660608887e-08},{"fixed":-7.593101413079506e-08,"local":-8.150419178741314e-07,"spillover":-7.593101413079506e-08}],"p_immediate_message_norms":[0.03147597086397015,0.06681715268426214,0.10709616450975924],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":3.8544880509814677e-07,"local":-7.5189064660480705e-06,"spillover":3.8544880509814677e-07},"M":{"fixed":5.415723897491941e-07,"local":-1.6391198123270868e-05,"spillover":5.415723897491941e-07},"P":{"fixed":4.773759223943713e-07,"local":2.3260676932246756e-05,"spillover":4.773759223943713e-07}},"h_immediate_message_norm":0.8537199024430174,"hard_effect":{"fixed":5.18982940520777e-07,"local":7.116359810124145e-05,"spillover":5.18982940520777e-07},"image_id":"000000418959","image_sha256":"bfad3d45970d4c214235c197b047af6d7678ddd62d96908e66d38323d38311ab","p_curve_effects":[{"fixed":2.7015096056796223e-07,"local":3.5473853770216475e-06,"spillover":2.7015096056796223e-07},{"fixed":4.490898570259222e-07,"local":1.3375352771344295e-05,"spillover":4.490898570259222e-07},{"fixed":5.809884033075759e-07,"local":3.311732270985931e-05,"spillover":5.809884033075759e-07}],"p_immediate_message_norms":[0.14497507450468777,0.3212371298006725,0.5416920023500533],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|small"}
{"averaged_effects":{"D":{"fixed":7.2050017590523955e-06,"local":0.00015561643715789227,"spillover":7.2050017590523955e-06},"M":{"fixed":9.09273143232664e-06,"local":-7.630422370069553e-05,"spillover":9.09273143232664e-06},"P":{"fixed":6.66019252425571e-05,"local":-0.00018041628021016735,"spillover":6.66019252425571e-05}},"h_immediate_message_norm":0.6309656975258077,"hard_effect":{"fixed":0.00027831803606393445,"local":0.0010648518616690368,"spillover":0.00027831803606393445},"image_id":"000000418961","image_sha256":"6081d03d55c5a52e4cf944db4a33b85c5d10c4cde34a1bca134a3360720a78e2","p_curve_effects":[{"fixed":2.5097889632077174e-05,"local":-8.880324514656205e-05,"spillover":2.5097889632077174e-05},{"fixed":6.052134593912805e-05,"local":-0.00018419589100863044,"spillover":6.052134593912805e-05},{"fixed":0.00011418654015646606,"local":-0.0002682497044753096,"spillover":0.00011418654015646606}],"p_immediate_message_norms":[0.12514822280132054,0.2862000093379738,0.5117049531246427],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":4.625981681264056e-07,"local":7.717350723563873e-07,"spillover":3.8166060051218986e-07},"M":{"fixed":3.8734183438991765e-07,"local":1.3272752608381802e-06,"spillover":-2.720138503611973e-07},"P":{"fixed":4.1085404867945613e-07,"local":-9.89222453336852e-07,"spillover":2.7779537932828835e-07}},"h_immediate_message_norm":0.02039368386735207,"hard_effect":{"fixed":8.855132217541056e-07,"local":-1.959239612818464e-06,"spillover":5.713120372098646e-07},"image_id":"000000430286","image_sha256":"d823325d523c74b0a270f1830fe4527ffa63e0518ad3062367ec1faebc35f665","p_curve_effects":[{"fixed":1.71453397779589e-07,"local":-4.876817605902264e-07,"spillover":1.2754518548610538e-07},{"fixed":4.0374303806982315e-07,"local":-9.904051723767446e-07,"spillover":2.7560090847238844e-07},{"fixed":6.573657101889563e-07,"local":-1.4895804270435853e-06,"spillover":4.3024004402637123e-07}],"p_immediate_message_norms":[0.004248136069932312,0.008514008129068749,0.012797584629335527],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.217555192154519e-06,"local":-2.087160384721391e-06,"spillover":-1.217555192154519e-06},"M":{"fixed":-1.4847263452992473e-06,"local":1.2679117056531204e-06,"spillover":-1.4847263452992473e-06},"P":{"fixed":-8.25157070526595e-07,"local":4.906384736610026e-07,"spillover":-8.25157070526595e-07}},"h_immediate_message_norm":0.289136373655603,"hard_effect":{"fixed":-1.389702083798728e-06,"local":1.7043681666911942e-07,"spillover":-1.389702083798728e-06},"image_id":"000000437898","image_sha256":"80a69fe0b425618642c322b5d6144af30d6f93f79acb20f6f9585141d5fed90c","p_curve_effects":[{"fixed":-2.684907998455263e-07,"local":1.9904591428386575e-07,"spillover":-2.684907998455263e-07},{"fixed":-5.797195900074902e-07,"local":5.036414581564537e-07,"spillover":-5.797195900074902e-07},{"fixed":-9.478758107861474e-07,"local":4.841369814132771e-07,"spillover":-9.478758107861474e-07}],"p_immediate_message_norms":[0.034200690831839534,0.07230306605359199,0.11559063692955837],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":5.806338447333798e-07,"local":-1.649723616191541e-07,"spillover":5.806338447333798e-07},"M":{"fixed":-1.4781035732738697e-06,"local":-4.8662080256167695e-06,"spillover":-1.4781035732738697e-06},"P":{"fixed":-1.3845583735419553e-06,"local":-7.27273274381008e-06,"spillover":-1.3845583735419553e-06}},"h_immediate_message_norm":0.049306107428662566,"hard_effect":{"fixed":-2.8644898871594757e-06,"local":-1.4835394023905452e-05,"spillover":-2.8644898871594757e-06},"image_id":"000000446117","image_sha256":"5b16b401560afe3a56ed9cfd321290282fd27ddcfb2f97d65b675a0b83307b32","p_curve_effects":[{"fixed":-6.825300649677263e-07,"local":-3.5971469736577853e-06,"spillover":-6.825300649677263e-07},{"fixed":-1.3734633544024155e-06,"local":-7.279739175852047e-06,"spillover":-1.3734633544024155e-06},{"fixed":-2.097681701255724e-06,"local":-1.0941312081920408e-05,"spillover":-2.097681701255724e-06}],"p_immediate_message_norms":[0.013661753185162169,0.02766951260959176,0.042039264770044424],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-1.223048808922031e-06,"local":6.8488673121413e-05,"spillover":-1.223048808922031e-06},"M":{"fixed":5.307606140104945e-06,"local":-0.00027531214085501607,"spillover":5.307606140104945e-06},"P":{"fixed":-2.807836616422766e-06,"local":8.414189891581588e-05,"spillover":-2.807836616422766e-06}},"h_immediate_message_norm":0.31738879379098967,"hard_effect":{"fixed":-4.923999682989594e-06,"local":0.00013625062177428145,"spillover":-4.923999682989594e-06},"image_id":"000000451308","image_sha256":"30b926d42836c2c3d378d574f9cda17790829d828639bfa23ed036a074bdbca3","p_curve_effects":[{"fixed":-8.896170857856933e-07,"local":2.8473660244235366e-05,"spillover":-8.896170857856933e-07},{"fixed":-1.9417246702084848e-06,"local":5.9963700812250796e-05,"spillover":-1.9417246702084848e-06},{"fixed":-3.2408925895299062e-06,"local":9.623099796759842e-05,"spillover":-3.2408925895299062e-06}],"p_immediate_message_norms":[0.034933134420008165,0.07329633241760682,0.11587147571328266],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-1.4026754949174093e-06,"local":0.001265150242867541,"spillover":-1.4026754949174093e-06},"M":{"fixed":9.341140510761252e-07,"local":0.0009670772398148673,"spillover":9.341140510761252e-07},"P":{"fixed":-2.4617140558626585e-06,"local":0.0024658394055596337,"spillover":-2.4617140558626585e-06}},"h_immediate_message_norm":1.0153362511071653,"hard_effect":{"fixed":-0.00013020666307659006,"local":0.016412738934710062,"spillover":-0.00013020666307659006},"image_id":"000000455624","image_sha256":"b896f9d8d31a98765a0e15dfec38f7f036ba71b2af8330b4f7a600fb5294aa98","p_curve_effects":[{"fixed":-8.770399499737069e-07,"local":0.00016684081979498853,"spillover":-8.770399499737069e-07},{"fixed":-2.1125824906918257e-06,"local":0.0006641564435258644,"spillover":-2.1125824906918257e-06},{"fixed":-3.2540511088071343e-06,"local":0.0036153386984419562,"spillover":-3.2540511088071343e-06}],"p_immediate_message_norms":[0.14288541558754003,0.3320050639986117,0.6310365583920722],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-1.7850836817596978e-06,"local":0.0002603186336930426,"spillover":-1.7850836817596978e-06},"M":{"fixed":-1.3656279292295077e-06,"local":-0.0002735020669657872,"spillover":-1.3656279292295077e-06},"P":{"fixed":-1.2584956321059434e-06,"local":0.00035936576935177424,"spillover":-1.2584956321059434e-06}},"h_immediate_message_norm":1.3521070585526413,"hard_effect":{"fixed":-5.442469923675039e-06,"local":-0.0008216505888776439,"spillover":-5.442469923675039e-06},"image_id":"000000478862","image_sha256":"78d97eb62d51e45b115154d82a6e56bf5dcfe4f967c74277f20df5e1532c0fba","p_curve_effects":[{"fixed":1.2844463149016454e-07,"local":-2.3034255798450032e-05,"spillover":1.2844463149016454e-07},{"fixed":-1.1523311039315226e-07,"local":8.919732503055201e-06,"spillover":-1.1523311039315226e-07},{"fixed":-1.9519657639039973e-06,"local":0.0005505657819268863,"spillover":-1.9519657639039973e-06}],"p_immediate_message_norms":[0.15733223402952956,0.36361016547518465,0.6665734804282865],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|crowd|small"}
{"averaged_effects":{"D":{"fixed":-6.176000185527501e-05,"local":0.0023584684312413597,"spillover":-6.176000185527501e-05},"M":{"fixed":-3.8937289755960426e-05,"local":0.0014022182957088441,"spillover":-3.8937289755960426e-05},"P":{"fixed":-5.2432649515412925e-05,"local":0.002415690745862939,"spillover":-5.2432649515412925e-05}},"h_immediate_message_norm":0.6345090981751983,"hard_effect":{"fixed":-0.00019161097896104595,"local":0.0073851699038222605,"spillover":-0.00019161097896104595},"image_id":"000000481573","image_sha256":"4e84dea6549eb1c36daa3e7fa6a454eab6fb5910318c2e9ac1482034fa4ea918","p_curve_effects":[{"fixed":-1.7987833415292198e-05,"local":0.0009491450119023075,"spillover":-1.7987833415292198e-05},{"fixed":-4.8317775804423285e-05,"local":0.0021614620295772047,"spillover":-4.8317775804423285e-05},{"fixed":-9.099233932652329e-05,"local":0.004136465196109305,"spillover":-9.099233932652329e-05}],"p_immediate_message_norms":[0.1141862257107519,0.2558479514812518,0.4389784449053962],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":6.757916990764168e-09,"local":-1.556114241400606e-07,"spillover":6.757916990764168e-09},"M":{"fixed":-2.059680732407222e-08,"local":5.370435643047951e-08,"spillover":-2.059680732407222e-08},"P":{"fixed":-5.216634781264606e-09,"local":1.4779656798065002e-08,"spillover":-5.216634781264606e-09}},"h_immediate_message_norm":0.015669765098203146,"hard_effect":{"fixed":-8.5058109314598e-09,"local":3.922392622127905e-09,"spillover":-8.5058109314598e-09},"image_id":"000000485071","image_sha256":"af8147288606162fbc52e97e5aa6fe6a05ccf3536203c40495f4f7394501fc80","p_curve_effects":[{"fixed":-2.5296826144244333e-09,"local":8.848642490255762e-09,"spillover":-2.5296826144244333e-09},{"fixed":-4.4329413742202894e-09,"local":1.6485034229991782e-08,"spillover":-4.4329413742202894e-09},{"fixed":-6.560110864684693e-09,"local":1.7745163951969622e-08,"spillover":-6.560110864684693e-09}],"p_immediate_message_norms":[0.0023891978203881385,0.004785364304187814,0.007188539668183328],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":3.466169927988927e-08,"local":7.596608987275064e-07,"spillover":3.466169927988927e-08},"M":{"fixed":2.4486364687328437e-08,"local":6.251780324299006e-07,"spillover":2.4486364687328437e-08},"P":{"fixed":2.3453585228152645e-08,"local":4.319853215843162e-07,"spillover":2.3453585228152645e-08}},"h_immediate_message_norm":0.03717142953537119,"hard_effect":{"fixed":4.7062037917752764e-08,"local":8.792875091784009e-07,"spillover":4.7062037917752764e-08},"image_id":"000000485844","image_sha256":"80194252851d86f6dd9bbe3f2b9bdd72db00f6b7a590287ac30c490af6fc16ac","p_curve_effects":[{"fixed":1.1600624057715725e-08,"local":1.9825365477966258e-07,"spillover":1.1600624057715725e-08},{"fixed":2.328253937648045e-08,"local":4.3281708019546686e-07,"spillover":2.328253937648045e-08},{"fixed":3.547759225026176e-08,"local":6.648852297778192e-07,"spillover":3.547759225026176e-08}],"p_immediate_message_norms":[0.007743888224759607,0.015539079258104108,0.02338615736363409],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.2369869158307747e-05,"local":4.8486736252180244e-05,"spillover":-1.2369869158307747e-05},"M":{"fixed":7.682926666777631e-06,"local":-1.4253942720095515e-05,"spillover":7.682926666777631e-06},"P":{"fixed":-8.700223074441238e-06,"local":6.428253083893704e-06,"spillover":-8.700223074441238e-06}},"h_immediate_message_norm":0.22708043721311863,"hard_effect":{"fixed":-3.22809696955452e-05,"local":1.6010950014060804e-05,"spillover":-3.22809696955452e-05},"image_id":"000000486573","image_sha256":"5ef9eda85c70a1298ceb23d5c30c7a3592010e430cb558c09d1ae533069cec58","p_curve_effects":[{"fixed":-1.8806217984938811e-06,"local":2.7919016470489416e-06,"spillover":-1.8806217984938811e-06},{"fixed":-7.88626107315997e-06,"local":6.025651233968442e-06,"spillover":-7.88626107315997e-06},{"fixed":-1.6333786351669863e-05,"local":1.0467206370663729e-05,"spillover":-1.6333786351669863e-05}],"p_immediate_message_norms":[0.048747657807280784,0.10258974358674847,0.16267811856032283],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n1|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":4.6066326812027374e-08,"local":1.150932973587195e-06,"spillover":4.6066326812027374e-08},"M":{"fixed":9.359031575510018e-08,"local":4.299660038579419e-06,"spillover":9.359031575510018e-08},"P":{"fixed":6.422137222089734e-08,"local":3.079808981074618e-06,"spillover":6.422137222089734e-08}},"h_immediate_message_norm":0.08090309547234258,"hard_effect":{"fixed":1.084226165142324e-07,"local":4.452662607237989e-06,"spillover":1.084226165142324e-07},"image_id":"000000489305","image_sha256":"a4ff1f70919090ca5467d0588a87c5478571399be8f1bf4a6ed7ba3fc1a21295","p_curve_effects":[{"fixed":1.2996284866426816e-08,"local":9.770580274894985e-07,"spillover":1.2996284866426816e-08},{"fixed":4.55223521322011e-08,"local":2.312393635559533e-06,"spillover":4.55223521322011e-08},{"fixed":7.357088226524547e-08,"local":3.463516653832161e-06,"spillover":7.357088226524547e-08}],"p_immediate_message_norms":[0.012330753920323408,0.0250042331671781,0.03803639972922639],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-9.224488592001734e-06,"local":-0.00013554069543667986,"spillover":-9.224488592001734e-06},"M":{"fixed":-4.642511006120361e-05,"local":-0.0001138091812903988,"spillover":-4.642511006120361e-05},"P":{"fixed":-5.842544583257945e-05,"local":-0.0003411370157843166,"spillover":-5.842544583257945e-05}},"h_immediate_message_norm":0.24541225963634353,"hard_effect":{"fixed":-0.00015907872301643491,"local":-0.0008071168149161624,"spillover":-0.00015907872301643491},"image_id":"000000492992","image_sha256":"bcfcd4c5d5bfe054720bb8a979fe099a2b04fd42b9cc44d00a2691c3a184465f","p_curve_effects":[{"fixed":-2.256098373226885e-05,"local":-0.00015945074147315566,"spillover":-2.256098373226885e-05},{"fixed":-5.564344628146596e-05,"local":-0.0003291735425020349,"spillover":-5.564344628146596e-05},{"fixed":-9.707190748400353e-05,"local":-0.0005347867633777592,"spillover":-9.707190748400353e-05}],"p_immediate_message_norms":[0.04791531904917646,0.10185857635457082,0.1633782995210274],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|large"}
{"averaged_effects":{"D":{"fixed":-6.89446670548103e-06,"local":0.00021748015263435704,"spillover":-6.89446670548103e-06},"M":{"fixed":-9.23282339398169e-06,"local":0.00031032979483770865,"spillover":-9.23282339398169e-06},"P":{"fixed":-7.463577781221392e-06,"local":0.00020036084318199513,"spillover":-7.463577781221392e-06}},"h_immediate_message_norm":0.2939098229499721,"hard_effect":{"fixed":-1.33742606015343e-05,"local":0.00033030923778698366,"spillover":-1.33742606015343e-05},"image_id":"000000504415","image_sha256":"74411e93658f68edd930e9e665a8cfabb542425dd63016303e7e23f4f895aaca","p_curve_effects":[{"fixed":-2.185475120181947e-06,"local":6.438702217078946e-05,"spillover":-2.185475120181947e-06},{"fixed":-4.990744860463095e-06,"local":0.00013901706463090822,"spillover":-4.990744860463095e-06},{"fixed":-8.69999424160054e-06,"local":0.00023103273245753857,"spillover":-8.69999424160054e-06}],"p_immediate_message_norms":[0.04122414917470558,0.08695391201458409,0.13843149986367798],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":1.3837158020829401e-05,"local":0.00019747096513994446,"spillover":-3.781192956734999e-07},"M":{"fixed":8.240264228131126e-06,"local":0.00013191282536617523,"spillover":-8.885435350443606e-07},"P":{"fixed":1.5003100562331733e-05,"local":0.00020027487601408938,"spillover":-4.4842958319985554e-07}},"h_immediate_message_norm":0.28307066128858366,"hard_effect":{"fixed":2.281567197779874e-05,"local":0.0003028126200993425,"spillover":-8.346467342349618e-07},"image_id":"000000507975","image_sha256":"e4812f760f300f88e0bd1ef60782949a51c64631728e21b53531ae7e0f8cf62b","p_curve_effects":[{"fixed":4.888949320004969e-06,"local":6.620913067287163e-05,"spillover":-1.5055773501901206e-07},{"fixed":1.0692238537345338e-05,"local":0.00014285241970765118,"spillover":-2.910316044194034e-07},{"fixed":1.715853157482493e-05,"local":0.0002289861041673085,"spillover":-5.271285725900816e-07}],"p_immediate_message_norms":[0.043736109370362694,0.09160361141096235,0.14444861610721413],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-4.1969052663737294e-08,"local":1.3407015401938047e-08,"spillover":-4.1969052663737294e-08},"M":{"fixed":6.434720886264063e-08,"local":1.9798137684055325e-08,"spillover":6.434720886264063e-08},"P":{"fixed":4.5098772305171564e-08,"local":2.35727833966459e-08,"spillover":4.5098772305171564e-08}},"h_immediate_message_norm":0.00802728721836393,"hard_effect":{"fixed":6.176762020349696e-08,"local":3.9727700589528916e-08,"spillover":6.176762020349696e-08},"image_id":"000000523033","image_sha256":"a73411a8b5f8062de74855c0ae6a9a8c9477e35d2db43e333f8ff6d48e3bba4d","p_curve_effects":[{"fixed":3.3183416373212815e-08,"local":1.0273612992297535e-08,"spillover":3.3183416373212815e-08},{"fixed":4.203817081417649e-08,"local":2.052986578605703e-08,"spillover":4.203817081417649e-08},{"fixed":5.105645027115094e-08,"local":3.022236859882008e-08,"spillover":5.105645027115094e-08}],"p_immediate_message_norms":[0.0015586211509486198,0.003120444192836751,0.004685483711168859],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":3.163245836217595e-08,"local":5.132455408981653e-07,"spillover":-3.252323425009471e-08},"M":{"fixed":3.755908193573548e-08,"local":5.405154345685577e-07,"spillover":-3.000534738533422e-08},"P":{"fixed":1.11964228929895e-08,"local":-3.7415881510354464e-08,"spillover":1.5873408081783807e-08}},"h_immediate_message_norm":0.05116493570731498,"hard_effect":{"fixed":2.217896236285377e-08,"local":-4.090986543355847e-08,"spillover":2.729269554204858e-08},"image_id":"000000537270","image_sha256":"82072a4304dd9f8cd22887e60c0b1b910d75175a74ba504e5de82e370f94d0ca","p_curve_effects":[{"fixed":3.2925644641301766e-09,"local":-2.167422501356622e-08,"spillover":6.001842590825954e-09},{"fixed":9.558192899487838e-09,"local":-3.557638742842262e-08,"spillover":1.4005241328040666e-08},{"fixed":1.514835210741916e-08,"local":-4.5286709758748586e-08,"spillover":2.0809190827262734e-08}],"p_immediate_message_norms":[0.010044896296604312,0.020287926249072268,0.03073631485076412],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-2.6459844240424766e-09,"local":-6.454155561053688e-09,"spillover":-2.6459844240424766e-09},"M":{"fixed":-1.0544385776849186e-08,"local":-6.741998953082647e-08,"spillover":-1.0544385776849186e-08},"P":{"fixed":-8.557247732458861e-09,"local":-4.4106325186129103e-08,"spillover":-8.557247732458861e-09}},"h_immediate_message_norm":0.011369290845854127,"hard_effect":{"fixed":-1.4483966375225532e-08,"local":-8.71286733269451e-08,"spillover":-1.4483966375225532e-08},"image_id":"000000546976","image_sha256":"f1ac304d998ecafa9a23ad334d869744e3f1b8ac3ea1c12596a4bde4a146a00e","p_curve_effects":[{"fixed":-9.027060772492934e-09,"local":-2.226305873838765e-08,"spillover":-9.027060772492934e-09},{"fixed":-7.794460025328798e-09,"local":-4.3986234354273816e-08,"spillover":-7.794460025328798e-09},{"fixed":-8.850222399554852e-09,"local":-6.606968246572584e-08,"spillover":-8.850222399554852e-09}],"p_immediate_message_norms":[0.0023657700339914734,0.00473979035436268,0.0071221077264130355],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-9.727331295344918e-07,"local":1.585179647572409e-06,"spillover":-9.727331295344918e-07},"M":{"fixed":-4.826730189190238e-07,"local":-3.252562234195572e-06,"spillover":-4.826730189190238e-07},"P":{"fixed":-8.928540946806363e-07,"local":1.1348619201483634e-05,"spillover":-8.928540946806363e-07}},"h_immediate_message_norm":0.1621237273579775,"hard_effect":{"fixed":-1.8296522731502726e-06,"local":2.294817560070982e-05,"spillover":-1.8296522731502726e-06},"image_id":"000000554002","image_sha256":"a53dd6f623305a2a60828d28fbd90ccdf2998539a71e4301267641963e56213c","p_curve_effects":[{"fixed":-4.494490133965818e-07,"local":5.449813092449525e-06,"spillover":-4.494490133965818e-07},{"fixed":-8.851291492639312e-07,"local":1.1389414305215239e-05,"spillover":-8.851291492639312e-07},{"fixed":-1.3439841213813957e-06,"local":1.720663020678614e-05,"spillover":-1.3439841213813957e-06}],"p_immediate_message_norms":[0.037701190521529225,0.07720593855932767,0.1186878551090465],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n5plus|ordinary|small"}
{"averaged_effects":{"D":{"fixed":4.067903523418008e-08,"local":5.659644527197734e-07,"spillover":4.067903523418008e-08},"M":{"fixed":1.2766743763900504e-07,"local":-1.311597259536358e-06,"spillover":1.2766743763900504e-07},"P":{"fixed":4.365701867712051e-08,"local":-7.528686110221886e-07,"spillover":4.365701867712051e-08}},"h_immediate_message_norm":0.22308568705426976,"hard_effect":{"fixed":5.996719668676189e-08,"local":-9.911317053890446e-07,"spillover":5.996719668676189e-08},"image_id":"000000556158","image_sha256":"1e67bbb26205214fd8e29e4809513dd6b5454ad5ebf3800f2f08251538ee9ade","p_curve_effects":[{"fixed":1.1252671699085249e-08,"local":-3.131263801743194e-07,"spillover":1.1252671699085249e-08},{"fixed":2.6219710744663496e-08,"local":-5.331476552562027e-07,"spillover":2.6219710744663496e-08},{"fixed":4.365701867712051e-08,"local":-7.528686110221886e-07,"spillover":4.365701867712051e-08}],"p_immediate_message_norms":[0.01748317671313866,0.0366181053116508,0.05773972862322983],"selected_doses":{"A_for_M_0.25":0.75,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.5,"B_for_M_0.5":0.75,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-1.4063611667450408e-06,"local":9.785376543657512e-06,"spillover":-1.4063611667450408e-06},"M":{"fixed":-1.3802275543401434e-06,"local":1.404924302875358e-05,"spillover":-1.3802275543401434e-06},"P":{"fixed":-2.338518663052777e-06,"local":2.5056109918591887e-05,"spillover":-2.338518663052777e-06}},"h_immediate_message_norm":0.062308818047613866,"hard_effect":{"fixed":-4.864351143256222e-06,"local":5.197063643028578e-05,"spillover":-4.864351143256222e-06},"image_id":"000000563603","image_sha256":"aae0af2b3d1afdab4156e57b046144a836b366187efd81f74b8990362f6b85b1","p_curve_effects":[{"fixed":-1.1355465564010306e-06,"local":1.215356671053526e-05,"spillover":-1.1355465564010306e-06},{"fixed":-2.326144879137744e-06,"local":2.4887908275979947e-05,"spillover":-2.326144879137744e-06},{"fixed":-3.5538645536195568e-06,"local":3.812685476926045e-05,"spillover":-3.5538645536195568e-06}],"p_immediate_message_norms":[0.0139337504354869,0.02826741241000505,0.04302477976409355],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.25,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":5.664710128843881e-08,"local":-3.739301413015007e-07,"spillover":5.664710128843881e-08},"M":{"fixed":-1.6087319411718995e-08,"local":-3.883075720397968e-08,"spillover":-1.6087319411718995e-08},"P":{"fixed":5.8661682800105015e-09,"local":-8.236796108305226e-08,"spillover":5.8661682800105015e-09}},"h_immediate_message_norm":0.03647687891531916,"hard_effect":{"fixed":8.440502910966527e-09,"local":-1.4635379904151796e-07,"spillover":8.440502910966527e-09},"image_id":"000000567011","image_sha256":"f52ff0a96efaf136300ad289e5e7a4c944596fe16f4276bb5c41ffbe0a6b657d","p_curve_effects":[{"fixed":2.9878490658170886e-09,"local":-3.396044898540309e-08,"spillover":2.9878490658170886e-09},{"fixed":-9.371269871216725e-10,"local":-6.93885317285209e-08,"spillover":-9.371269871216725e-10},{"fixed":7.3053278871072075e-09,"local":-1.0657171713187685e-07,"spillover":7.3053278871072075e-09}],"p_immediate_message_norms":[0.007132401253923373,0.014329694582650909,0.021593081307572617],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-4.384224557542916e-09,"local":-1.3062140073382986e-07,"spillover":-4.384224557542916e-09},"M":{"fixed":-9.807332376765565e-11,"local":1.411048825917764e-07,"spillover":-9.807332376765565e-11},"P":{"fixed":-4.104449556994784e-09,"local":2.4278204364229868e-08,"spillover":-4.104449556994784e-09}},"h_immediate_message_norm":0.039040678303777374,"hard_effect":{"fixed":-8.268166128968732e-09,"local":5.7683598103324784e-08,"spillover":-8.268166128968732e-09},"image_id":"000000573258","image_sha256":"b4967a776006cf57294797e4906aa180194aeda50233d95513d17b13cc0b9f71","p_curve_effects":[{"fixed":-2.2814782504616132e-09,"local":1.1451701084343137e-08,"spillover":-2.2814782504616132e-09},{"fixed":-4.1695191793558045e-09,"local":2.1501135249744397e-08,"spillover":-4.1695191793558045e-09},{"fixed":-5.862351241166935e-09,"local":3.9881776758602066e-08,"spillover":-5.862351241166935e-09}],"p_immediate_message_norms":[0.0077717441549445265,0.01563070736118621,0.023578828224903616],"selected_doses":{"A_for_M_0.25":0.25,"A_for_M_0.5":0.5,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|small"}
{"averaged_effects":{"D":{"fixed":-1.9294344120369205e-06,"local":6.892619278925105e-05,"spillover":-1.9294344120369205e-06},"M":{"fixed":-1.316518156266098e-06,"local":4.188281943884718e-05,"spillover":-1.316518156266098e-06},"P":{"fixed":-1.031402201746379e-06,"local":2.0444639260934006e-05,"spillover":-1.031402201746379e-06}},"h_immediate_message_norm":0.18592779102874868,"hard_effect":{"fixed":-1.748141350143488e-06,"local":3.203115488803086e-05,"spillover":-1.748141350143488e-06},"image_id":"000000576955","image_sha256":"3446d0b6db7f0b012c21ac8d2c76963f314fb34fa2247b0eb2166a016793ba9f","p_curve_effects":[{"fixed":-3.595237613546144e-07,"local":8.088820771595716e-06,"spillover":-3.595237613546144e-07},{"fixed":-7.270356881770856e-07,"local":1.505499449204451e-05,"spillover":-7.270356881770856e-07},{"fixed":-1.1835854585310257e-06,"local":2.3139461645378754e-05,"spillover":-1.1835854585310257e-06}],"p_immediate_message_norms":[0.028720887019783037,0.059557910202209595,0.09285841322672572],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.75},"stratum":"n2_4|ordinary|medium"}
{"averaged_effects":{"D":{"fixed":-8.337651929505938e-08,"local":-5.752725636918282e-06,"spillover":-8.337651929505938e-08},"M":{"fixed":-4.892247399047476e-08,"local":-9.138450399531877e-07,"spillover":-4.892247399047476e-08},"P":{"fixed":-3.7305719274498824e-08,"local":-1.6112371171598866e-07,"spillover":-3.7305719274498824e-08}},"h_immediate_message_norm":0.1618816423677415,"hard_effect":{"fixed":-5.8831735879109025e-08,"local":-3.4144919809761184e-07,"spillover":-5.8831735879109025e-08},"image_id":"000000577584","image_sha256":"9e47eaaf563d2ae9bfebcea80f2616ceb7eaf6c99a0390f0274cfb0068686d77","p_curve_effects":[{"fixed":-1.3399316091519588e-08,"local":-4.784774008048057e-09,"spillover":-1.3399316091519588e-08},{"fixed":-2.7251886918703682e-08,"local":-7.818188156751395e-08,"spillover":-2.7251886918703682e-08},{"fixed":-4.233263545239639e-08,"local":-2.02594626790226e-07,"spillover":-4.233263545239639e-08}],"p_immediate_message_norms":[0.017572290381118762,0.03594688235002742,0.05521080548766408],"selected_doses":{"A_for_M_0.25":0.5,"A_for_M_0.5":0.75,"A_for_M_0.75":0.75,"B_for_M_0.25":0.25,"B_for_M_0.5":0.5,"B_for_M_0.75":0.5},"stratum":"n2_4|ordinary|medium"}


==> anc/audit/H4_D_FULL_INTEGRITY_AUDIT.json <==
{
  "schema_version": "fq.iclr.h4.d_full_integrity_audit.v1",
  "status": "PASS_H4_D_FULL_INTEGRITY_NO_AGGREGATE",
  "full_gt_manifest_sha256": "4f9e761d0b8f5fea51777814637b05b10033555af4023f4a5908b3a4b0eb4eaf",
  "models": {
    "detr_r50_500": {
      "receipt_count": 710,
      "receipt_manifest_sha256": "bdbc1ad02a78e48b4c83512ab5c66166f4c2412f9a0c17d7245a1b2758b704bf",
      "total_bytes": 28643619,
      "maximum_identity_or_repeat_noise": 0.0
    },
    "dino_r50_4s_12e": {
      "receipt_count": 710,
      "receipt_manifest_sha256": "ed94457915d284ca831fa7a6122cb48eb0b73f290b7e710938eb776197d16da4",
      "total_bytes": 155143207,
      "maximum_identity_or_repeat_noise": 0.0
    }
  },
  "complete_paired_images_per_model": 710,
  "minimum_required": 400,
  "arms_per_receipt": 7,
  "receipt_count_total": 1420,
  "aggregation_allowed": true,
  "scientific_effect_readout": false,
  "D_outcome_displayed": false,
  "V_F_read": false,
  "next_gate": "H4_SCIENTIFIC_AGGREGATION"
}


==> anc/audit/H4_GATE_C_D_FULL_INTEGRITY_AUDIT_V2.json <==
{
  "schema_version": "fq.iclr.h4.gate_c_d_full_integrity.v1",
  "status": "PASS_H4_GATE_C_D_FULL_INTEGRITY_NO_AGGREGATE",
  "config_sha256": "437b7ec3396be1891f63868b678f0b1c5e6036f1d6d50b36bba72dc3eb894360",
  "population_manifest_sha256": "4f9e761d0b8f5fea51777814637b05b10033555af4023f4a5908b3a4b0eb4eaf",
  "models": {
    "detr_r50_500": {
      "receipt_count": 710,
      "receipt_manifest_sha256": "cf602f21f0b5382b3368b4cf2dd1d826d1b88355b56506b89bd0d472599b95df",
      "total_bytes": 45334276
    },
    "dino_r50_4s_12e": {
      "receipt_count": 710,
      "receipt_manifest_sha256": "471b52564d35a11e636c2409fb0101ef41564cca8b9dde2812a58f7ab835942b",
      "total_bytes": 244144686
    }
  },
  "receipt_count_total": 1420,
  "complete_paired_images_per_model": 710,
  "swaps_per_receipt": 10,
  "maximum_per_head_row_sum_error": 8.344650268554688e-07,
  "aggregation_allowed": true,
  "scientific_effect_readout": false,
  "D_outcome_displayed": false,
  "V_F_read": false,
  "next_gate": "H4_GATE_C_SCIENTIFIC_AGGREGATION"
}


==> anc/audit/N1_REPLAY_INTEGRITY_AUDIT.json <==
{
  "schema_version": "fq.iclr.n1.full_integrity_audit.v1",
  "generated_at": "2026-07-25T04:44:44.647129+00:00",
  "status": "PASS_N1_FULL_RAW_RECEIPT_INTEGRITY",
  "post_m1_new_hypothesis": true,
  "original_m1_claim_pass": false,
  "m1_remains_no_go": true,
  "thresholds_or_protocol_changed_after_m1_readout": false,
  "original_m2_allowed": false,
  "bindings": {
    "config_sha256": "18df92a730a9a9feb975f7e60b5c7b39539f1aa2c63efc902e9784e296e59c1b",
    "sample_manifest_sha256": "b56eb0eef3b79da37003c0240d6ffaf948561cc18b063d3efdc9a298458a4d27",
    "execution_audit_sha256": "9dbf939193285bbf667fa26a5f13ab1a9988e0bcd8068812325463483a75adea",
    "smoke_integrity_audit_sha256": "5c7b6f09180e8c9393053bcc0a6ada924b380f17cd63792c7315bbddc70e61d1"
  },
  "closure": {
    "models": 2,
    "images": 256,
    "receipts": 512,
    "arm_records": 4608,
    "attention_captures": 55296
  },
  "models": {
    "detr_r50_500": {
      "receipts": 256,
      "maximum_m1_scalar_reproduction_difference": 0.0,
      "status": "PASS"
    },
    "dino_r50_4s_12e": {
      "receipts": 256,
      "maximum_m1_scalar_reproduction_difference": 0.0,
      "status": "PASS"
    }
  },
  "maximum_m1_scalar_reproduction_difference": 0.0,
  "physical_instance_gpu_hours_including_smoke": 0.06130946099680538,
  "effect_readout_computed": false,
  "scientific_aggregation_computed": false,
  "mechanism_claim_made": false,
  "d_v_f_read": false,
  "receipt_sha256_manifest": [
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/0022d0ab1e1347ab.json",
      "sha256": "daadc27799ed5464f9ebae3fa3633f5bb00fa126527f4e01265bb6a6360bbb26"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/0089b8f6212315ec.json",
      "sha256": "f59d31fef8fe47e6b9636b1d6bca065cd4859f8af0b850b420f8bd29514258e2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/00c9616a917be867.json",
      "sha256": "b5a3517a9ac9478f298b05fe3cf36672baf555040881faeee405c03287e4f420"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/0116632f904277c7.json",
      "sha256": "407180f12f935c5f5275e0dadb53c75fc8aee86579a2ef1114682049fafe4946"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/015d7d3a6db03a94.json",
      "sha256": "e30b41b30be4d7f3ad83b9512f539a5761863e9f6941fa5a8279d1f34d630d0c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/0189d61b2c1df778.json",
      "sha256": "5e82406df6b3a0fbce9705b6ede93f458f56fcdbe5e98285fb288cfeec2c1bea"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/023a8d0a05ec58ad.json",
      "sha256": "2e43b0ad43a5f96b3f4bb0477b6fa8ec5d3a74ff9e051334cb7108fee1e0ac26"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/03c266312b81fd7f.json",
      "sha256": "812da8575ba551f4304494e4d0eab228e47ffa9ca73a87f53cbdcf652dc8b819"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/041f9231a69f7981.json",
      "sha256": "40f9a9aab8711bdf4f27d489c01d5e06e2ff6ef7a50e8968bd9bab8fdaf10338"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/05869b6681e12dad.json",
      "sha256": "e759e5febd54fadc8a746cb254626b29ab08b9189f13112ff7d0166a5347e71b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/0a7be0b883a12966.json",
      "sha256": "b5a0bd1e84c7437e6566e49e48e94dd9fcbd39fb49d1ca9e6a12a8b0e83dd7ab"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/0ab10a6417ef2301.json",
      "sha256": "8d3151dfc78f04df36f87e4a563a3197e983519032ba41e1749cef1d10a9be58"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/0adc373e996aadc2.json",
      "sha256": "702396dd095ed0cdc28cab41693735fa175610abbcd905eaa535e34dd9bcd09e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/0ae37e22a6200353.json",
      "sha256": "ce71bcea8672dc310a8906c51c39821a5fb893b23eea97b2eeb84dc6912a2f11"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/0f69951932b24e50.json",
      "sha256": "90f6396bb58f5af822c20311f0a77fed249b82aa02f13f0e3399feefe290a40a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/1203f70f16f36d18.json",
      "sha256": "aa124c72c32ff351c785b887952c1c1d6bd68f2f056e4bf8ad57655a75139a85"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/1242ab123b538f53.json",
      "sha256": "c58aee345d3dc25dacbb95f620b44dc4cb54b00542d4693cf00771636aa457a0"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/13d93884b48bc28c.json",
      "sha256": "6ef142d07a9a1c645a37efd2bb036634d74dc2aae9c61cb1ef54aa1160f2208a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/1698438dc6a78a05.json",
      "sha256": "e7a23f3d69528190501cc83036246001b4208a1f4fa95f1adb4bbc70f96afdb6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/16da17b5f41c8445.json",
      "sha256": "cd12313c614baa705ca01b014187e74dbe8ce61c3527ecb7bb102592c2b0ea11"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/1b150af36d87a735.json",
      "sha256": "90c37d6445b23c54c7fb07e0eb093602fdefe1083be9ac59f13957a6f0a921e9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/1b4dc1c0cc436c11.json",
      "sha256": "31c2dd85d46d5bc8e508ce923f6774a417a87fcf8908061b510228dffc22d6b5"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/1c7afb8df810987c.json",
      "sha256": "0cbc369f3eb5d391528c98be2ad5a2a952d89683452fbc97b52512b452d6d1f2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/1c8c2f2fa82a60ab.json",
      "sha256": "82db0016d3a70bff093169a6ecdcf5adde298837f9ba53b86e115f72d35f4dba"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/1d00c398141bcb04.json",
      "sha256": "73c5f08f305fe031a45a3a9288b63d013d7fc809d0bbd5057923ef704e508507"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/1f5cf6e96f0e0690.json",
      "sha256": "ea1fc77b8081aef60f9439704f0448b6a4cc30ac7b6836a9f0021469351ba36e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/218fd63442dff679.json",
      "sha256": "5a57c52ce3194bc9de0ab0ce626290c2955051cd7b1f7da4c94c6b425184c67e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/223db679904fd8a6.json",
      "sha256": "22be30bdca1be8bb7eb26298851be949243521866f13cbd9baaf88c34ce0982e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/22bb6b4ef6c256fe.json",
      "sha256": "a310826066f14d1ca659ae7f921c7558f7e388e784069d0ec40daf5e16285863"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/23a87f441fbef58b.json",
      "sha256": "e2df4a69c3465d1ccc09a7fc0b60eebb9bbd68e5bcd12323991f28a582aa86e4"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/24ae5f8b7c166115.json",
      "sha256": "46cc8f2289d1c08f2d76ffebf40438c53d1e21560f29295ebd5d7aab0410c08c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/26ef130e768f537a.json",
      "sha256": "054ab0335dbbead638bd81fe645a4678bf590a3d9023808b2c61b5a88495ea39"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/28f8e7e418f72935.json",
      "sha256": "f3b4932c945f7d7bfb1076ecebe6cca050cfc6ed996eaa2b29cf10674bfe5b0d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/291e81d6cb3dd7f2.json",
      "sha256": "a793c8c61835760fbe2c125180d315f5208fb616c5645011473b97417302a5a9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/29b21d3251065543.json",
      "sha256": "9f442746a9c1ed9aaa5c1797a5e58a63c28c76faa0c1d3f0530b97f425e8d56e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/2b2c4fe6d63a13e4.json",
      "sha256": "14b0c38c554a262d1920f9a564f702d7f5e4decb74ca22dcc49f9d7db565803a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/2d811d6400ac544d.json",
      "sha256": "0baade6865067923a6108a80027595f1b5608f40ed9a959c22755819a44df6a4"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/2e1964fbaa7ad4df.json",
      "sha256": "347607352525244211a6823ff90b3b0823f2b19f8973cdfbd3c65b283ce68fa6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/2e43627c0c4eac4f.json",
      "sha256": "bfd8bf222b5a73f9d3e41c1e61da2fffc0b03525d109db23295afe883e240e11"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/2ea75b1505202d08.json",
      "sha256": "b6d068ef6dcd09128912ab79eb665944c09367a65dfcde1575b98f780e4b0cab"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/2ed9c820a178c0e8.json",
      "sha256": "553fca438c86a64edb837294c309f5ebacd72eed936778f8dd9154bad6707938"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/2f187eb60ee88bdb.json",
      "sha256": "495774cd4a62113ecaf1023d068dc4367bc7b8551320fb880e33ae104c50afeb"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/3034bfb0f7cefcb7.json",
      "sha256": "f61fcb0662ee5e43dcf39b0760b7d71a52d59d8aeaa65f7ca6d589d0b0d66005"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/32cc3e223017135d.json",
      "sha256": "20824beca1d3834880cdbc358a7127410a263a0719e78e086fbb2a3f78e7f434"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/347d6c8639a1bb09.json",
      "sha256": "df61105ddb14834cf734e1c172a85d0b32ea17e01bb3e15e673084f1638fc39e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/34edbe9338a0ac9e.json",
      "sha256": "fcdf98087cb6fa43c98260f1e6a49a9ad9a35db273e4bd7985dcf58ed3dcc294"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/351b5737a1ab2885.json",
      "sha256": "f171bb6cf1913681aff7c13ad972f00b108e4384f54842415332f0d234fdee8b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/35ef0e05052d6c63.json",
      "sha256": "b7e7b94d6f554872288ff585e9ad3a86ecf665a8f99d11da399d2869e1c98f92"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/37860e490399c045.json",
      "sha256": "2afd42885c21fefa53cea32f3505f6cc9a3c391ee9aff7d03a79b0836801f44a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/37918bff8014a125.json",
      "sha256": "b39c77e7bac3e385d81fc26bbf575bf6855c055a61ef40291c234ac05063391a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/391337843fb7db85.json",
      "sha256": "4834316a548d2daf672516de0cc6f762c1dd4a2fdaf0b3cc138cef47a69c98bc"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/3d1275028c1dcd88.json",
      "sha256": "51efa2471f6622921d02c1102b8a9b4658bfb07291a86cf4e32597ce082abdbf"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/3d2580d59f499cce.json",
      "sha256": "0eb52fb50f21085a7adbc104f2e456ae91935f79cf625a569992676bc4570a08"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/3ecd3b0292520228.json",
      "sha256": "6130b4da121215b1666c6f7bed46d2c2bacdd6ae91e12c658470580f9dafe285"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/3f9b254ad6c9da52.json",
      "sha256": "242afa9cba13e6cf8d0e4837bff461e8934b72ece0379a7885fe74f36191d815"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/43c39b906f6a63bc.json",
      "sha256": "58df467556133d5eff0da89af89443ebc42a02d85cda0b9ad47762765acfbcd5"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/4427b53f2c6a7d7d.json",
      "sha256": "d91a587c3a17d2eba5a42fe12fe1d82600cea84ca51add13b33f8a8053bebf3f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/458d789d78550884.json",
      "sha256": "d2dcdd0faccc807b1cf74f48f4b9a46529d423b7f7d51998c020fd35cf7268fa"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/462e41b6bcc5140f.json",
      "sha256": "0e243f4a09519c47b3caab34ff9be31e96627d9a072a67f65b44d16fcc874360"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/47f0494ad7ba9906.json",
      "sha256": "0e5ad266d2d1b8d2609328cb104f2dc546ef3340e959927fb4a6fb203571fb9d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/48bd83368a70defc.json",
      "sha256": "92939340f74f027a050ecf806166cd372c63bed061be6fe5c9fe6525d5b107e4"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/49b236c39f7e92eb.json",
      "sha256": "1c4089f8c93a9ba0a76ab5d2081e0947eb0702cece17dc525f4e53f4bdd18bfb"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/49f9d9f8e362c610.json",
      "sha256": "23e8031dc63e8f528db5cb96032a22dde028a137c146f2a497244e49238c391d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/4a07b43a3f20fae7.json",
      "sha256": "bd05c1515deeb818646ec8852654a98a80c4e91e45fa1deba972f6cdd667e827"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/4a5fe47f4ed876fc.json",
      "sha256": "c78ffc962016e8da8609b6e3a49106f723e9d95c6fe64c4c5e7043b6596b7caa"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/4c70110452267e9e.json",
      "sha256": "9bbaf5dd7054523d2acc0d4b76033858acfd5157adea66a6d39763c7f1633564"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/4c84d844c2688bd8.json",
      "sha256": "665fdb49026af35644a94f172326c5c7cc05199301d0fe1f01e8acc5fbc70e15"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/4d5a6b0ed65de97e.json",
      "sha256": "e0f0db1e57f4bf08574194b0f681c87abaa6412784e9426ffd3d161b4970be90"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/4d98689f07b27e65.json",
      "sha256": "040ef2886d69781630d759fb0318cd942a45bd814ed692186bc18749b2c986a2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/4ee59d5ef749f8d4.json",
      "sha256": "b5d4f33273b9b00cb92932a0655b565717517ad35c0c81949969954c8377f673"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/4fddfe2560cf0975.json",
      "sha256": "b4c3a7fa7ab1e44aae972db136e42429fe1ac50af9f11515ad0cfec7682ab9dc"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/5014cc45d81322b8.json",
      "sha256": "f7ba9d860522736143a26b06cd40ddd352c156bc1a768786311264e73b512095"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/5354488d69ff0f8a.json",
      "sha256": "6eeca82917b46b47f8908798d61560b5c39639fb903207d253d817e93dedd76f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/54deb55282cd961c.json",
      "sha256": "7748b97a93c0d820f836a6113a82ecb74b369450c14d1f6c96d9def7e3233fbc"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/55dd9740bc04c5a2.json",
      "sha256": "f89a2b7220bd04dc6b25ca547ac8f28c33ad3e37452ba0be6f4ff2048c87304d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/55f4d5d8e108fb5b.json",
      "sha256": "026f5eedb8a4547082000e049b93c6b91fe72f7ecc276df19886e0cc9196d4d1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/562ed1cbbcd50f38.json",
      "sha256": "4036d3253ae0e37346b229f53c637b8f670ea4cb0ceef4c823d7bb5fe1d50968"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/58c3562313ace080.json",
      "sha256": "8a8f5e50d26f98cb6c61a9b09727bef40ecb7985847940ca4e743fa0c80cd1f7"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/5b72578fe8cf484a.json",
      "sha256": "b1c842b73c56faad4131d969dc8e1b6d0e47f14cf3bcd7024b2d1aac524ae814"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/5be6badf81b1e05e.json",
      "sha256": "fa70da81ecce2baab8c2de943acfa460759e7216259abe463b120c2b5b06e3c9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/5cb8bdc64709fb9a.json",
      "sha256": "def85d78120a42f7550728b7a09b25388c2bbc70e0b941ef4b5f0719051ab41e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/5f0598c9c9bc041e.json",
      "sha256": "50439e38df6de8be9dc3917efcec39f3332e0ba31262445eee52567f91468d20"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/5fb888d79b551331.json",
      "sha256": "d61dc4bd86eb56c6abf4aea5fb5cd9101d306ab1f2832e08d529c93bbf4fc04f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/6126fa51da895ef4.json",
      "sha256": "87a9ac95555547de4d9638ff4c4211908bc27b73f1905eed0fe05d0ac38aa1ab"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/612a976178636852.json",
      "sha256": "47afa40a09ed627f3c05638316d594c7e35622ee0f6bb6fa6299a97f77fe5bef"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/621eace50f46488a.json",
      "sha256": "e79230c228fa46ef670136596f9377aa233b6f404f10daf5303ab46d4821a79d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/640845e7174ca0e5.json",
      "sha256": "ff430d81a627a4b02d5d5ae18804f454c1877df7d2f7848b19a43bada35468fa"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/641af472f82fd99b.json",
      "sha256": "6dfd97c8a1c9767d6c9c1b84d89aaf8995037a4d777c767de4589d80db878b43"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/66401cdc29ec244d.json",
      "sha256": "c59610b6c31834dea861472baa4d2433aa22fd6e43fdf9d4b99eb6f884f403f9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/66ce30dc11941998.json",
      "sha256": "ca11ff604fcfc5c4a5f5a124b972f7e9e3c815b0b5fdc4ef2d0df26ef2fa026d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/6bec5cebc402e54d.json",
      "sha256": "f6a5c50eae77a3506c6868dab5aa374b4fb9ae0d20e4ef59a16497847d20fe66"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/6c050dea6b5ed915.json",
      "sha256": "1d03a2b3806cb84ebcf40041ca65f0690279a7fd1847542d4f5afc659287c577"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/6c4bb6187f28b818.json",
      "sha256": "0344e0e53c733728a5cca70f3a9128354f95c6e5f0730d92c7bd6542377af700"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/6c7033ac862ef96f.json",
      "sha256": "c515257633d808d6fe9c6cdac54c1352d22cce2b72d71aa6fa3b67ee7794ff02"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/6cf7118112878a8b.json",
      "sha256": "055bf90467165af5bd457487e109a645237f39324a4c0c4dc6b8e0356fd2b268"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/6e8bd110b49ef26b.json",
      "sha256": "4763a2a11c4029622be2d1dc99abad16e822c4960ece68debf640438ba487303"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/6f7d324c359e42bd.json",
      "sha256": "7def46ecd6cf4bddd8558667859f0f944abb420c8683ae7f1b49ee48663bbeb2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/73c2392979566426.json",
      "sha256": "b011e346d5d91d940aef7010ade827f0e355d352e498121ba4d3a14891c25890"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/73df255e2dd09114.json",
      "sha256": "446cc632e3bec4525501b5cf6abbca2bae10b6fc55ff0e36198ffb2249c965bd"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/74ff77cd1bdb4cd2.json",
      "sha256": "e9c0dd5db0a44e6087e915467007726c027c9773ff8c0eeaba14d5e3ddfbfcf5"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/757b03b1d91520f4.json",
      "sha256": "9b0db1a9148419877634d90e8ed9cca59646b4ec3ab0b6b1c53db8d5689878a6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/75af61ac171379a9.json",
      "sha256": "ea135442163f5373c4e6f84972bbfdbd262debac5999189727effee2d797ac03"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/7621f224c6e09eb6.json",
      "sha256": "799459d0c439743b2d38dd542e5b68324910a667bba94cd60ccfe92be53b3e2e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/79ca786dc67c9dbd.json",
      "sha256": "381b9fc655c7a44a2c5ccc3bd081c9c835ce68988dc9ebf8590bba87545bb133"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/79ed8667961e525d.json",
      "sha256": "60d693d805f60fd84d91bbf44246fcec45680e87c80f8b37ccf060cf1808b31f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/79f05a7244ccfcf7.json",
      "sha256": "ec6b644825b412c93ccb8cfc17a7d8dbce98d1c2209c9bd1ba27c66c0fb9e862"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/7db24634d94dfff1.json",
      "sha256": "30e31878a4efc675b8eafe5307af27f5710fbe22e0ae4d30c67a9fd51061a460"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/7ec5e980e92024e6.json",
      "sha256": "1128253d64c1cf60c85d18aee7ac5aae058bf3477582a51c26b281516bdd5217"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/7fa25536f608af03.json",
      "sha256": "814cad7a2a86331b7797c3ff3485fd8b24378987e3cd5ef780fb8976ba85eac0"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/803b24a864ebe3ae.json",
      "sha256": "2998357d0ebc6f1c4f048a4f22fbc38e04254b081cd3a2f8aca4e4bf7f4dbfe6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8120a85e31ebaea4.json",
      "sha256": "ba9c252d9e60eb5f3bcfca7db0bcd4bd1205b9f44b86fb722c658e396fb9925c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/826690670ace3be4.json",
      "sha256": "f677bd7917f761f23415c25c937d536846d05238d6f90880d3820c9d646862d5"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/82a0e7c2d6f35770.json",
      "sha256": "052c0ea9e3e94c516daa26fe423f6382eeda651bfac272fe40a4484359828f9c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/82f1a9e2176a2145.json",
      "sha256": "131b5733a0b8e8d7a329db6ec046e1fcbbaf6057849d8230403206214a2e6376"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/831ef1ed000ea182.json",
      "sha256": "c6f1bbfab35da6cbb0933e77fdd42ed03fc56f1514cfd4c197a3bd0eda9a7160"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8341d6c1644efe7e.json",
      "sha256": "e8ef6c8cc16c7a4c1f201e672b80242f298173237a3c1f8acbec848a6907f5c9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/83a7d4c02f0902db.json",
      "sha256": "d2eff9bf44764eb4241833d2d977585b0fd92a9acf8ed806883ff538541356b7"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/83cdb655cb4a254b.json",
      "sha256": "4a394ed474b24609cc2fa2c1c3c5924f2e3efeb5b43db481337955462f29ef9a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/84205dbe0ac4795c.json",
      "sha256": "52bf347c1ee4e57811d42381eec68dff3223d7cad5b1b651145f0f45c6a4a4d3"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/84321a1bba74e2d6.json",
      "sha256": "99e1660c52358c41e83e2b39cd5996df3d2f32071f3e308bf8753f6369a1d389"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8466865ce1a36e2d.json",
      "sha256": "2e6bba4a90cf445615e74b66a6a35d1d90ddff4ee881fff5e7b15c7ba929a14e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8477dba43b300e36.json",
      "sha256": "b407a3a88adf770c9238865a54080c4117713c581c8c12b6cb65caea8f796ff2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/85dc1db81bd89572.json",
      "sha256": "111d5f21ca3259eb28b0c5a57596719b0f783ef60e27b4ee1f3bf4d87a7b46a2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/864d6c8df3d06b74.json",
      "sha256": "8fb6787630a74de7db3898e1f11065c48ede52b4ff6f70afafa63cd1e966c1e9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/86882fedd402677e.json",
      "sha256": "db6ba521fb141278c6f7e905a1374be6711e1382b0faca11533c3d80cbd3cbac"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/87d525630dc4b859.json",
      "sha256": "75b5d149bfafe1b007e087f1ec45fbfa692ccb04b9350e7983044670f8071c8f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/886eef5c7ffdcc92.json",
      "sha256": "c678c386b1efd292981c97acc1bed17038a20931045f1dfc3cc2aa79cd206057"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/88f04ecf5333a9da.json",
      "sha256": "cfb90130cec3821e49ae269430f3802842c9a6600e4fafa31a3b0ac5c287d0db"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/894996567b0eb741.json",
      "sha256": "d971ccac0a0e83adf292bd9cf5bee3c71f16d1be9d2c5353ac7be2e65077807b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/89c6c3da906d6dad.json",
      "sha256": "db52dd11fd13ee436bc310b0a199cf7aaabc295db1ee4e4686a78bb9e5bfa946"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8a9afce290052c18.json",
      "sha256": "97dfc4b50ff26be1321631dd4aa1912281827ee49d189665a190ba5ded920080"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8b09e4fcc209ca42.json",
      "sha256": "30053136b6a294a2eafe15eb0b3d13c75a8d2d6b0a774dedaf6a0e72eedc5101"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8bbe28c450c78b4b.json",
      "sha256": "cbbcbe4304acb574aef7754fe1d16e31cfbe1a0069e8a862b9110abce57b8c41"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8c88b34d47f38c0b.json",
      "sha256": "c706dcd5b5f22fc26719ab6ebdb3a001653ffc9e2112d7629a539362cc785240"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8e2a26c7328f8f1f.json",
      "sha256": "a3044c60510dcd419c23d51f685c131ca95f102a3580e2a51227e0834722ac4f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8e8f68b08b407b44.json",
      "sha256": "d06baa9bd49b4f0ad17fabbe53efe8b7518602f8a5debb440b44545b55aade8f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8ea07102b53ff7a9.json",
      "sha256": "976c71ed71f18f3d133dfa7d7d8d14f9d9d567eb2f5f5ddc3538e66f28faae1d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8eb881d32795ac90.json",
      "sha256": "e3f96ffe7cbb0c01081199a8f283e92a41c88c878a52df6cc1b010592eadac6b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8f1c67568187a4d9.json",
      "sha256": "de2ab1b97d0554179248625a13e3e6b85ca1c41507c6f8f54aa64344257a3bca"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/8f939cbb01f114d1.json",
      "sha256": "84ea19e39d873b12d28676791f17e5e16b02ad28c08690abcd683b9b3c01ebe6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/9356eb642fb13c87.json",
      "sha256": "07f9d68702c17fc822f6e9bf417a4bec3f14bd1f6b5754f637cad3cf50699042"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/93ad2f5f7762bc42.json",
      "sha256": "7ba72c9b8b286e82d28e3495aed9b6440cf2c969497103e48643d42102b930f3"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/93d98171ffa0a9d4.json",
      "sha256": "02374ccc2fb89dcb195604d1f3c82f9685f672c1fbbcef092ad38cabb8d657dd"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/947e02b76707f4ee.json",
      "sha256": "e767b24c6d4bb7b3c338de07c8ef282c8a6a113739df3cac2556e25df00e2777"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/94cca595edf93935.json",
      "sha256": "d253764a1fa96a963b74529301ebb4da5d3a5d2f17ef9529035b6ac7cdf655f1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/96dd97e7202ab34e.json",
      "sha256": "77d47cb552b80d1eea2c31c2e2909c15db7ca95813eba036bf47556e5b077f2a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/9786df18af0b4136.json",
      "sha256": "8289524e69c2c988a98e4128df41d44e758629e0afc3c36346f6eff054fd69b9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/98a9725ea9fdac8b.json",
      "sha256": "178d7854b66077ef365b67ef059f5beb71a122f512f722a8ed8218c325f96741"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/98bcfbc4d3c8abbc.json",
      "sha256": "022ec4c342ccb6df297a0c0bbaf0cc96b978261186eeba47b3d74b72db535eea"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/99deb1955879caac.json",
      "sha256": "dde8dfb141112b05bbfb4198e0e1c820369ca1976fbbd09a1f77a34b1af5ff04"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/9aff8a6eaa077955.json",
      "sha256": "c1d471da7c7b590b2e288a3e5b9b6d3cbf9560b84a455f06ffac528b9f5af72d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/9b4c4914c5568c34.json",
      "sha256": "33d3345654d30864bf0e8755a713b6fd2907ac4afc2dc0141ec7a15222f1993d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/9c62ae4bc13f5736.json",
      "sha256": "ef1657bd950343f33966a8b414cf708bc851fcb1b1eda0ccf6c31984d48efb16"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/a03a6c26b95bb3d1.json",
      "sha256": "dcc2242b01b4a81183d973d189f6d082f8d9485090e1cc3fda077b59283ab281"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/a14fff2fd4e36238.json",
      "sha256": "8eb541e5d25377a3d3aa401677b48cfd42db6a2965cd2eed2d02b8b27606a347"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/a235c25f5b951825.json",
      "sha256": "4596206891c5dce0e3a5f3c15d92c8c5b115d73a5d508a6126c59107b7206b9d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/a2f5e5f15d9cf52b.json",
      "sha256": "bdcf8231484979cdf4c63917e5659a91ed92a1a31cc1c401880fda271716fab6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/a4aa666ef200c416.json",
      "sha256": "a81bdea3d54ea4424b14f00f6192b899dbb730b5d651e90898def5ee51c3155f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/a5cf0d1502b9148e.json",
      "sha256": "2d7d56368eee2130c7a0dce523106f31b914b87e8b0e977f8c9315de5098da29"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/a640bec75c8b9bbb.json",
      "sha256": "6fb454b1c874f436f52daf19559f721963ba5eefd303c9c6a3af1f2427431608"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/a6b7ef4b389559ea.json",
      "sha256": "54512f4d2968e355e44e5a6c6a05032fdd156713a5c807851fdb1aa5dcfe1342"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/a84258c9b04f16aa.json",
      "sha256": "afc90d5b162d34e7eb59dc462c76a248bff691262639f98469f08c157e562322"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/a91e88cf66ea7d49.json",
      "sha256": "ab73010e974b208372f8b96e1710687232887a3da012b2dc629bcd2621b23c5b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/abd556f244c58f8a.json",
      "sha256": "8fc0afcadd27bd042ab68968280c0e4f47ddf3029930f91470312268969a80ab"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/aca8821ff0368720.json",
      "sha256": "ca4cd1ce302c0ed01670af5c03b22f07df1bc8fd07eefdaabe920647e98c8757"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/aeb082b467a2c39e.json",
      "sha256": "d46ff7820f4d87e33a79e679d1e40b1eedae7f671f025962b0052df44691c6fd"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/b0670fed268da345.json",
      "sha256": "bc34defc2774c4c7e1f16953edfb1280cc4ede17afc0c412c207f4bf8efbeb96"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/b1d69182276a1ec4.json",
      "sha256": "99b3523240097c45edcf925613aaafc7b459bffe016e09b99e263b5a0f5a9d33"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/b47fc53fa4395f20.json",
      "sha256": "a5c3bb4427a8d197ed0e0bb4061432d21b587eb3115633b7bf1ef59ec57c4a1c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/b499182ee39701e0.json",
      "sha256": "854c57d56f86a3d9b33ee667f1a6900399dcb47c3a89c65b068d0c77773aed31"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/b65a113a475adca5.json",
      "sha256": "9a2316e6d1653709136e42654119ca7aa057332796804adf4a43ef8dcabf2dd4"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/b6ecda23586a6ba5.json",
      "sha256": "9f98fe3acbc9cf76f3bfea8755b16ecf963038b03f5bf718129fd8157b4f6c51"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/b7851c638fd804e8.json",
      "sha256": "f3eba6f3cf931c7e37f03b910ae0ffb76d978e980a05b2c23fb92a6921aae2ab"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/b81a60cde0e9d78f.json",
      "sha256": "e30b0387a8880ad133cacddafe64b94cc3027359cc8928d74c0adb72256777d1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/b8a3f2ea385e45b3.json",
      "sha256": "1022bb691baf37b1490f0ac5e60613327eefe2e58bd10fc663400b5fee166a98"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/b8ebea0da56447ff.json",
      "sha256": "48b00f9ff22bc8f2c12190e1849862ef73a39f0b1e8ce98a953a5c287edb3673"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/bd359452dab9cf1d.json",
      "sha256": "15929161bca1fc32e4271d2708b345377a1a27b7ae893497d5b9113b5b9aa62c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/bdb8abb449444489.json",
      "sha256": "99242455ab8ec8437c147e354a97a1eb320f992657ca30441ae8ce5545b9bd80"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/be84a3da54658167.json",
      "sha256": "8cf61d0e3522b118f5c76f6c54fcc532be3e9634010490c05ebe17576d945b4b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/bee2bc96b4b065d4.json",
      "sha256": "7774a80bc20cff43570c553de72b6ffc64bf61c710b672bcd050563f3adad14d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/bf2c089d341b8508.json",
      "sha256": "ee1bdc0ca60a04ab0f72fab913264d3cae5c476176dbbd7c5b4a32cbf88682fd"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c270248c48e4b0bc.json",
      "sha256": "dfcb582c972512ba04b98a76ed5faf884c3e5f2eb67ee12d96a79b5346e4ac52"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c297395a6f0c9bc8.json",
      "sha256": "01ba77e5f58955123720ede275b78541e8e7d3a6d6d50f069fc33ce33561c0d6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c307c0f31c862a17.json",
      "sha256": "1b0f11a24a4ebc996686395048fbf638d68d0641c9ed2a85341f7dd29f41ddab"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c326a81d1a360d49.json",
      "sha256": "dc4ccd54e0786ab2114a845c9063907b019974007962bc3d5c7620da2ec3038f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c38c1eaa1ac511d5.json",
      "sha256": "9547a78a3256ea7b410bb56811d5d2b10bfc4c929c7a825c794114996bab4646"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c39336fda04d5dfe.json",
      "sha256": "7e7f77e71243cf7267e6da90e47c682094748b24224d82658b0b2489f08831ed"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c3b93029d5727f16.json",
      "sha256": "bd49db3a0290f4ee10b3520c2284eff20dc4b8392dc0a7bf4276f3d6edc40251"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c4bd11e7242a0eee.json",
      "sha256": "5b9304da269d84d198380514b25e84f8aedb41b3b9bc2cb83c902a122d26b980"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c59e9d3e7354b456.json",
      "sha256": "9a546bdef3ed43a27f4dd016516f264bd1e81e20813b9026e78558c23b6ce2d9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c6789c5bd0d392a6.json",
      "sha256": "58157431d15a8a53335ae5d4547e78a00fe08247163bff51386d8ba5ff2c1e97"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c7395497f887e5b8.json",
      "sha256": "7ed7e874db1911bde9a050c81b870c72bd0165be98e52d6734230b4a9407d566"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c78bef81facc746d.json",
      "sha256": "93bf732524b6342e5e7c22818e8df0c27e87a0b0d9dbbf1c1f3d2d1431d7326c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c89d5b0bc3e36e82.json",
      "sha256": "7655cfe190aa61f7158e768720df324d6f4a80317c10be3e1ce2ff8a1bc162ce"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/c8bf66f8bf81e32e.json",
      "sha256": "f08917847b62bc151e6b9428ddbb7407408aecf0923cda1203b0f779bc88d2ec"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/ca7159013bf4aa58.json",
      "sha256": "9093fa95d3aa23f1e1257432fd0514f9ddfaf45cc8173547c0d854eea51d1ece"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/cbcf988636ff2652.json",
      "sha256": "304176c525fcd3484861ebf342556cb10153817b3019a960930f555f08f2c8ad"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/cbf88a6d5ccd80d7.json",
      "sha256": "3dfc9749993db15a77eb0a39186bced54edb0fcbfbe2cb9a42164f1a2920fe7a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/cc3011e08fc8675f.json",
      "sha256": "3a598b6bf884c5d0ff224ba4ce9b69fc24f52481a52e6473498e70d098c42634"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/ccc1a2d44a290368.json",
      "sha256": "39a46e33acae0d4fb4217f963b5252da18529ef5ada7f9a40fd989bba321ed60"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/cef6ac19715d028b.json",
      "sha256": "214e6b70007a9013d9035be80ef90748e41d189a8c58f5df52a315d07e977cc6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/cf541656f111d048.json",
      "sha256": "95dea2a64de6b80aa85ba8a285d7668f93f4312e1c1e8c14575e1e988e46a95a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/d0267a07a2de3265.json",
      "sha256": "65b03a06694036e6269274ed6c5518dbc57b427c1cbd5c3e6548e80000398891"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/d1cac022e90206b2.json",
      "sha256": "ca5c775744bbd10779540134756ece79c798651cca900d1f4ef580bc7bf57f94"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/d224c4e1ea5c3d49.json",
      "sha256": "9da2575051d78057bfec63511b6ba55a9a452f8bd694f6491f9422d2121bcb33"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/d23062c4a0ffcf9d.json",
      "sha256": "629b100147e8fe5aa658aa258863aac292394cc37ed74b259d6f7b3e9cf2cfbb"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/d2eb54485c70b747.json",
      "sha256": "f8d1515e7864cd9e0bd6996324b5d0f789bcd54397591e2707e74e67b83f954d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/d3f6bc7d12972707.json",
      "sha256": "029b50799f11e111498b24fdbccb75e862d627adef8b992b70de6ac3d520cbe8"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/d800fc02e8bcb899.json",
      "sha256": "e0754df46c8fe0b14487ee1f5c371fd32a891c634e85b2f502f9287dbfaacb4b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/d8adf1d0218e0c6c.json",
      "sha256": "b8e5f31096724592a1654c4da207b49f1879dab30249d71b413a02592071cbef"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/d94a6b2ca406b901.json",
      "sha256": "405cdda82b30369228f1000f0ee445ccd5689c089db9882f4730815c212412f6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/d952f6ca796cc51c.json",
      "sha256": "9867dc90054d938be09544a58c8cf7f14490c2a2155ed3ccaffcc2c2687f8e30"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/d957fe32e5d3b87c.json",
      "sha256": "7544b62ae6f8371f371a22a0febf760d6cd90afe480b0f9d101ce0524c063d36"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/d9a6fa71435bbaa7.json",
      "sha256": "1607aff2cdeafbe74a674d95881a4b144a464322067353b6d91e8d82f7ab483e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/da4d8ef6268fd62d.json",
      "sha256": "df64da9f9cb1cbaf76465331a8bca1fc248f92124da68fcf987f6e72270557e4"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/da8186b39f042cdf.json",
      "sha256": "5e96b535535d5580c31b1de50879c713fa9ce2807529320b4f7b4bfeeec38dad"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/da86b318a55f7399.json",
      "sha256": "3953a81d31052af195f2532dc1a56677ba29066b3ab7e81d75589c357f59879d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/db7af132fd1170d2.json",
      "sha256": "9c766719fa14697352b07761c71bf700f65786ef386db2c9d39a698331d58ebe"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/dc3f8242a4060f36.json",
      "sha256": "6a4b3b53a6d3456bd388df2bc55fc94b1aeda01b4a4224be940cfa3dfb8ea9df"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/dcf5098e36bc6cc8.json",
      "sha256": "20f5f3fd954b996c3060cfa822c7c34a338c4c5aeecc7d6de3d6cb702ed44d5d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/dd8a7bf210628fd7.json",
      "sha256": "989185d9e2494639cbb5d060c0274a02ebcd82755e818891161f47a6143f5e2c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/ddb780c7d2a08b9f.json",
      "sha256": "73756ee2b570df767cd846bb9c520f2df9113f475497f1cbeaf385ec02ee0aa4"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/ddc5bbb64851d6a0.json",
      "sha256": "8f73b8a1d55b8a16d66a7c3051d5ba858afc82b7086f51c43d7d3a6b9e6abdf5"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/de03f770cd9c2f08.json",
      "sha256": "a1d73657e804d7d3e744af7dff57048c8dcae5b20b09131263d1ac7f05439a0c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/e0c61066f0bb2107.json",
      "sha256": "3bf3e8ab83e2614f1a8e6b3778e623876a185503a7cc56411327b075036abc25"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/e0fc78d0a54b97c1.json",
      "sha256": "0d3a52ac9a3f1680634612ee60c2fae2626f1654709d1bb851fe838edc423979"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/e28339ea57d1e17c.json",
      "sha256": "6c06f8b7512f558c14741d28809f0dec95dfde3fcb38566706671bdc33fe3bec"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/e3c96eaedec7f959.json",
      "sha256": "8ebdcb822323aeece93f1f0bb02eaa9436d02dff0205b8c8b4371f872bd00306"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/e45b0a85a4cdb79c.json",
      "sha256": "b9f3d6e50ffd2ca7fd6fa57bc19ae4fda2ca908c440f5d54d28ca7d5bd82f7a3"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/e46c1c159ab60177.json",
      "sha256": "bef4e4ae73edb0952df1c9229114d86724ce6fc7d01105d88f04453e677d208d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/e5e277ddc85c291a.json",
      "sha256": "c8b393c92ade6d9fcde488be34a91c5b6e51e0301d34e27a104f5a0ad20fe0e2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/e5fc43585e2a501d.json",
      "sha256": "7acbc0e0a67234dd510e2fb660a86a30d1e628407eaed1b794da9064252f3b93"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/e892fb7c3185506e.json",
      "sha256": "964e4642ad7f0053bf423c0de434f54c2dcd691f2bc74c7d8e4b3756ac04d284"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/ea554c114aef7eb8.json",
      "sha256": "22ad57df0e8ef762c5f1a5a1d0d044da98170efc2c864a41876ce3eefbc06ef2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/eb99cee1f01b08ff.json",
      "sha256": "5d01b86a9c57aea6ea675237bc217f46f19d0111c70cc5d683dd96021377681b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/ebd0c7e8a9463425.json",
      "sha256": "e8d356550189c98d739354c0a4461f055224ccd901389574ca515a3e0834ccec"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/ec79a8778111ef2b.json",
      "sha256": "209ad683685b0f29d90e53b10e1ab3acfe53bb28f4579102dbb7636788447913"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/ee8e558605fcd826.json",
      "sha256": "6d949873454131d26b373b362242b958166afad61cbaa949cafcb2ca81081327"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/ee919c85410376f1.json",
      "sha256": "c06b11d13292cc5d94cf6a58d1cebb710bd3d4f8783b5a089fc505778f3bea8b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/ef16811282f0f570.json",
      "sha256": "37b400106210c9301d3f462c69a1184c9acd510998ad8fd92d5af8830b926e28"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/ef374bc7d81eed5d.json",
      "sha256": "1ceb90ddc95144d6e83dc62fa57cb860cd89607cfd8825c149944b569badb1ba"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/efec7a80347f24c7.json",
      "sha256": "147211771482a1bcef57bc15395b28d240f8ea6b797dd6db9f1b14e9632d0b9d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/f243d6d523d3ce1c.json",
      "sha256": "7d9a26a578a3bb5e95eec8bd0b324627dc33c23651c72583e3c9fc7d498d1df1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/f282e90037055eed.json",
      "sha256": "711df358e0fd54f2c05a0a86aed9828a52a8597cb51020e6e471afca9b704872"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/f2982de44f9ba275.json",
      "sha256": "ea8fcd0307b4a57c6f67db9b0054b71d21bec71e5b1f26c0062b4a1f2de43d9b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/f6a2471183f3bf7a.json",
      "sha256": "703d5b10a15b45ee12e25227536c46a056e5ed7309a6c49cfd4bee5489f795f2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/f7063bdb6a902ffa.json",
      "sha256": "8aa6c66d28b99cc7602b3fe97332bd9ae0067aa52407fb6cd70d20268a591966"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/fa1e43422dc6b091.json",
      "sha256": "7b9ca7b8372f2cfe439056bd3824149e3e34127d7386b4ea1b4e2f634fd89b52"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/faffb3ef60ab36ee.json",
      "sha256": "278defc9e3e162e027b09b62f9ff96e80fb2c9d3c47f589ab42c65fb8c06c86b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/fb58faaff398ddeb.json",
      "sha256": "6f891edc9bde8894439f3bd7e2504c32f36be10928994d0538ab3ff236ea10dc"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/fb71b085f783c008.json",
      "sha256": "caf924b84db1b1e21de3238059581c9de8efa7644a8ab76b94f39fa6265b3c9b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/fca4cd2009062d62.json",
      "sha256": "1378fbf5d4a44c263d6075b93624f79612215d49d0a0be418d7acf7484f48128"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/fcf63b3ed9edc321.json",
      "sha256": "6902683c58555499db2d4ec6bd48e624d8afca9d368f2e9f7268f8f5c2db87b2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/fd6411f9e368e552.json",
      "sha256": "9984a8fd669c7d6fd8cfc6ea56ad0735a5fd9058f5f34b4ae44f7d7fe30341e6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/fe8436170ddfcf8f.json",
      "sha256": "ab448f8b5d3989dd0c62f0ecfd3cc53be2d9761f5445315fee9b3ea61eb4c3d4"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/detr_r50_500/feecb1c928e76039.json",
      "sha256": "7131a9eb2898087d406698c1cfe67eeec94aa5a4683d7ceaec067ba74a3c843a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/0022d0ab1e1347ab.json",
      "sha256": "662af67001f5bba004689e2cbc7e824990c5d6cce0d61c455b793b7512abbb6b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/0089b8f6212315ec.json",
      "sha256": "61cccc181808cc03595054238a0db15a0c1e21efd76b7835b915d5f9dabce62c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/00c9616a917be867.json",
      "sha256": "ab695d1042b2df6e8e1a2384811b22915d893cdd0693c8cef434c9bb1a739549"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/0116632f904277c7.json",
      "sha256": "40b8cb5684455c8a7d134a271716baaec2a1f0f657e2b7fd91259c663255aa01"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/015d7d3a6db03a94.json",
      "sha256": "8d4c6695afdcbe8c8ad3e5461cd6dac5acfb49777b70dea78831949c0d3b8c66"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/0189d61b2c1df778.json",
      "sha256": "5173860854e51896703eb4efcc11f807ee0be70993516184b8d21b78aeac3853"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/023a8d0a05ec58ad.json",
      "sha256": "6593078be20d81aa26a04dddf65ba0d7602e1ba13885f9e29b57b20a28e2cdef"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/03c266312b81fd7f.json",
      "sha256": "e14c29aa03ede307822ae5745a57cfc48eab1a6ae3a9880daf9cd169bbb198ee"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/041f9231a69f7981.json",
      "sha256": "23fe223aa263cce323d9e66a235793e19d6f3f88991b744ed3f1ba6b98519508"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/05869b6681e12dad.json",
      "sha256": "a7aa48cfba701ed7bfb1fd1410df7a6d150db2566dc3c88dae14f8c4110484eb"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/0a7be0b883a12966.json",
      "sha256": "7688dc7f004f4d038649232c377df52ed01827faf4a71f5ab4f011f48d459d22"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/0ab10a6417ef2301.json",
      "sha256": "8a51663fcbe8d238185e2237d8eb5e311346819249945c82e19c5224d8af2662"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/0adc373e996aadc2.json",
      "sha256": "c76e0fa1a3e46ae9c7ee083daea558403d70906d70babd5865840cba285f586b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/0ae37e22a6200353.json",
      "sha256": "5e352854806da75c0ae9fbbff7baab505bd531c6793880f8a0b3efd456676bf1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/0f69951932b24e50.json",
      "sha256": "05d3effd3303e7faca9e1fb808c935e88a2cc20531fc71ee1bda8080798e64de"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/1203f70f16f36d18.json",
      "sha256": "ff023e780d544819af45f1556a7bee2a315830b35ec4e7fa2f7e0b4f98610303"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/1242ab123b538f53.json",
      "sha256": "76af4b52ae26e4fd62cdc555f099a8fcc01569c4347cf4c0bfb47a6ebcafc951"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/13d93884b48bc28c.json",
      "sha256": "eedcdec3c707b31f9041b9a5e701600432e5c33673b6848b1350f6e6bce18530"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/1698438dc6a78a05.json",
      "sha256": "3dc63c89cd9154882c4634fc51c2a462bc3278779d173f041ac255c940a70a5b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/16da17b5f41c8445.json",
      "sha256": "c96fc9cd185c68e6c568fb85b97ef90550b7593a6b92a57ffb0a38dc48ddff3c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/1b150af36d87a735.json",
      "sha256": "838eef324498afb022a6e4119b9bb5f8ed94ca750490d97b47d78a6e6791b4d9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/1b4dc1c0cc436c11.json",
      "sha256": "27324d290f9c6310d6e56256e308dfa6c45024a539b311175b279d23ef945b90"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/1c7afb8df810987c.json",
      "sha256": "59b1c7df2e1feb25202035a3a903111f9ed611e9095afaa8db0b25e2f6bfb8d3"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/1c8c2f2fa82a60ab.json",
      "sha256": "87b39ebb4668250c877d44feb2b5769c6c93a2841fc9329fca515334a3d87a57"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/1d00c398141bcb04.json",
      "sha256": "e5908790d61e3c5560d4b8b68a02596d5380ecab318e8f717af4c05fae637303"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/1f5cf6e96f0e0690.json",
      "sha256": "200edede68e6d82143455e2ba21f364003ffc15c6e4714cf8070f87340363499"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/218fd63442dff679.json",
      "sha256": "7723d78b1fcc976a8fc98bbc4c33f6751a3cc6b792d8be8f90d9334909f3eb8b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/223db679904fd8a6.json",
      "sha256": "e95c2ba7eaa213a4a4b159c5a342f95ca7147a17152c8145415d2ac6eec4813e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/22bb6b4ef6c256fe.json",
      "sha256": "1178cec75ded284578c7f9596c45f8d66bbbd15fcfc845396c71706437d8f72d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/23a87f441fbef58b.json",
      "sha256": "65df707deff8f85d1b46776fea7a3be194b115118493b0c7cf8aa7242eacc2b6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/24ae5f8b7c166115.json",
      "sha256": "22b8e70fac2d6e50920d982c717b42591100eb04abdc7e2de3436c444401b5dd"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/26ef130e768f537a.json",
      "sha256": "f4f4f68cf9d99413010794c5be28925d18b80eda0761b75ab76a229004f1057d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/28f8e7e418f72935.json",
      "sha256": "d1dd06be888d9ed6241cc4250deaccb1e3b801f83bace1b8861a51d0e2a0cfd1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/291e81d6cb3dd7f2.json",
      "sha256": "0e780a99222219e5b4bd8353731b1760f22e62a76c96935e95819fb9f1fcf49f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/29b21d3251065543.json",
      "sha256": "a73120db857f995a845f02c9c614295c7f667188b22898b183655f7e67a9f3d0"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/2b2c4fe6d63a13e4.json",
      "sha256": "abf4a0761c9811061287dc3d5adb9ef19ea6f468e2b5f05ec0a552dd9d37d774"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/2d811d6400ac544d.json",
      "sha256": "1cded713559cc5cab544eb10a9691e3e9bcc4586946d18014e4bb2ccd94d713a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/2e1964fbaa7ad4df.json",
      "sha256": "44207fcaa7f8b3920481c92056f8ef50893284750fbf7ff013603d7f6c7a6e20"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/2e43627c0c4eac4f.json",
      "sha256": "80a9381613b0eae24c5d5d52d308062789edd1ec661986ab950e2c87a4db1135"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/2ea75b1505202d08.json",
      "sha256": "da76629e6989194bb2dfba78f594ac579fd64739e3ca0f67660613ba11c6a29a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/2ed9c820a178c0e8.json",
      "sha256": "e35ce060f78833269e2b6ed7a46f1a1a375d317c8c63f378f8d9183ddb626885"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/2f187eb60ee88bdb.json",
      "sha256": "764d17f45cee311fae76c369a10f2aa445975969f909d836c4fbee3648f729fb"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/3034bfb0f7cefcb7.json",
      "sha256": "72dcf7a665ed7e94dc43fe0e7a501617798f82864ffac63fe73e5d0e6a956d00"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/32cc3e223017135d.json",
      "sha256": "933631e75f18f597e350581fcef0d76ebcb8bd66d62ab8f548a95ced9cf73181"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/347d6c8639a1bb09.json",
      "sha256": "6d2b1fd5ed9426c7abb8468f061adba62761e02d73350ce4812870dd13c9da81"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/34edbe9338a0ac9e.json",
      "sha256": "a42ecc8f9b6b95a7ade25b5925af9ef594daf27414dc7374e94a6b4809a97a66"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/351b5737a1ab2885.json",
      "sha256": "9535a09b0f67b2a2fa7b512eb020c2281cb832178dfa55888a551c2a11195165"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/35ef0e05052d6c63.json",
      "sha256": "7d4ccba07c29034e8896d4e63e90bece4415d01976c5ad21615a3ed5dfa4240d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/37860e490399c045.json",
      "sha256": "7c470905d99303a500911316304601c6b38f22b78eeba58a4fa2ca4fcfd80896"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/37918bff8014a125.json",
      "sha256": "3f6446e31badba4a26f7a58bad2faaadaee813c139847cf6010c925fd9dcf1a2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/391337843fb7db85.json",
      "sha256": "46484c51e4d4fd13f69861c987d36241008ad4d5accea6a80f8d51ab4f9a1030"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/3d1275028c1dcd88.json",
      "sha256": "af4efafd34141e7a968d53b79a62cba87479589e5563ef8184f1b7719ea0a557"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/3d2580d59f499cce.json",
      "sha256": "6aa2c912e7ae89ed2e8414d612ec3429cd148d2c4731584c584ad03987e90ef5"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/3ecd3b0292520228.json",
      "sha256": "d3497a2593393f84a636fb6439e0b83231979b48924cbdf844184707b7b0d302"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/3f9b254ad6c9da52.json",
      "sha256": "87281caa0d9428225ffb427d83035b72054c1e646f29e8c54d445e5074eba139"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/43c39b906f6a63bc.json",
      "sha256": "dd85d5666979282a59587b15666fa24286b766c05f518ff5c0fa455e3b7463bd"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/4427b53f2c6a7d7d.json",
      "sha256": "65cbfbe6ffc31e77609db3dbb3e19cf30e431a76e9a19784c7b2581b876c81a8"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/458d789d78550884.json",
      "sha256": "ea7f7a5a54cf05f8d6aea09d6856d37f7140a5e1593c09c1ada35d87096219c4"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/462e41b6bcc5140f.json",
      "sha256": "06a6792a33b2b9d3d06a6244eba35570465393ce863e3f7ab1975ef5f74f148c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/47f0494ad7ba9906.json",
      "sha256": "c8675acf41d1d540a9ccfc0d0d350c126a1bbafac150bd268611e96dda1b707c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/48bd83368a70defc.json",
      "sha256": "108ade6747e4f5f219541ccaccb15a6c6f33d9dee665504c9f80d2708418f85c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/49b236c39f7e92eb.json",
      "sha256": "e82504c47a8ab1a7df3c25c95de2eb1db58de1a4792c7f801b230fe69d65117a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/49f9d9f8e362c610.json",
      "sha256": "d42b75d8e2c6562aabaeb7980766c1e8547032316ba25e46578a734c86ac2d09"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/4a07b43a3f20fae7.json",
      "sha256": "79a341e59c46dee2618734fc533db41771f836b120ccb2adf00fbb8469630a37"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/4a5fe47f4ed876fc.json",
      "sha256": "e81bc9d665990ca5ddd53d3653e0b34b75ee54bf734cf4e15890ebfb837cb42d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/4c70110452267e9e.json",
      "sha256": "d170d561d5b4e6bdb6056a074e563c4e3d25ab75ab4d75c20a64845fe8b080ef"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/4c84d844c2688bd8.json",
      "sha256": "d6a73e60de0ff5a0776857ddc02c3cd116e178b54dbb0b5660f84285918cdb6f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/4d5a6b0ed65de97e.json",
      "sha256": "348a12ad89031c7d8601df72c3b321ca998b6d657cbda641e8710e2f617e125a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/4d98689f07b27e65.json",
      "sha256": "0e62fa3df143240425cbc1fef5fde382dc37ddffea29a9e512059bcacb839bf7"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/4ee59d5ef749f8d4.json",
      "sha256": "9f2ca307aaf5ca2e387428064382a48fb629586b926868e94716b83865cef1b1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/4fddfe2560cf0975.json",
      "sha256": "aa9fcf8d8c049e9e3cd5477a54fca5c494fc25244b4650a58bf4622550add6f1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/5014cc45d81322b8.json",
      "sha256": "c15a67092d1945eaf8717be968907bd572a1ec0896af4a99cc690ded8c73b1ad"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/5354488d69ff0f8a.json",
      "sha256": "2611ff70933cb0c708edfe4d1a596b8eb9f2d7a66b5ccfb6f0b568d2041c5341"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/54deb55282cd961c.json",
      "sha256": "deea0a5261df1dbb80e82371bcd906e1acae8c1e2a437c4ca8813b3f3a05e5bb"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/55dd9740bc04c5a2.json",
      "sha256": "7bc8fddf34dbf1cc857749d81b40d1f7a10fd745c5b70110cc194fc43d91267d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/55f4d5d8e108fb5b.json",
      "sha256": "482f912f8d7bc7ab6c891567d69a704b14a5f3d237336b79c582e0dddc59fc9c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/562ed1cbbcd50f38.json",
      "sha256": "06531accc6944699a6508aa1c274096a8a322882a868fab5cde1c0785b722f85"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/58c3562313ace080.json",
      "sha256": "33c385624f3fed2c8369a210db07d726b6d833a3d9a8ff6f409475e7ee28e920"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/5b72578fe8cf484a.json",
      "sha256": "6310297d63d678e059981d811472d712a83316e22ad809ac607fa44bcf7702d5"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/5be6badf81b1e05e.json",
      "sha256": "7c65341733d66fd3b9fd7385739642125591405bd845efdaf2a607bc7818308a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/5cb8bdc64709fb9a.json",
      "sha256": "42a7bffd780e9897002ea90a6ec4d9e5fc3f1a6c11fe3811f2bb62d3e974350f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/5f0598c9c9bc041e.json",
      "sha256": "044b10635f86456a563b3e7f1d8b92efbf71d5970105f1004603f74e016e3c9d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/5fb888d79b551331.json",
      "sha256": "3a5f44d6d73c525d520e58265020a58a6a9a25f3b1755ebd7ca11267d0d66d3e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/6126fa51da895ef4.json",
      "sha256": "9361569f7ff41bef247a9d979ac82ebe0ac43ff8e258b5b51c7213caa4584924"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/612a976178636852.json",
      "sha256": "5869111ac7ab44e119122e84cf3b11649ba62163bc0dae9438c7f3a8ce70f6a9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/621eace50f46488a.json",
      "sha256": "fb92bf0b10948cd042b40c73d165703f49e07bb4efcf2fe352369cb0b5304b8c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/640845e7174ca0e5.json",
      "sha256": "4cd98b53b9172400390cec789f0ad587c7b072e41e549d1985e74a20a1cad01c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/641af472f82fd99b.json",
      "sha256": "15feae83ca3a1032d788d66082b308e23044017270a8689b8ca19d9c8790d4eb"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/66401cdc29ec244d.json",
      "sha256": "1dbf2f8e685c4058df6c4b4f30ab068adc42f46b938e6921b473afc7ccfd1c68"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/66ce30dc11941998.json",
      "sha256": "a5232b207f2d6e368e2e6c6ab1716bac0dee72dc4cd70fc682c41c287367bbfd"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/6bec5cebc402e54d.json",
      "sha256": "9699442aac7ab0950e3ef931406b2a73816f975ab5728c516559b2bbfdfd19ee"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/6c050dea6b5ed915.json",
      "sha256": "bc67a2ec5045065d9ea251f011db4943c6e8966f8c61584b3e0944a77053a8f1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/6c4bb6187f28b818.json",
      "sha256": "7d0ec1c496417853df9b4c360630ee62b6640849e20de645d51ab2f81d21c359"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/6c7033ac862ef96f.json",
      "sha256": "c92e0840ad4251a49b92f0ed0fff0d8b2af402f63fdabb9a6d58d0a967789bff"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/6cf7118112878a8b.json",
      "sha256": "e8d5267857aa2253173634184983f3b7a2d5dbad01cb7bd8158d02201986c1eb"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/6e8bd110b49ef26b.json",
      "sha256": "fca2b9687121505c684630b4fb90fb66f9be174d43a5f10d8814a118169d1b2d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/6f7d324c359e42bd.json",
      "sha256": "ee62e3b4a6f6b5d1640388e7ffc70f2d27f03d1a17c9d373d43e30283155d187"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/73c2392979566426.json",
      "sha256": "77ce085dacc8fa5ecf63e52ad18b21f4340b61fb8f117428dd0e6cafed1477b3"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/73df255e2dd09114.json",
      "sha256": "52912b84a7b253a3f9649f768bafb8149d01693c8488909886641a271d76b6aa"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/74ff77cd1bdb4cd2.json",
      "sha256": "c970df1b5ee32ecadba53062efd09263fccb7986617dbfe12f5be97ed17116ac"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/757b03b1d91520f4.json",
      "sha256": "abdfd81d54d883beb92281c609fa8de89958ecbb744bdddfada4fe4e99344511"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/75af61ac171379a9.json",
      "sha256": "e042ec816cb9c6d908f34b3d22a3b5ba68e77541fad8fb07bed3ed5a2c2a80ba"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/7621f224c6e09eb6.json",
      "sha256": "742980a812af8c0a32a0864b7e87ef8916dc923c6a933931fc684f7cc44afd70"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/79ca786dc67c9dbd.json",
      "sha256": "92d59813405c9b9227c19cf3015cd7d4c52a691bd4b252822a5369d7de3d5d97"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/79ed8667961e525d.json",
      "sha256": "ceb761774ab052490a063a60e0ca85e435ea75c141d8586038d4ea5ccbb749bf"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/79f05a7244ccfcf7.json",
      "sha256": "5055675c37aad574a1a2a6ec78e63cecffde62a83bafd50e45b630afc3662ed9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/7db24634d94dfff1.json",
      "sha256": "7965462c241f1643ef8e8b53b26728460392c79a84700dbf9e274a727122878e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/7ec5e980e92024e6.json",
      "sha256": "a7e246888252ce2e5eb6662aa7da105a888c8fae37e4ddc798a7f825b357900d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/7fa25536f608af03.json",
      "sha256": "3d9c8f90e12eda29014ce79c5155445991efba179a69fce8f2c9412abd5a4ae1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/803b24a864ebe3ae.json",
      "sha256": "f0d4680c68718d26addb3330c7e59ce79a38830618ec2241131c6dd286adef3b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8120a85e31ebaea4.json",
      "sha256": "e3f38411d89f328be4983e4f3a2c8bca3f63ab6a34d2ec22480c80a71ed0b927"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/826690670ace3be4.json",
      "sha256": "123b0050ea2bbdd871a623228ebae3a7071200508de88c2ae6afdf2afb5520ef"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/82a0e7c2d6f35770.json",
      "sha256": "10ca8e7c3a38a14906261c38372e1df67e190d9927c3c57cfd784eb1e5007794"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/82f1a9e2176a2145.json",
      "sha256": "d0c48ba948e78eb2c25dd812044ebc19d8671c177d01f29e54588ef625a112c1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/831ef1ed000ea182.json",
      "sha256": "5d90e3834394795f508070a68bccf37abafc113e4c294b2739c19f62e595a49c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8341d6c1644efe7e.json",
      "sha256": "9283610c5dec9b8b90364b10721478bb4dcc50801a85936357f05a1d612456f6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/83a7d4c02f0902db.json",
      "sha256": "53e243e2b557fc0911217be3471ed418c2f8e20e250c2f809eff107dd163bf45"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/83cdb655cb4a254b.json",
      "sha256": "695f300cdb7712e4c667afa221d0fb925a9db017b3cd8f1a1886265c684dcc27"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/84205dbe0ac4795c.json",
      "sha256": "eaae7d36f96373d15c40b9a3b340e3b50f7de64e02b1c39a01cee0d92f51f60e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/84321a1bba74e2d6.json",
      "sha256": "421b4b76ac4beac06961462af832281a393f9e01e19525c20320b47e4c079ba2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8466865ce1a36e2d.json",
      "sha256": "b6b94e93ef706e52cc4efd830aea5b41734753f7f0a5c34b5586fe7383c4f04c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8477dba43b300e36.json",
      "sha256": "45a3a8334b177d60413e23067c88a7a02179b97a942f1d190e619d302f2ae6d6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/85dc1db81bd89572.json",
      "sha256": "0f6c7aa774deaaaf916721311bac9e6b839769db608bb7a4500eedda8cc972d0"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/864d6c8df3d06b74.json",
      "sha256": "a6dd8201f40792d927a1db49957715b20a69137bc254cd09bafac24b343c04e0"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/86882fedd402677e.json",
      "sha256": "f1c00fde748879284dbca8da14e016cec4a0244f8b7dfa36663acf2ea6e694d6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/87d525630dc4b859.json",
      "sha256": "213f3a39d75fe8f9c43fd5c3428d7c0456c7fe228384b851fbe36d14b85c526d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/886eef5c7ffdcc92.json",
      "sha256": "269ec9825ead3a6b27a7a76b80e75671f599f4c64cc85056dfcc6dab06ef0b5f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/88f04ecf5333a9da.json",
      "sha256": "77c649464a3f251105ad5e3ad4b333872815ab70ead09a2cf6fe3d758cb11421"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/894996567b0eb741.json",
      "sha256": "ad3f64fbcb133b8a70560451e08959621833b914955d42376529490733be6c45"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/89c6c3da906d6dad.json",
      "sha256": "c1ba013d344d4bcd9c55edcaf42922f6de7df03a2a133f144c0d0abbe9eb7642"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8a9afce290052c18.json",
      "sha256": "8e24de6294fdf60b62015229a3effe528461cbcda950515ad405a57fa1090089"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8b09e4fcc209ca42.json",
      "sha256": "057f5fca79125d1a6aca7fc14777eedcc08961ef5fc126605a2a38c5908c44cb"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8bbe28c450c78b4b.json",
      "sha256": "7339cc3dcd61ee9436b0f4244fcc780676d08dc04e69170497eefcac83fd73be"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8c88b34d47f38c0b.json",
      "sha256": "96d58195c70b8203522f2d2a10ea8f8599579dfce39e752f9a85bf81ae21b1c4"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8e2a26c7328f8f1f.json",
      "sha256": "ed0c07894f64e67f26839e378e6475df1b9fb335c3472ce24c38dfdfe68b481a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8e8f68b08b407b44.json",
      "sha256": "2a29f7683d651a2d3b205bdf92b9d54b1b78b2bca177f4b4e9d328c50e4e1812"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8ea07102b53ff7a9.json",
      "sha256": "85c3ab7726d7eff725f64571dae5311ae43ed24450f3c016c16e4bc95d10c715"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8eb881d32795ac90.json",
      "sha256": "f0f135e6a0ebae956dc190957c43611a0eee5b4aed5e9349b50cd1814dfa4b46"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8f1c67568187a4d9.json",
      "sha256": "ca0337a365c39a7c58090a3440462edbd288ab8489aa41ad872f9a759051196a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/8f939cbb01f114d1.json",
      "sha256": "c8d5b60ea701d43bab35a371cc650463b3d5e5cc7d30886d764c6009546156e5"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/9356eb642fb13c87.json",
      "sha256": "66597a242edd5e17eec976ecb2222a3892a47290ccfb9d0eb8cf0acf2e918c44"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/93ad2f5f7762bc42.json",
      "sha256": "b0c60990d36704413ce57afc08e9f3e69d3598f42da5f38ff2d7ef4f516fae68"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/93d98171ffa0a9d4.json",
      "sha256": "5d86c83edc3c96049b21db7c4999c623b992e29d3ad7099db7514202e2681133"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/947e02b76707f4ee.json",
      "sha256": "a8ea4e08d7e7856f8325bcc13613c339f5b98a92e83f3ccf99a4437f1e42553c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/94cca595edf93935.json",
      "sha256": "804646aef06fc83d0237d87372dd06d6b4a59fdba098e6355dc81512d69b3451"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/96dd97e7202ab34e.json",
      "sha256": "f227101e9130b77d039527cf75d3e24a866eec6e6bce3064a090c796a333582a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/9786df18af0b4136.json",
      "sha256": "319b8f8663665b2af8c2fbcc728ba3e47ca6f0674c8036e734314a7df0da8d41"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/98a9725ea9fdac8b.json",
      "sha256": "248d7070a53bd5e7693042c0967070141740c612f4d7a3d81d2a4fad0d4d0202"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/98bcfbc4d3c8abbc.json",
      "sha256": "3d7895e93ace6e1c2d279adfd65f82079a6c9479c7a64018fd265df68acc591d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/99deb1955879caac.json",
      "sha256": "cfd2fcdcb96ced6efaed630c9cf706a76db4d6eecd26933c847538a2d172f156"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/9aff8a6eaa077955.json",
      "sha256": "f330e7c330c2465d3c6aea983ae3e2fe51082d672ada9875df2bec7ea7229613"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/9b4c4914c5568c34.json",
      "sha256": "009fb3175d347f32eb0261614fa110f403906a332d55af1064ee4fcf7e1f82a2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/9c62ae4bc13f5736.json",
      "sha256": "775dd77274e109c97fe3714d1f1ef77f326ade2cdddcf172456c86a873e5b6e8"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/a03a6c26b95bb3d1.json",
      "sha256": "70da883515dd4f0deed75ac7bac92a9bd35d76a0328673bc85f55417aa41c2d4"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/a14fff2fd4e36238.json",
      "sha256": "01b4bc63315cdedcc174563008caa2ab7596bfea89482bd6791b09add6b52dd0"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/a235c25f5b951825.json",
      "sha256": "4f7e7ab0dcf36bbfcbeeae4dad385827df935e3c3393c442460aae476d8701e5"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/a2f5e5f15d9cf52b.json",
      "sha256": "52bc91c4e1be622a8548cd575474953daa6e74eb90c5768d7d0fb24a7d49fdac"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/a4aa666ef200c416.json",
      "sha256": "924e7668e75ced4885be943726917c2725a2f8e6e7a10831978bde9881d0268b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/a5cf0d1502b9148e.json",
      "sha256": "9a7b14876fe40563c32a7f2467bcf35bf6f5cfe00b5a5a6c205d2ec0b4a6f7ba"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/a640bec75c8b9bbb.json",
      "sha256": "ce760e7c8c3eb27ee6c8cda6b1cc695b48ef6be3aae9bc2aa1c343be0fd3df03"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/a6b7ef4b389559ea.json",
      "sha256": "98693163de97b77e0dbdf226604b7fd4739f6a1957831b502ea4321a5c60c9b6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/a84258c9b04f16aa.json",
      "sha256": "1bd7899e700df9978275c9f958ffe36901365f03673a93053c430a4d1d1ae077"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/a91e88cf66ea7d49.json",
      "sha256": "121e0ed9b5219385f300dda8d629f903f81e9b2d2a49a82b0d473f44d4e88c73"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/abd556f244c58f8a.json",
      "sha256": "f60fef0ff3a0e378a0960e47fa0978fb9aa99e434ec58de42804df804a35ebc0"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/aca8821ff0368720.json",
      "sha256": "726106a9467f6582e73c038850b3cc7883e64985b34c0a0d5603a4f5842584c6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/aeb082b467a2c39e.json",
      "sha256": "38222b23de771c5c78508e026b7008e130fdb8028cb7705380e89b78e50d656c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/b0670fed268da345.json",
      "sha256": "7e4f80f5d1ce3143e75cf532c0f6391db310417d506b5124f4e685c785ed227a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/b1d69182276a1ec4.json",
      "sha256": "611a2c90a9ef57435aad17f384491783b475f613ff8e13a36a651aedd9f36adf"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/b47fc53fa4395f20.json",
      "sha256": "968cfbb247507e6712056ff628cb92d451f4a5ecfaf2f7f5f2a10dbd031ab4a2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/b499182ee39701e0.json",
      "sha256": "71763d54641206810a610d52272da5586031aa6fa3da10c7bd5d7a90e3610d28"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/b65a113a475adca5.json",
      "sha256": "310f7caa8d2b33e0f46ca3a38ceab5338ecdf8b17810b296f90c90ed146fcae3"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/b6ecda23586a6ba5.json",
      "sha256": "bb00c148708f802ffc2ddbb67183d9d27c3124d2153ac038c9bc5a741320a965"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/b7851c638fd804e8.json",
      "sha256": "38d135f63e7cae7e653ac5bc32fa29c183801a6e0762f59914f6f53440d8cd5c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/b81a60cde0e9d78f.json",
      "sha256": "9b1437a7bbe7496e89edf304479dde90e1e38e3e98e43614ba5387569e7ed363"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/b8a3f2ea385e45b3.json",
      "sha256": "75316cb59d04af19544b07fa5ef19e1e23ce90b1c501a3623a9cc57e97f38d2c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/b8ebea0da56447ff.json",
      "sha256": "11cdab3a80b1381610eaed797cecb48f9068b325e100b89c3782e8f39ea04470"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/bd359452dab9cf1d.json",
      "sha256": "a32d71e78a851d1c53af7f9dca50ad145a843d31bafceec2932440ab790bd7ae"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/bdb8abb449444489.json",
      "sha256": "b89046060adc3c90c0e7f5af25c1d6c03865deb75b29ccca25c7192c10cab5a3"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/be84a3da54658167.json",
      "sha256": "33c03ea721874ede0172eca4fb85bdc562dd80467f8e82c160c1d6c23f10b703"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/bee2bc96b4b065d4.json",
      "sha256": "ffd5834fb46e73081c8d87b8f1cbcf4bf8596100107092b62dff2fbc73c22bc9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/bf2c089d341b8508.json",
      "sha256": "e75150c0b8990c9cfa58c82133b41272fef1da06ed2d0389cb768ea8a25fffef"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c270248c48e4b0bc.json",
      "sha256": "7045618c36eeed53804248c30d226eee8cb14e3221594f382d352c87a516fd26"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c297395a6f0c9bc8.json",
      "sha256": "611b04916e7a6bfaf86501378568e203726e8e023bcf47ac5bcbe89d5e645fa8"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c307c0f31c862a17.json",
      "sha256": "3eb634c86c899458494fdb8a8e41c68c5a115411a7fe054a95445258379a821b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c326a81d1a360d49.json",
      "sha256": "59659de53e5f0386753cd559dcb386accf686fec0c6e257b6bf13888395f08f3"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c38c1eaa1ac511d5.json",
      "sha256": "ccb5b673afa09b916207f8a464adb98d571fb9292e9b93df57819545326f3168"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c39336fda04d5dfe.json",
      "sha256": "cbfda286b9a09e7443b95243f70030019e432f32d6a2f4049474633865247dab"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c3b93029d5727f16.json",
      "sha256": "76d6a8d677129d83f57e064f99b9d669f449bca5f4fd0cf6bfe1f9b73ef72ca5"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c4bd11e7242a0eee.json",
      "sha256": "3b4ff6975f15061e7bdafa061a009421768bec52b0cc47f3e2ef28801aa8d706"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c59e9d3e7354b456.json",
      "sha256": "1b6a129ab765433c83217d428486e93e3a1a767b5a3a6f42bcbebad4f374add5"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c6789c5bd0d392a6.json",
      "sha256": "2f99b4826e1d63e40de5aeabba72604160172182cee36e15c9811981ba27565c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c7395497f887e5b8.json",
      "sha256": "87a94528b9284d6416c8660c9a134288e30f215810b97ca610a8dc9e12275c5e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c78bef81facc746d.json",
      "sha256": "09bf4c85906837e04289ac458d84851013bf1b1a93444017a44ae2d2f7803c64"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c89d5b0bc3e36e82.json",
      "sha256": "b6027bfff95069f5d6888628024012bb98d59a86c3a9dde266fb3bf839e3457b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/c8bf66f8bf81e32e.json",
      "sha256": "47365890be3827e5161f8edcb5aac3038000ce71e08dc3a24179aabf3475570c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/ca7159013bf4aa58.json",
      "sha256": "382257a465a45fbc43d64b7cb2fa7287846c5db559b4b500924605a3317be531"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/cbcf988636ff2652.json",
      "sha256": "a592e0829d6618f9f53f1076adfffef3e0fe7d75a5c147b6774456cd15232e73"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/cbf88a6d5ccd80d7.json",
      "sha256": "b741871a4528e4cb28d86b31fc4d4f9942af510f6dd1425e341ebe1179ac458f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/cc3011e08fc8675f.json",
      "sha256": "88d398f9cda35e5bfa7f41d5ea9c838a111a2af2f7031e802ed3b5888aa318dc"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/ccc1a2d44a290368.json",
      "sha256": "478aa86d55fc44348d7af293adabb8403cdc90631c1a75c2f365b574dc5cb97b"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/cef6ac19715d028b.json",
      "sha256": "cd87d54a3aea68cfee02a7eee2faf06bb3fb01703024e36002d2f778d6f60629"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/cf541656f111d048.json",
      "sha256": "1ccbba3e05282d90685097592c126d180414369320cdd4f46b97be5991d15339"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/d0267a07a2de3265.json",
      "sha256": "36d96585dbc55ffed1f221dc99edbc7837579f678c3f33e0e8d728c067324cb2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/d1cac022e90206b2.json",
      "sha256": "85d00e51003742bf0dfc47e294cc7d4e1cc029c974785995b23a3efd4535b730"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/d224c4e1ea5c3d49.json",
      "sha256": "4bf49cbe96ca5bfd564fea4c006f0789628f479f47bb6f12a1f108adbb537058"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/d23062c4a0ffcf9d.json",
      "sha256": "5ca65ef91c199eeecd19309a149454b9d996323208fa852ae1f740bf27077e00"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/d2eb54485c70b747.json",
      "sha256": "2b26d545ef2fbd921a331bef8b0f2ec383b0f1083648c177878be3b29ad8d27c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/d3f6bc7d12972707.json",
      "sha256": "98656e053ed83d2607623f64f500d79cc1fceccfa12def4fb8dd3fbad909a2d6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/d800fc02e8bcb899.json",
      "sha256": "98877a4b463ae4bb9d547a580e4ff940f9bdc2676071374d081ae76fce22807a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/d8adf1d0218e0c6c.json",
      "sha256": "6b718d4653d8f7e2afbe0ec0d2de9b0e99d6e46973680c81fea4a55908662036"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/d94a6b2ca406b901.json",
      "sha256": "70d5cfc53ab5f6ba6deff14178bcc9e52ccadba2dd231baafadc0df77db01a3f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/d952f6ca796cc51c.json",
      "sha256": "ba815534bbbd1cbe10305d8c880f240ac91e96db9b3ada5889be7994bf804a70"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/d957fe32e5d3b87c.json",
      "sha256": "0d1c1416504e70c6aae994c848a5a8ee1cd1d9efb0395d0d0c58a6d59b3b9523"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/d9a6fa71435bbaa7.json",
      "sha256": "c067aa0083c1fd4f956bd642bc1f2ca7163d5af38f2b215766952b77723e024f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/da4d8ef6268fd62d.json",
      "sha256": "87eaec8b05a2eda3f9e91788fe0c38f3c87c54bd3777c49e2dea082ced53269a"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/da8186b39f042cdf.json",
      "sha256": "e32ac40b7cbb188ef29104d92a4b7f04236f632878668694ea571d8b946adec1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/da86b318a55f7399.json",
      "sha256": "4ab7804d7545ad297c944411e228df54d122c079cc407c682c828bcc664cf00d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/db7af132fd1170d2.json",
      "sha256": "63da3638c19362558d8ae0a9067d937a619af3964157d639242c7908e4b7cd1d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/dc3f8242a4060f36.json",
      "sha256": "57e943e97a0cbde8580f0b2dabd106ed0832bea7b993f875e7f0422dad0ca5d2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/dcf5098e36bc6cc8.json",
      "sha256": "f89aed8b33b62ffa8e420769f64893e1b6f68bde0c7e0fe04a25d78cfe39ebad"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/dd8a7bf210628fd7.json",
      "sha256": "f553bc0d6ffd9bd8c121fbf5df927132b70795853fb6a199ce2696d2a5d73ff6"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/ddb780c7d2a08b9f.json",
      "sha256": "849b600aa0eb08225e6f85859773ebc1790b6a14c47cda211c1f3e2eac17f137"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/ddc5bbb64851d6a0.json",
      "sha256": "b1dd58496d934ad294b85ab8516aa9ea3a91a43fdfba63412b6dbf5b831ac752"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/de03f770cd9c2f08.json",
      "sha256": "91d25643872dccb7da76f4f109257cfd8c65ba04fa64f09a43b527d5b3fc1485"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/e0c61066f0bb2107.json",
      "sha256": "d45bca46cc49c77b054b88ab20ab33f129aaf4419b099369fe93d293907d8b0c"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/e0fc78d0a54b97c1.json",
      "sha256": "35424634fa199e68902b78a112bd2ec070c52ae8ab98317822268b2fd3d7ca4e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/e28339ea57d1e17c.json",
      "sha256": "7d4c4348fe3a2a70189ac8aab39e5788d88a8aba323432ae1b822d79516497a1"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/e3c96eaedec7f959.json",
      "sha256": "fbfcf84f0b3176d6d739ef6d425d08581138a363cad84b11f902acc8c2fa9eac"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/e45b0a85a4cdb79c.json",
      "sha256": "4f0728f9bd86cb8c6fdcb4b14c0b8b8e663f9142fce267f66f921132093c115f"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/e46c1c159ab60177.json",
      "sha256": "8bc76da4ff7f44c82e8bfca8e80ed327f78dbcdd9c0808d58d1d907fbc389bd7"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/e5e277ddc85c291a.json",
      "sha256": "819223d5ffab74603ab621f1abcdc97fbfe8d5ab72a48fa9eb57831408b15188"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/e5fc43585e2a501d.json",
      "sha256": "1886a123725ea25d88f1ec7e36b1b3607c027812a8de5e0edae5b259a3a7e886"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/e892fb7c3185506e.json",
      "sha256": "2d5d5c7b2bbe0aba01b40950fa13aca3d83eda959ce412e847478fcf441c6d27"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/ea554c114aef7eb8.json",
      "sha256": "d6aff7cbc8868107b4d5f676aa6ba611f7ad0fa19215f847ce5b1532cc7d3526"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/eb99cee1f01b08ff.json",
      "sha256": "c04927b2987b208bea4e96855e4e4b22ae44ad64d93fe1b2c1846bec03cb9fef"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/ebd0c7e8a9463425.json",
      "sha256": "098c904bd2d714531b6619ecdbe896f238b19f5917f0ebf6fb2d46f1521ea0da"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/ec79a8778111ef2b.json",
      "sha256": "fa9073a1619803e6f13afb3da0744b91592b0fb04f9e63767dda060f7d80be1d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/ee8e558605fcd826.json",
      "sha256": "cb3342ae8da32126d759cf21ed138039205da94611f7225974adbc75ddee5a80"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/ee919c85410376f1.json",
      "sha256": "90b160150be25f63ce4f11118650b1338473c4fe089656db57f8fed8f2dfe979"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/ef16811282f0f570.json",
      "sha256": "c842894b683fe45e439f13bc29f452bd9217fa98a5f5654bd16dd8360fd20741"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/ef374bc7d81eed5d.json",
      "sha256": "ce0d933adcd5f2d0f46e7e1f56d52a29a9a0ec4bd13a09ae7eb061d92aa9ec5d"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/efec7a80347f24c7.json",
      "sha256": "c73824992e28efa5c5d16ae92d7f59a321cb325f7280ab063c292446725403c2"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/f243d6d523d3ce1c.json",
      "sha256": "b2e504667620310ab61f37eca00feadaccd862bbd924f7e399415a3b5bd99990"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/f282e90037055eed.json",
      "sha256": "00b813acac7894163404d2b4ee06f9269c040d0807067cad2d6661d6e8143edf"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/f2982de44f9ba275.json",
      "sha256": "6719f4ce7f1d782685873d4e117aab09b8dce48bd2a85c88d82fca03235cbe82"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/f6a2471183f3bf7a.json",
      "sha256": "647b429f1253bfe68fdf4bdc844562b2662f7167e028b21b0fc313e3e947f3bd"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/f7063bdb6a902ffa.json",
      "sha256": "cdeb581f571fe40f496b3571a304652f05d990f929e0b052aad9310a929ca006"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/fa1e43422dc6b091.json",
      "sha256": "b6c692231b7019a083d926b68ef42f6dd5dab95199f4bc08cfcf90ba6ba7e4fb"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/faffb3ef60ab36ee.json",
      "sha256": "43dbe348428407d83287fc75837f2100ecc628ec8146c61899aef7b223400839"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/fb58faaff398ddeb.json",
      "sha256": "0edd8ab8a62f67c529e9f12c1c2dd10ff77bcd95ca11daf2aa3cba0d505c1df9"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/fb71b085f783c008.json",
      "sha256": "135ad829ba77784a6ea91b1e8e00dac118aac145cfb55e023a5b0f3eea5b9d7e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/fca4cd2009062d62.json",
      "sha256": "85b07f2ab12507566463cccaf64c5f7d87e78d22f497e043723ff47c7c2e46bc"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/fcf63b3ed9edc321.json",
      "sha256": "604506bd4027f0e8107d65fc48c9eac3895c0c481c3705db86e364b25188f64e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/fd6411f9e368e552.json",
      "sha256": "d303c53b45730f5f6a94c48915cddd8d38abe69c7b93440cffcab6b62057de42"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/fe8436170ddfcf8f.json",
      "sha256": "0068fb6dacc365a429403a6a2c3a6a9c593a5b0cba7b2653bbc7fc73b382046e"
    },
    {
      "path": "artifacts/iclr_n1/zz02_full/n1_replay/dino_r50_4s_12e/feecb1c928e76039.json",
      "sha256": "6b768724eddfbefe005031f28aad7e02e34cf69f9aedac2b3f14b521e897d6e1"
    }
  ],
  "next_gate": "N1_FROZEN_AGGREGATION"
}


==> anc/audit/T0B_D_LOCAL_FULL_INTEGRITY.json <==
{
  "schema_version": "fq.iclr.transport.t0b_integrity.v1",
  "status": "PASS_T0B_D_BASELINE_CAPTURE",
  "config_sha256": "708cbc733bba57d956f28736ff705c35faf4f350d23d5fc1e632965e24da505e",
  "models": {
    "detr_r50_500": {
      "receipt_count": 710,
      "unique_images": 710,
      "maximum_baseline_repeat_error": 0.0,
      "maximum_analytic_swap_weight_error": 0.0,
      "maximum_analytic_message_error": 0.0
    },
    "dino_r50_4s_12e": {
      "receipt_count": 710,
      "unique_images": 710,
      "maximum_baseline_repeat_error": 0.0,
      "maximum_analytic_swap_weight_error": 0.0,
      "maximum_analytic_message_error": 0.0
    }
  },
  "aggregation_allowed": true,
  "scientific_outcome_captured": false,
  "scientific_effect_readout": false,
  "V_F_read": false
}


==> anc/audit/T0B_REALIZED_DOSE_OVERLAP.json <==
{
  "schema_version": "fq.iclr.transport.t0b_overlap.v1",
  "status": "T0B_OVERLAP_SUFFICIENT_ENTER_T1",
  "config_sha256": "708cbc733bba57d956f28736ff705c35faf4f350d23d5fc1e632965e24da505e",
  "integrity_sha256": "4103573de4ea1627ee264317d7527a7795d047e31943cadab725d5b1b3fc154c",
  "models": {
    "detr_r50_500": {
      "n": 710,
      "metrics": {
        "absolute_target_weight_change": {
          "hard_to_mass_coverage": 1.0,
          "mass_to_hard_coverage": 1.0,
          "hard_to_mass_bootstrap_95_lower": 1.0,
          "mass_to_hard_bootstrap_95_lower": 1.0,
          "log1p_caliper": 0.017280294657479385,
          "pass": true
        },
        "immediate_message_norm": {
          "hard_to_mass_coverage": 1.0,
          "mass_to_hard_coverage": 0.9996478873239436,
          "hard_to_mass_bootstrap_95_lower": 1.0,
          "mass_to_hard_bootstrap_95_lower": 0.9989436619718309,
          "log1p_caliper": 0.043712220576260195,
          "pass": true
        }
      }
    },
    "dino_r50_4s_12e": {
      "n": 710,
      "metrics": {
        "absolute_target_weight_change": {
          "hard_to_mass_coverage": 0.9985915492957746,
          "mass_to_hard_coverage": 1.0,
          "hard_to_mass_bootstrap_95_lower": 0.995774647887324,
          "mass_to_hard_bootstrap_95_lower": 1.0,
          "log1p_caliper": 0.007453984877083202,
          "pass": true
        },
        "immediate_message_norm": {
          "hard_to_mass_coverage": 1.0,
          "mass_to_hard_coverage": 0.9996478873239436,
          "hard_to_mass_bootstrap_95_lower": 1.0,
          "mass_to_hard_bootstrap_95_lower": 0.9989436619718309,
          "log1p_caliper": 0.029534408515239592,
          "pass": true
        }
      }
    }
  },
  "T1_allowed": true,
  "T2_preparation_allowed": false,
  "scientific_outcome_captured": false,
  "scientific_effect_readout": false,
  "V_F_read": false
}


==> anc/audit/T0B_R_PILOT_LOCAL_INTEGRITY.json <==
{
  "schema_version": "fq.iclr.transport.t0b_integrity.v1",
  "status": "PASS_T0B_R_PILOT",
  "config_sha256": "708cbc733bba57d956f28736ff705c35faf4f350d23d5fc1e632965e24da505e",
  "models": {
    "detr_r50_500": {
      "receipt_count": 8,
      "unique_images": 8,
      "maximum_baseline_repeat_error": 0.0,
      "maximum_analytic_swap_weight_error": 3.5762786865234375e-07,
      "maximum_analytic_message_error": 5.123604779888602e-07
    },
    "dino_r50_4s_12e": {
      "receipt_count": 8,
      "unique_images": 8,
      "maximum_baseline_repeat_error": 0.0,
      "maximum_analytic_swap_weight_error": 2.980232238769531e-07,
      "maximum_analytic_message_error": 5.562565026373534e-07
    }
  },
  "aggregation_allowed": false,
  "scientific_outcome_captured": false,
  "scientific_effect_readout": false,
  "V_F_read": false
}


==> anc/audit/T0B_R_PILOT_MANIFEST.json <==
{
  "D_V_F_read": false,
  "image_count": 8,
  "intervention_outcomes_used_for_selection": false,
  "rows": [
    {
      "image_id": "96dd97e7202ab34e",
      "image_sha256": "73b1772e4c97aadd0b6dc9eacc2c8726d2cc5ec467c573838ede0ea3b06f8b96",
      "models": {
        "detr_r50_500": {
          "baseline": {
            "eligible": true,
            "family": "detr",
            "pair": {
              "competitor_query_id": 2,
              "leader_query_id": 61
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "d6d54a8558927124b8fd28ef25d005d803bd87b24762d98fcd63c50c633f70f6",
            "baseline_row_sha256": "484fa5fd5ba91959ae9d266eab663e022353cac279a155b916c55fc66dec0dcf",
            "checkpoint_id": "detr_r50_500",
            "checkpoint_sha256": "e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 62,
                "candidate_pool_mean": [
                  0.20770148840552616,
                  16.815811126462876,
                  0.0037182672061927377
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.2591233649131493,
                  0.21218455786466653,
                  0.00225756713474551
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  1.118866503453644,
                  3.1245399413062724,
                  -83.25499204269829
                ],
                "target": [
                  0.7072715058276685,
                  16.216838836669922,
                  0.20165114104747772
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 83.32111564379778
              },
              "features": {
                "argmax_coco_class": 1,
                "hidden_l2_norm": 16.879817962646484,
                "leader_to_source_attention": 0.013697407208383083,
                "own_class_score": 0.9971959590911865,
                "query_id": 81,
                "target_class_score": 2.664531348273158e-05,
                "target_iou": 0.04255286604166031
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 61,
              "source_query_id": 81
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "96dd97e7202ab34e",
            "image_sha256": "73b1772e4c97aadd0b6dc9eacc2c8726d2cc5ec467c573838ede0ea3b06f8b96",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 77,
                "candidate_pool_mean": [
                  0.03915430083606662,
                  16.7975245636779,
                  0.004079096052529556
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.09436352429699918,
                  0.20936632528155763,
                  0.003217662477044863
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -9.578575694323446,
                  1.2117073711033841,
                  -56.05809147261674
                ],
                "target": [
                  0.9038730263710022,
                  16.216838836669922,
                  0.20165114104747772
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 56.883450727231164
              },
              "features": {
                "argmax_coco_class": 1,
                "hidden_l2_norm": 16.470529556274414,
                "leader_to_source_attention": 0.021275123581290245,
                "own_class_score": 0.999306321144104,
                "query_id": 12,
                "target_class_score": 4.866109065915225e-06,
                "target_iou": 0.0
              },
              "recipient_query_id": 61,
              "source_query_id": 12
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 9897,
                "rank": 5494,
                "sha256": "00393eb687c5fd1fb3958b15b847fb8d784bfe0ccdffdec9e5f46ecbc143b1e0"
              },
              "features": {
                "excluded_edges": [
                  [
                    2,
                    61
                  ],
                  [
                    61,
                    2
                  ],
                  [
                    61,
                    12
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 55,
              "source_query_id": 50
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        },
        "dino_r50_4s_12e": {
          "baseline": {
            "eligible": true,
            "family": "dino",
            "pair": {
              "competitor_query_id": 83,
              "leader_query_id": 7
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "a49e9a432620bd0fd09580b56890ac79417d3b9b500b33e374c7c921664a2847",
            "baseline_row_sha256": "492d28b7567ac4ebeb293dafc387586985d32132e11b8154183b861e7a030516",
            "checkpoint_id": "dino_r50_4s_12e",
            "checkpoint_sha256": "0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 586,
                "candidate_pool_mean": [
                  0.04454931318473847,
                  15.917318580093644,
                  0.0005178145409929514
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.06728446855044866,
                  0.07781691724937075,
                  0.0011180071840646859
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  6.484213507612787,
                  -0.11094777191903725,
                  -4.456481501033647
                ],
                "target": [
                  0.18416220633474242,
                  15.979281425476074,
                  0.026769429445266724
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 7.868771288419624
              },
              "features": {
                "argmax_coco_class": 1,
                "hidden_l2_norm": 15.970647811889648,
                "leader_to_source_attention": 0.021787051111459732,
                "own_class_score": 0.6204490661621094,
                "query_id": 4,
                "target_class_score": 0.03218194842338562,
                "target_iou": 0.012291325256228447
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 7,
              "source_query_id": 4
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "96dd97e7202ab34e",
            "image_sha256": "73b1772e4c97aadd0b6dc9eacc2c8726d2cc5ec467c573838ede0ea3b06f8b96",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 705,
                "candidate_pool_mean": [
                  0.0208590969560975,
                  15.922432047255496,
                  0.0006189139160100149
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.03368668595018021,
                  0.08032667804413575,
                  0.0015251327811584337
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -5.670304209263496,
                  -0.4497045892647009,
                  0.6407185723510019
                ],
                "target": [
                  0.22615328431129456,
                  15.979281425476074,
                  0.026769429445266724
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 5.724081090633899
              },
              "features": {
                "argmax_coco_class": 28,
                "hidden_l2_norm": 15.943158149719238,
                "leader_to_source_attention": 0.02774661034345627,
                "own_class_score": 0.4798243045806885,
                "query_id": 5,
                "target_class_score": 0.035139527171850204,
                "target_iou": 0.0
              },
              "recipient_query_id": 7,
              "source_query_id": 5
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 809097,
                "rank": 670630,
                "sha256": "22228edeef291bebc983178fbcd952b3c9dddf07f076c692fc939d9b8dcc116e"
              },
              "features": {
                "excluded_edges": [
                  [
                    7,
                    5
                  ],
                  [
                    7,
                    83
                  ],
                  [
                    83,
                    7
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 745,
              "source_query_id": 879
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        }
      },
      "objects_primary_first": [
        {
          "annotation_id": "6efb451aea34eebfffe100e43a65838da1441de98f7eb57054fb299a6e654b9c",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 0,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.325,
            "xmin": 0.0,
            "ymax": 0.54791665,
            "ymin": 0.26041666
          },
          "coco_id": 3,
          "coco_name": "car",
          "confidence": 1,
          "label_name": "/m/0k4j",
          "official_bbox_data_row_number": 178397,
          "source": "xclick"
        },
        {
          "annotation_id": "822f5a684c1bc580fbe3a86cb45ab5af76bf64d24bf3a2a9d7eed81870042993",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.959375,
            "xmin": 0.8375,
            "ymax": 0.51666665,
            "ymin": 0.2
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 178402,
          "source": "xclick"
        },
        {
          "annotation_id": "89627eaa8b8323fd262f758b5c5a2df7a8a471eefa8e40434a030c507cc7a274",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 0,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.95625,
            "xmin": 0.83125,
            "ymax": 0.7,
            "ymin": 0.25416666
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 178401,
          "source": "xclick"
        },
        {
          "annotation_id": "9cb52bb7424785886ec241d8cffe2e9c8fcc68cbbb13a2492824d18ab69e5925",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 1,
            "is_inside": 0,
            "is_occluded": 0,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.284375,
            "xmin": 0.0,
            "ymax": 0.35625,
            "ymin": 0.22708334
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 178399,
          "source": "xclick"
        },
        {
          "annotation_id": "b356a43714561ecc3139c289b0df0e7fb6596a6a7755b374086888784cc6b55b",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 0,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.109375,
            "xmin": 0.00625,
            "ymax": 0.63958335,
            "ymin": 0.25416666
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 178400,
          "source": "xclick"
        },
        {
          "annotation_id": "c3da44ce389fb6747fa63c202628afcc73eb34250384368c74741b004068fd46",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 0,
            "is_truncated": 1
          },
          "bbox": {
            "xmax": 0.8484375,
            "xmin": 0.084375,
            "ymax": 0.87083334,
            "ymin": 0.21458334
          },
          "coco_id": 3,
          "coco_name": "car",
          "confidence": 1,
          "label_name": "/m/0k4j",
          "official_bbox_data_row_number": 178398,
          "source": "xclick"
        },
        {
          "annotation_id": "edb64503bbdb3941fcefc1a76a01e0ce88e272d94c19099a075e7c1cee56b940",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 0,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.890625,
            "xmin": 0.0828125,
            "ymax": 0.87291664,
            "ymin": 0.21666667
          },
          "coco_id": 8,
          "coco_name": "truck",
          "confidence": 1,
          "label_name": "/m/07r04",
          "official_bbox_data_row_number": 178396,
          "source": "xclick"
        }
      ],
      "primary_object": {
        "annotation_id": "6efb451aea34eebfffe100e43a65838da1441de98f7eb57054fb299a6e654b9c",
        "attributes": {
          "is_depiction": 0,
          "is_group_of": 0,
          "is_inside": 0,
          "is_occluded": 0,
          "is_truncated": 0
        },
        "bbox": {
          "xmax": 0.325,
          "xmin": 0.0,
          "ymax": 0.54791665,
          "ymin": 0.26041666
        },
        "candidate_count": 7,
        "coco_id": 3,
        "coco_name": "car",
        "confidence": 1,
        "label_name": "/m/0k4j",
        "official_bbox_data_row_number": 178397,
        "selection_hash": "095c87e093b05708d65ab46826a4eb68860277e178ab687c393065ba00eec541",
        "source": "xclick"
      },
      "stratum": "n5plus|has_groupof|medium"
    },
    {
      "image_id": "c8bf66f8bf81e32e",
      "image_sha256": "29f599a8f1b1d6c15d24693170690095ba86885c04abe97fb1072289f554a425",
      "models": {
        "detr_r50_500": {
          "baseline": {
            "eligible": true,
            "family": "detr",
            "pair": {
              "competitor_query_id": 59,
              "leader_query_id": 71
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "d6d54a8558927124b8fd28ef25d005d803bd87b24762d98fcd63c50c633f70f6",
            "baseline_row_sha256": "8ab36336c292d9363d5a2da7f253967c99d22c275fdd059bed4606385c792ef5",
            "checkpoint_id": "detr_r50_500",
            "checkpoint_sha256": "e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 2,
                "candidate_pool_mean": [
                  8.61812659422867e-05,
                  16.80353832244873,
                  0.01925115752965212
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  1.1257885489612818e-05,
                  0.14359378814697266,
                  0.003479055128991604
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -269.6287675193821,
                  2.124886264768976,
                  2.4209243638316345
                ],
                "target": [
                  0.0031328889408705394,
                  16.642011642456055,
                  0.01430768333375454
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 269.6480081336308
              },
              "features": {
                "argmax_coco_class": 15,
                "hidden_l2_norm": 16.947132110595703,
                "leader_to_source_attention": 0.022730212658643723,
                "own_class_score": 9.743915143189952e-05,
                "query_id": 85,
                "target_class_score": 3.224710962967947e-05,
                "target_iou": 0.048264555633068085
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 71,
              "source_query_id": 85
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "c8bf66f8bf81e32e",
            "image_sha256": "29f599a8f1b1d6c15d24693170690095ba86885c04abe97fb1072289f554a425",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 3,
                "candidate_pool_mean": [
                  3.5838622958787404e-05,
                  16.85264714558919,
                  0.029958545540769894
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  5.721860425752091e-06,
                  0.13626984387633545,
                  0.015406671685830329
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -557.1493757762212,
                  2.266482008259626,
                  2.4058173617953154
                ],
                "target": [
                  0.003231845097616315,
                  16.642011642456055,
                  0.01430768333375454
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 557.1591799707737
              },
              "features": {
                "argmax_coco_class": 18,
                "hidden_l2_norm": 16.950864791870117,
                "leader_to_source_attention": 0.05137332156300545,
                "own_class_score": 4.3914133129874244e-05,
                "query_id": 32,
                "target_class_score": 4.3914133129874244e-05,
                "target_iou": 0.006629883777350187
              },
              "recipient_query_id": 71,
              "source_query_id": 32
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 9897,
                "rank": 6028,
                "sha256": "fd139bbbee9d562509710f0b3d64d8c99d357874c1957bb39179b0888b85e371"
              },
              "features": {
                "excluded_edges": [
                  [
                    59,
                    71
                  ],
                  [
                    71,
                    32
                  ],
                  [
                    71,
                    59
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 60,
              "source_query_id": 90
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        },
        "dino_r50_4s_12e": {
          "baseline": {
            "eligible": true,
            "family": "dino",
            "pair": {
              "competitor_query_id": 1,
              "leader_query_id": 0
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "a49e9a432620bd0fd09580b56890ac79417d3b9b500b33e374c7c921664a2847",
            "baseline_row_sha256": "0232f6ddbb8e994ddaeee7617731867786ad2526831e44940da5da064b56e65d",
            "checkpoint_id": "dino_r50_4s_12e",
            "checkpoint_sha256": "0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 259,
                "candidate_pool_mean": [
                  0.004868885984511248,
                  15.848577915471493,
                  0.0005985934944786527
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.004611367476968838,
                  0.035437531672994335,
                  0.0008674270571201586
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -1.512514002854555,
                  2.5780871726747634,
                  -10.740706779462299
                ],
                "target": [
                  0.04068293911343742,
                  15.828041076660156,
                  0.0184219591319561
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 11.148857080487158
              },
              "features": {
                "argmax_coco_class": 85,
                "hidden_l2_norm": 15.919402122497559,
                "leader_to_source_attention": 0.009105179458856583,
                "own_class_score": 0.033708181232213974,
                "query_id": 16,
                "target_class_score": 0.00371377682313323,
                "target_iou": 0.0019288171315565705
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 0,
              "source_query_id": 16
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "c8bf66f8bf81e32e",
            "image_sha256": "29f599a8f1b1d6c15d24693170690095ba86885c04abe97fb1072289f554a425",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 268,
                "candidate_pool_mean": [
                  0.001906686463222123,
                  15.850027500693479,
                  0.0006109490970982788
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.0009553678095760532,
                  0.03624883288828856,
                  0.0009060322521604204
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -39.89532847092827,
                  3.147200263725994,
                  -14.196556421539853
                ],
                "target": [
                  0.043624963611364365,
                  15.828041076660156,
                  0.0184219591319561
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 42.46274034413254
              },
              "features": {
                "argmax_coco_class": 23,
                "hidden_l2_norm": 15.942123413085938,
                "leader_to_source_attention": 0.005559421144425869,
                "own_class_score": 0.027825061231851578,
                "query_id": 43,
                "target_class_score": 0.00551025103777647,
                "target_iou": 0.04851601645350456
              },
              "recipient_query_id": 0,
              "source_query_id": 43
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 809097,
                "rank": 34195,
                "sha256": "4f08b644ad39efff9d3dbfe2cfb646563af7b4cb83e4ec93e5b2ee10e9e23f6a"
              },
              "features": {
                "excluded_edges": [
                  [
                    0,
                    1
                  ],
                  [
                    0,
                    43
                  ],
                  [
                    1,
                    0
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 38,
              "source_query_id": 36
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        }
      },
      "objects_primary_first": [
        {
          "annotation_id": "88300d71be221038eb71e7808e3a5a922d085efb3906abae5437b34f0b32fc2a",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 0,
            "is_truncated": 1
          },
          "bbox": {
            "xmax": 1.0,
            "xmin": 0.025270758,
            "ymax": 1.0,
            "ymin": 0.0054151625
          },
          "coco_id": 18,
          "coco_name": "dog",
          "confidence": 1,
          "label_name": "/m/0bt9lr",
          "official_bbox_data_row_number": 239220,
          "source": "xclick"
        }
      ],
      "primary_object": {
        "annotation_id": "88300d71be221038eb71e7808e3a5a922d085efb3906abae5437b34f0b32fc2a",
        "attributes": {
          "is_depiction": 0,
          "is_group_of": 0,
          "is_inside": 0,
          "is_occluded": 0,
          "is_truncated": 1
        },
        "bbox": {
          "xmax": 1.0,
          "xmin": 0.025270758,
          "ymax": 1.0,
          "ymin": 0.0054151625
        },
        "candidate_count": 1,
        "coco_id": 18,
        "coco_name": "dog",
        "confidence": 1,
        "label_name": "/m/0bt9lr",
        "official_bbox_data_row_number": 239220,
        "selection_hash": "c2fc325df215e3b7a30230d3b5c9de2944e04a54a11bd979dbb14933bcdcff84",
        "source": "xclick"
      },
      "stratum": "n1|ordinary_only|large"
    },
    {
      "image_id": "e46c1c159ab60177",
      "image_sha256": "8ed778f7dc32ccdbc661faf7708135162c52e5fa059c5236d557d742ce508c2d",
      "models": {
        "detr_r50_500": {
          "baseline": {
            "eligible": true,
            "family": "detr",
            "pair": {
              "competitor_query_id": 61,
              "leader_query_id": 2
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "d6d54a8558927124b8fd28ef25d005d803bd87b24762d98fcd63c50c633f70f6",
            "baseline_row_sha256": "6f4a6cb615937aa0023c22624a7886da7241218553826d27ac499bb4c0ce7ab2",
            "checkpoint_id": "detr_r50_500",
            "checkpoint_sha256": "e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 65,
                "candidate_pool_mean": [
                  0.05972450041563906,
                  16.523713713425856,
                  0.004763074591755867
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.19722102083843182,
                  0.1691614623367657,
                  0.003417451336089251
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -0.0005192435620984316,
                  0.13390563104843836,
                  -0.8158371118198713
                ],
                "target": [
                  0.0014989062508878287,
                  16.715303421020508,
                  0.01317550614476204
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 0.8267533977329312
              },
              "features": {
                "argmax_coco_class": 76,
                "hidden_l2_norm": 16.73795509338379,
                "leader_to_source_attention": 0.010387422516942024,
                "own_class_score": 0.0013965005055069923,
                "query_id": 23,
                "target_class_score": 2.8587728593265638e-05,
                "target_iou": 0.0
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 2,
              "source_query_id": 23
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "e46c1c159ab60177",
            "image_sha256": "8ed778f7dc32ccdbc661faf7708135162c52e5fa059c5236d557d742ce508c2d",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 66,
                "candidate_pool_mean": [
                  1.7204550038679205e-05,
                  16.519539139487527,
                  0.004787098715138255
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  1.604857632476035e-05,
                  0.17121562437353938,
                  0.0033969890773064533
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -198.54032432462685,
                  -2.728206547933508,
                  -2.0096736416891074
                ],
                "target": [
                  0.003258180571720004,
                  16.715303421020508,
                  0.01317550614476204
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 198.56923800539275
              },
              "features": {
                "argmax_coco_class": 74,
                "hidden_l2_norm": 16.248191833496094,
                "leader_to_source_attention": 0.006348666734993458,
                "own_class_score": 0.10184347629547119,
                "query_id": 44,
                "target_class_score": 7.189102325355634e-05,
                "target_iou": 0.0
              },
              "recipient_query_id": 2,
              "source_query_id": 44
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 9897,
                "rank": 6032,
                "sha256": "a7c853c6db9b1cf9374ff84b00d458a4873f3bf29f2e2a0c0ca54ca4fda3b2ed"
              },
              "features": {
                "excluded_edges": [
                  [
                    2,
                    44
                  ],
                  [
                    2,
                    61
                  ],
                  [
                    61,
                    2
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 60,
              "source_query_id": 95
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        },
        "dino_r50_4s_12e": {
          "baseline": {
            "eligible": true,
            "family": "dino",
            "pair": {
              "competitor_query_id": 5,
              "leader_query_id": 9
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "a49e9a432620bd0fd09580b56890ac79417d3b9b500b33e374c7c921664a2847",
            "baseline_row_sha256": "28cec66127b22461bed46bd93b6ec6a02e1a294e6250fa38a308c277c550e6a3",
            "checkpoint_id": "dino_r50_4s_12e",
            "checkpoint_sha256": "0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 682,
                "candidate_pool_mean": [
                  0.026907039471339336,
                  15.85629238620881,
                  0.0006272184363113096
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.048680716005710944,
                  0.05323311953322318,
                  0.0009254198371982356
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -1.6659333560876926,
                  1.3131198581364911,
                  -2.6294243336049403
                ],
                "target": [
                  0.11926034850701138,
                  15.926015853881836,
                  0.012737661600112915
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 3.3783857143481684
              },
              "features": {
                "argmax_coco_class": 77,
                "hidden_l2_norm": 15.995917320251465,
                "leader_to_source_attention": 0.010304340161383152,
                "own_class_score": 0.038161519914865494,
                "query_id": 383,
                "target_class_score": 0.03773396089673042,
                "target_iou": 0.0
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 9,
              "source_query_id": 383
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "e46c1c159ab60177",
            "image_sha256": "8ed778f7dc32ccdbc661faf7708135162c52e5fa059c5236d557d742ce508c2d",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 727,
                "candidate_pool_mean": [
                  0.007382618721659094,
                  15.857744640628443,
                  0.0006346279211404426
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.00797310350137657,
                  0.05423519666884701,
                  0.0009382273156710281
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -20.212221757041643,
                  2.202472382584021,
                  -7.211685716520454
                ],
                "target": [
                  0.24493256211280823,
                  15.926015853881836,
                  0.012737661600112915
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 21.572973921685858
              },
              "features": {
                "argmax_coco_class": 77,
                "hidden_l2_norm": 16.045467376708984,
                "leader_to_source_attention": 0.005971461068838835,
                "own_class_score": 0.08748598396778107,
                "query_id": 102,
                "target_class_score": 0.08377842605113983,
                "target_iou": 0.0
              },
              "recipient_query_id": 9,
              "source_query_id": 102
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 809097,
                "rank": 616959,
                "sha256": "d33fd57c1de0ce0ae31247d89a6f51ba69ea36615ad32a2eeb96a0ead1c77e5f"
              },
              "features": {
                "excluded_edges": [
                  [
                    5,
                    9
                  ],
                  [
                    9,
                    5
                  ],
                  [
                    9,
                    102
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 686,
              "source_query_id": 248
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        }
      },
      "objects_primary_first": [
        {
          "annotation_id": "e80c11d8b96b463f1e7e0345a3c95d3c16038cc9796229bef73c424267d00f10",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 1
          },
          "bbox": {
            "xmax": 0.440625,
            "xmin": 0.0,
            "ymax": 0.99791664,
            "ymin": 0.7125
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 271989,
          "source": "xclick"
        }
      ],
      "primary_object": {
        "annotation_id": "e80c11d8b96b463f1e7e0345a3c95d3c16038cc9796229bef73c424267d00f10",
        "attributes": {
          "is_depiction": 0,
          "is_group_of": 0,
          "is_inside": 0,
          "is_occluded": 1,
          "is_truncated": 1
        },
        "bbox": {
          "xmax": 0.440625,
          "xmin": 0.0,
          "ymax": 0.99791664,
          "ymin": 0.7125
        },
        "candidate_count": 1,
        "coco_id": 1,
        "coco_name": "person",
        "confidence": 1,
        "label_name": "/m/01g317",
        "official_bbox_data_row_number": 271989,
        "selection_hash": "2363da71872b8bb5553e6a2e95be052ff83a6984f305def20a569d9a735d0ce1",
        "source": "xclick"
      },
      "stratum": "n1|ordinary_only|medium"
    },
    {
      "image_id": "3f9b254ad6c9da52",
      "image_sha256": "de1d144c2252a0d48687fedefa2ad8a5ae2cd1e0d225f5629ec3ebdacb901eef",
      "models": {
        "detr_r50_500": {
          "baseline": {
            "eligible": true,
            "family": "detr",
            "pair": {
              "competitor_query_id": 62,
              "leader_query_id": 22
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "d6d54a8558927124b8fd28ef25d005d803bd87b24762d98fcd63c50c633f70f6",
            "baseline_row_sha256": "b21e910b8a5544e716e66436cd7b24e6b4cf143a25187023c9226423a61bb865",
            "checkpoint_id": "detr_r50_500",
            "checkpoint_sha256": "e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 88,
                "candidate_pool_mean": [
                  0.2875821554811079,
                  16.63148138739846,
                  0.005722022721866696
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.3084588104282325,
                  0.3059488341530998,
                  0.0039103811228242726
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -0.047516270302862776,
                  -1.1400807660899266,
                  -0.8121394026389027
                ],
                "target": [
                  0.046890948228784174,
                  16.95519256591797,
                  0.021795999258756638
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 1.4005757239329697
              },
              "features": {
                "argmax_coco_class": 79,
                "hidden_l2_norm": 16.606386184692383,
                "leader_to_source_attention": 0.01862022466957569,
                "own_class_score": 0.03223413601517677,
                "query_id": 97,
                "target_class_score": 9.508250514045358e-06,
                "target_iou": 0.0
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 22,
              "source_query_id": 97
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "3f9b254ad6c9da52",
            "image_sha256": "de1d144c2252a0d48687fedefa2ad8a5ae2cd1e0d225f5629ec3ebdacb901eef",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 96,
                "candidate_pool_mean": [
                  0.032327099162290075,
                  16.636337439219158,
                  0.006183392519233166
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.17363927447114624,
                  0.3061339016824553,
                  0.004349805698600365
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -0.6875704577278703,
                  -0.034273645523862875,
                  -0.6014373019824083
                ],
                "target": [
                  0.11949833482503891,
                  16.95519256591797,
                  0.021795999258756638
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 0.9141414799326673
              },
              "features": {
                "argmax_coco_class": 79,
                "hidden_l2_norm": 16.944700241088867,
                "leader_to_source_attention": 0.01917986385524273,
                "own_class_score": 0.05843600630760193,
                "query_id": 77,
                "target_class_score": 0.00010909939737757668,
                "target_iou": 0.0
              },
              "recipient_query_id": 22,
              "source_query_id": 77
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 9897,
                "rank": 3351,
                "sha256": "0bbfa13e8abd0a6043230f64676c443b8dd6c29c68860826a95d5f900098939e"
              },
              "features": {
                "excluded_edges": [
                  [
                    22,
                    62
                  ],
                  [
                    22,
                    77
                  ],
                  [
                    62,
                    22
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 33,
              "source_query_id": 87
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        },
        "dino_r50_4s_12e": {
          "baseline": {
            "eligible": true,
            "family": "dino",
            "pair": {
              "competitor_query_id": 115,
              "leader_query_id": 18
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "a49e9a432620bd0fd09580b56890ac79417d3b9b500b33e374c7c921664a2847",
            "baseline_row_sha256": "090382790015266d478a0bf2160578273f2b216a00a9b3995773f10487edc5d1",
            "checkpoint_id": "dino_r50_4s_12e",
            "checkpoint_sha256": "0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 828,
                "candidate_pool_mean": [
                  0.06228692850459632,
                  15.908240415047908,
                  0.0006544013101651709
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.061145216018843374,
                  0.06120625574948186,
                  0.0011570539695837238
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -0.3092360768087524,
                  1.0988259176786992,
                  -17.69091005250325
                ],
                "target": [
                  0.10029131895245545,
                  15.899941444396973,
                  0.031933125108480453
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 17.727699902534535
              },
              "features": {
                "argmax_coco_class": 67,
                "hidden_l2_norm": 15.967196464538574,
                "leader_to_source_attention": 0.011463787406682968,
                "own_class_score": 0.08138301223516464,
                "query_id": 831,
                "target_class_score": 0.0061353761702775955,
                "target_iou": 0.0
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 18,
              "source_query_id": 831
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "3f9b254ad6c9da52",
            "image_sha256": "de1d144c2252a0d48687fedefa2ad8a5ae2cd1e0d225f5629ec3ebdacb901eef",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 860,
                "candidate_pool_mean": [
                  0.008971754433505974,
                  15.905698446894801,
                  0.0007399533156447349
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.05076862995015765,
                  0.06202547217252917,
                  0.0016951417778953196
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -2.1067349302046057,
                  1.0730887740037816,
                  -11.309127704754946
                ],
                "target": [
                  0.12128374725580215,
                  15.899941444396973,
                  0.031933125108480453
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 11.553623718361829
              },
              "features": {
                "argmax_coco_class": 51,
                "hidden_l2_norm": 15.966500282287598,
                "leader_to_source_attention": 0.012762550264596939,
                "own_class_score": 0.1225036084651947,
                "query_id": 90,
                "target_class_score": 0.014327701181173325,
                "target_iou": 0.0
              },
              "recipient_query_id": 18,
              "source_query_id": 90
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 809097,
                "rank": 576593,
                "sha256": "008e2322ac627da66ab2f6f9d2acfb1365e7d1d59b2eea780c028e5047e2b188"
              },
              "features": {
                "excluded_edges": [
                  [
                    18,
                    90
                  ],
                  [
                    18,
                    115
                  ],
                  [
                    115,
                    18
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 641,
              "source_query_id": 337
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        }
      },
      "objects_primary_first": [
        {
          "annotation_id": "ca034098e6dba73c7a9329951a54229582b2441f9dc3077fa83587d976230408",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 0,
            "is_truncated": 1
          },
          "bbox": {
            "xmax": 1.0,
            "xmin": 0.9660767,
            "ymax": 0.6039823,
            "ymin": 0.2079646
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 76159,
          "source": "xclick"
        },
        {
          "annotation_id": "0bc21bf65f18b755dc66bcf1873459e856ffe8b378084c393266512290bf37fb",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.35840708,
            "xmin": 0.0,
            "ymax": 1.0,
            "ymin": 0.26548672
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 76155,
          "source": "xclick"
        },
        {
          "annotation_id": "28350569d7b43bfabc2670f61bd5d3a16fb17fc4d320cbf602bea1ccd60c0d92",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.719764,
            "xmin": 0.39823008,
            "ymax": 0.88053095,
            "ymin": 0.23451327
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 76157,
          "source": "xclick"
        },
        {
          "annotation_id": "67c8f2d3ea84679a1789b23fec6efdfb054d76382ab3ff78790075d6d74c35c1",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 1.0,
            "xmin": 0.6932153,
            "ymax": 0.75663716,
            "ymin": 0.07522124
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 76158,
          "source": "xclick"
        },
        {
          "annotation_id": "e33a42e8bcde8f9b14f08b2cfd25de46259e8ef04725ac53874a1841145a543e",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.48377582,
            "xmin": 0.29941002,
            "ymax": 0.90929204,
            "ymin": 0.16814159
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 76156,
          "source": "xclick"
        }
      ],
      "primary_object": {
        "annotation_id": "ca034098e6dba73c7a9329951a54229582b2441f9dc3077fa83587d976230408",
        "attributes": {
          "is_depiction": 0,
          "is_group_of": 0,
          "is_inside": 0,
          "is_occluded": 0,
          "is_truncated": 1
        },
        "bbox": {
          "xmax": 1.0,
          "xmin": 0.9660767,
          "ymax": 0.6039823,
          "ymin": 0.2079646
        },
        "candidate_count": 5,
        "coco_id": 1,
        "coco_name": "person",
        "confidence": 1,
        "label_name": "/m/01g317",
        "official_bbox_data_row_number": 76159,
        "selection_hash": "0e2ed291e1727a7b44dbfe281bb428b56e0d04a561786c264f4279d828b92409",
        "source": "xclick"
      },
      "stratum": "n5plus|ordinary_only|large"
    },
    {
      "image_id": "da8186b39f042cdf",
      "image_sha256": "61df58ff231dc938476d050badf5ac590fdd5ed14a745386ff03717eb258216a",
      "models": {
        "detr_r50_500": {
          "baseline": {
            "eligible": true,
            "family": "detr",
            "pair": {
              "competitor_query_id": 93,
              "leader_query_id": 87
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "d6d54a8558927124b8fd28ef25d005d803bd87b24762d98fcd63c50c633f70f6",
            "baseline_row_sha256": "d2f5cc71acd7540b4add55d98d49f01a59157cd6e6a0ffa17cc6830f0c2f58f7",
            "checkpoint_id": "detr_r50_500",
            "checkpoint_sha256": "e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 48,
                "candidate_pool_mean": [
                  0.0078000127681434606,
                  16.302303194999695,
                  0.005746235551972252
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.039440107560041786,
                  0.23160226753749105,
                  0.0025730357660738623
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -0.8135290644697697,
                  0.23921508336845737,
                  -2.4382623547838
                ],
                "target": [
                  0.032234776163589725,
                  16.272842407226562,
                  0.0203673355281353
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 2.5815066735540078
              },
              "features": {
                "argmax_coco_class": 5,
                "hidden_l2_norm": 16.328245162963867,
                "leader_to_source_attention": 0.014093599282205105,
                "own_class_score": 0.00014910235768184066,
                "query_id": 52,
                "target_class_score": 5.258457804302452e-06,
                "target_iou": 0.0
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 87,
              "source_query_id": 52
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "da8186b39f042cdf",
            "image_sha256": "61df58ff231dc938476d050badf5ac590fdd5ed14a745386ff03717eb258216a",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 65,
                "candidate_pool_mean": [
                  0.017585580538061026,
                  16.242310362595777,
                  0.0068007390229747845
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.12029393103248044,
                  0.24142768758130026,
                  0.0057533651480670914
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -0.7973002832474949,
                  -0.37091069321433534,
                  -0.7229566801608143
                ],
                "target": [
                  0.09591485559940338,
                  16.272842407226562,
                  0.0203673355281353
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 1.138388705757581
              },
              "features": {
                "argmax_coco_class": 5,
                "hidden_l2_norm": 16.18329429626465,
                "leader_to_source_attention": 0.016207901760935783,
                "own_class_score": 7.40716222935589e-06,
                "query_id": 32,
                "target_class_score": 4.47031425210298e-06,
                "target_iou": 0.0
              },
              "recipient_query_id": 87,
              "source_query_id": 32
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 9897,
                "rank": 1288,
                "sha256": "2719163de41a706c8cd5dfb3633885488b19d9f07bc0a43e84dad939b4e43631"
              },
              "features": {
                "excluded_edges": [
                  [
                    87,
                    32
                  ],
                  [
                    87,
                    93
                  ],
                  [
                    93,
                    87
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 13,
              "source_query_id": 1
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        },
        "dino_r50_4s_12e": {
          "baseline": {
            "eligible": true,
            "family": "dino",
            "pair": {
              "competitor_query_id": 83,
              "leader_query_id": 0
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "a49e9a432620bd0fd09580b56890ac79417d3b9b500b33e374c7c921664a2847",
            "baseline_row_sha256": "e6759d3362263483afb964f648110dac07cbef87494f06baab40b38c6f1829db",
            "checkpoint_id": "dino_r50_4s_12e",
            "checkpoint_sha256": "0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 575,
                "candidate_pool_mean": [
                  0.01605541461997706,
                  15.91821324887483,
                  0.0005783914713538252
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.02361869451595117,
                  0.05684701100595899,
                  0.0009420875926642177
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  7.498604918401988,
                  -0.06673554798274946,
                  -28.22210788502632
                ],
                "target": [
                  0.04127842264642612,
                  15.991626739501953,
                  0.04164803400635719
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 29.201385289566517
              },
              "features": {
                "argmax_coco_class": 9,
                "hidden_l2_norm": 15.987833023071289,
                "leader_to_source_attention": 0.015060336329042912,
                "own_class_score": 0.21838568150997162,
                "query_id": 5,
                "target_class_score": 0.18407677114009857,
                "target_iou": 0.0
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 0,
              "source_query_id": 5
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "da8186b39f042cdf",
            "image_sha256": "61df58ff231dc938476d050badf5ac590fdd5ed14a745386ff03717eb258216a",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 824,
                "candidate_pool_mean": [
                  0.010844231436493325,
                  15.91410477184555,
                  0.0006498343944885455
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.02417691171445066,
                  0.05805955492098081,
                  0.0013256777289171488
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  13.839295210923403,
                  -1.5685483917423662,
                  -10.773354098787973
                ],
                "target": [
                  0.04458168148994446,
                  15.991626739501953,
                  0.04164803400635719
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 17.608281986900273
              },
              "features": {
                "argmax_coco_class": 3,
                "hidden_l2_norm": 15.900557518005371,
                "leader_to_source_attention": 0.027366038411855698,
                "own_class_score": 0.3791730999946594,
                "query_id": 1,
                "target_class_score": 0.3791730999946594,
                "target_iou": 0.0037976307794451714
              },
              "recipient_query_id": 0,
              "source_query_id": 1
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 809097,
                "rank": 463491,
                "sha256": "019ebc7a0e07b4af5b92dcd6fca292ec59fca2a1ed530443a40561877b22c518"
              },
              "features": {
                "excluded_edges": [
                  [
                    0,
                    1
                  ],
                  [
                    0,
                    83
                  ],
                  [
                    83,
                    0
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 515,
              "source_query_id": 509
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        }
      },
      "objects_primary_first": [
        {
          "annotation_id": "ffa662c06daaece9fef048f516276bc27374c312ec83ebe77394c0f594aab5ae",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.6953125,
            "xmin": 0.5859375,
            "ymax": 0.28125,
            "ymin": 0.22083333
          },
          "coco_id": 3,
          "coco_name": "car",
          "confidence": 1,
          "label_name": "/m/0k4j",
          "official_bbox_data_row_number": 260367,
          "source": "xclick"
        },
        {
          "annotation_id": "ef25e76680c4b1d386cdfc73d42bbf2d1265ecee79a4722176df4d0e1bb8472b",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 0,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.7890625,
            "xmin": 0.1234375,
            "ymax": 0.63125,
            "ymin": 0.25416666
          },
          "coco_id": 3,
          "coco_name": "car",
          "confidence": 1,
          "label_name": "/m/0k4j",
          "official_bbox_data_row_number": 260366,
          "source": "xclick"
        }
      ],
      "primary_object": {
        "annotation_id": "ffa662c06daaece9fef048f516276bc27374c312ec83ebe77394c0f594aab5ae",
        "attributes": {
          "is_depiction": 0,
          "is_group_of": 0,
          "is_inside": 0,
          "is_occluded": 1,
          "is_truncated": 0
        },
        "bbox": {
          "xmax": 0.6953125,
          "xmin": 0.5859375,
          "ymax": 0.28125,
          "ymin": 0.22083333
        },
        "candidate_count": 2,
        "coco_id": 3,
        "coco_name": "car",
        "confidence": 1,
        "label_name": "/m/0k4j",
        "official_bbox_data_row_number": 260367,
        "selection_hash": "13319c6509bb8e00345c92b7b26cfe0c642947c2beec82209535845e69f36c06",
        "source": "xclick"
      },
      "stratum": "n2_4|ordinary_only|medium"
    },
    {
      "image_id": "74ff77cd1bdb4cd2",
      "image_sha256": "bae612fd8f07a93fd67d02df54b99d365781323b875321f1e738f751c3d530f5",
      "models": {
        "detr_r50_500": {
          "baseline": {
            "eligible": true,
            "family": "detr",
            "pair": {
              "competitor_query_id": 72,
              "leader_query_id": 71
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "d6d54a8558927124b8fd28ef25d005d803bd87b24762d98fcd63c50c633f70f6",
            "baseline_row_sha256": "345bcd0181f45a2dbeec86042e4f15dd05ecfdcefe20cf55f78fad50a5ec97f3",
            "checkpoint_id": "detr_r50_500",
            "checkpoint_sha256": "e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 85,
                "candidate_pool_mean": [
                  0.09215733104056734,
                  16.695408316219556,
                  0.004547360576072927
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.22907899021440145,
                  0.17916182911481854,
                  0.004510471610550439
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  2.8531583141430747,
                  4.319313811699059,
                  -5.632350623001923
                ],
                "target": [
                  0.3425600339324408,
                  15.872145652770996,
                  0.05290769785642624
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 7.64985997975964
              },
              "features": {
                "argmax_coco_class": 1,
                "hidden_l2_norm": 16.6460018157959,
                "leader_to_source_attention": 0.02750314027070999,
                "own_class_score": 0.9961586594581604,
                "query_id": 90,
                "target_class_score": 3.7438094295794144e-06,
                "target_iou": 0.0158991701900959
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 71,
              "source_query_id": 90
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "74ff77cd1bdb4cd2",
            "image_sha256": "bae612fd8f07a93fd67d02df54b99d365781323b875321f1e738f751c3d530f5",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 87,
                "candidate_pool_mean": [
                  0.00026039687058290387,
                  16.69450352109712,
                  0.004480041652829547
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.0007091089391314156,
                  0.18354036541595403,
                  0.004479937442753732
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -646.4790695061345,
                  2.5509464155581796,
                  -11.413428602678888
                ],
                "target": [
                  0.4620663523674011,
                  15.872145652770996,
                  0.05290769785642624
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 646.5848443859483
              },
              "features": {
                "argmax_coco_class": 1,
                "hidden_l2_norm": 16.340347290039062,
                "leader_to_source_attention": 0.0017762517090886831,
                "own_class_score": 0.013480837456882,
                "query_id": 41,
                "target_class_score": 0.0036422652192413807,
                "target_iou": 0.010453412309288979
              },
              "recipient_query_id": 71,
              "source_query_id": 41
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 9897,
                "rank": 7395,
                "sha256": "541503e2bdf19b1b64fadbbcf0ae5ec7ee23b5e40a319c3cbc0a0e2a81a1a3f3"
              },
              "features": {
                "excluded_edges": [
                  [
                    71,
                    41
                  ],
                  [
                    71,
                    72
                  ],
                  [
                    72,
                    71
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 74,
              "source_query_id": 72
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        },
        "dino_r50_4s_12e": {
          "baseline": {
            "eligible": true,
            "family": "dino",
            "pair": {
              "competitor_query_id": 240,
              "leader_query_id": 2
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "a49e9a432620bd0fd09580b56890ac79417d3b9b500b33e374c7c921664a2847",
            "baseline_row_sha256": "106ac37c248326b47a28d283aa15874bf1b1f46f6513aed774e0a365ce09d051",
            "checkpoint_id": "dino_r50_4s_12e",
            "checkpoint_sha256": "0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 669,
                "candidate_pool_mean": [
                  0.028731553339116103,
                  15.897528762418236,
                  0.0003202776456616213
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.05816950109268205,
                  0.06262567635177696,
                  0.0004149487109506445
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  1.1238994413588936,
                  2.619564676012711,
                  -10.513662394219615
                ],
                "target": [
                  0.039906061572045695,
                  15.910325050354004,
                  0.00865872297435999
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 10.89322569240756
              },
              "features": {
                "argmax_coco_class": 3,
                "hidden_l2_norm": 16.074377059936523,
                "leader_to_source_attention": 0.004296092316508293,
                "own_class_score": 0.1052827313542366,
                "query_id": 15,
                "target_class_score": 0.028588784858584404,
                "target_iou": 0.002484775148332119
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 2,
              "source_query_id": 15
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "74ff77cd1bdb4cd2",
            "image_sha256": "bae612fd8f07a93fd67d02df54b99d365781323b875321f1e738f751c3d530f5",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 791,
                "candidate_pool_mean": [
                  0.006017783122931492,
                  15.903892975239327,
                  0.0003610119542936537
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.009025339244879756,
                  0.062836963651873,
                  0.00044554643857647137
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  1.3512566757220683,
                  3.3474766447159787,
                  -8.595192592855343
                ],
                "target": [
                  0.06729383021593094,
                  15.910325050354004,
                  0.00865872297435999
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 9.32249055772532
              },
              "features": {
                "argmax_coco_class": 3,
                "hidden_l2_norm": 16.120670318603516,
                "leader_to_source_attention": 0.004829165525734425,
                "own_class_score": 0.21215760707855225,
                "query_id": 17,
                "target_class_score": 0.07948938012123108,
                "target_iou": 0.008497237227857113
              },
              "recipient_query_id": 2,
              "source_query_id": 17
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 809097,
                "rank": 88741,
                "sha256": "4ec6ff0dc9dcdc1fa52508c0dd89ead5183ee663605717a39128eacafb0bcd95"
              },
              "features": {
                "excluded_edges": [
                  [
                    2,
                    17
                  ],
                  [
                    2,
                    240
                  ],
                  [
                    240,
                    2
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 98,
              "source_query_id": 642
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        }
      },
      "objects_primary_first": [
        {
          "annotation_id": "2069c0e1871e12524021b05fe5ee26dba5cf0f2242802f08dcf22b44aecf54a0",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 0,
            "is_truncated": 1
          },
          "bbox": {
            "xmax": 0.7823529,
            "xmin": 0.0,
            "ymax": 0.7960089,
            "ymin": 0.07317073
          },
          "coco_id": 9,
          "coco_name": "boat",
          "confidence": 1,
          "label_name": "/m/019jd",
          "official_bbox_data_row_number": 138443,
          "source": "xclick"
        },
        {
          "annotation_id": "1a92e0f829037e59540948197c065fff9bde5a3484a0622e882a2f28e59eb314",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.6161765,
            "xmin": 0.57941175,
            "ymax": 0.52993345,
            "ymin": 0.46563193
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 138437,
          "source": "xclick"
        },
        {
          "annotation_id": "2cd29297257c8da1bb59b364917995f92fc7ecca580b43e66a0a461851c0442a",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.5058824,
            "xmin": 0.4882353,
            "ymax": 0.57427937,
            "ymin": 0.4745011
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 138435,
          "source": "xclick"
        },
        {
          "annotation_id": "81593f30f963270758662161f3498e8d512828ea60b18b3c15572b54787047f3",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.5897059,
            "xmin": 0.5382353,
            "ymax": 0.62527716,
            "ymin": 0.46119735
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 138436,
          "source": "xclick"
        },
        {
          "annotation_id": "83de73ff05dbfdb7940eb2197ec5cd51b1f7ee3e128e00347889ec2a8d6f7a57",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.6647059,
            "xmin": 0.62058824,
            "ymax": 0.62305987,
            "ymin": 0.4855876
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 138438,
          "source": "xclick"
        }
      ],
      "primary_object": {
        "annotation_id": "2069c0e1871e12524021b05fe5ee26dba5cf0f2242802f08dcf22b44aecf54a0",
        "attributes": {
          "is_depiction": 0,
          "is_group_of": 0,
          "is_inside": 0,
          "is_occluded": 0,
          "is_truncated": 1
        },
        "bbox": {
          "xmax": 0.7823529,
          "xmin": 0.0,
          "ymax": 0.7960089,
          "ymin": 0.07317073
        },
        "candidate_count": 5,
        "coco_id": 9,
        "coco_name": "boat",
        "confidence": 1,
        "label_name": "/m/019jd",
        "official_bbox_data_row_number": 138443,
        "selection_hash": "04bee7bfb74374304b88d7fd402bbbb22c63dd5d4cf4319ee9dcf8fe0768f0a7",
        "source": "xclick"
      },
      "stratum": "n5plus|ordinary_only|small"
    },
    {
      "image_id": "b81a60cde0e9d78f",
      "image_sha256": "f98b7c7417349ab951a46a2dbb868d424a6c93be6e4240ce49eed256f9f5c921",
      "models": {
        "detr_r50_500": {
          "baseline": {
            "eligible": true,
            "family": "detr",
            "pair": {
              "competitor_query_id": 98,
              "leader_query_id": 71
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "d6d54a8558927124b8fd28ef25d005d803bd87b24762d98fcd63c50c633f70f6",
            "baseline_row_sha256": "c109dfad9a6f0df9de4d42de73c398fe7452a6e0acc29461204c0a6e23d8aff9",
            "checkpoint_id": "detr_r50_500",
            "checkpoint_sha256": "e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 92,
                "candidate_pool_mean": [
                  0.34274028270485124,
                  16.771868311840556,
                  0.005014707550720271
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.32704959255192084,
                  0.27117993512337535,
                  0.003601000413020976
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  3.0293934152828355,
                  2.440862439876601,
                  -4.3875855807779764
                ],
                "target": [
                  0.006615751900738723,
                  16.235408782958984,
                  0.03688660264015198
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 5.863952689407561
              },
              "features": {
                "argmax_coco_class": 1,
                "hidden_l2_norm": 16.897321701049805,
                "leader_to_source_attention": 0.021086905151605606,
                "own_class_score": 0.9973776340484619,
                "query_id": 45,
                "target_class_score": 4.354733391664922e-06,
                "target_iou": 0.015937400981783867
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 71,
              "source_query_id": 45
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "b81a60cde0e9d78f",
            "image_sha256": "f98b7c7417349ab951a46a2dbb868d424a6c93be6e4240ce49eed256f9f5c921",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 95,
                "candidate_pool_mean": [
                  0.003413934660712632,
                  16.772705559981496,
                  0.005216340562573781
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.02027849967226908,
                  0.267483121367678,
                  0.004122791324106811
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -0.3945698873978313,
                  2.4979572123860114,
                  -2.745394190429959
                ],
                "target": [
                  0.008006660267710686,
                  16.235408782958984,
                  0.03688660264015198
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 3.7326485090079133
              },
              "features": {
                "argmax_coco_class": 1,
                "hidden_l2_norm": 16.9035701751709,
                "leader_to_source_attention": 0.0255679152905941,
                "own_class_score": 0.9967905879020691,
                "query_id": 61,
                "target_class_score": 5.374935426516458e-06,
                "target_iou": 0.028594503179192543
              },
              "recipient_query_id": 71,
              "source_query_id": 61
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 9897,
                "rank": 7071,
                "sha256": "f5ed8478402710cab9334157149353bc7b293bbf46d4a755fd142fd4d97e6715"
              },
              "features": {
                "excluded_edges": [
                  [
                    71,
                    61
                  ],
                  [
                    71,
                    98
                  ],
                  [
                    98,
                    71
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 71,
              "source_query_id": 42
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        },
        "dino_r50_4s_12e": {
          "baseline": {
            "eligible": true,
            "family": "dino",
            "pair": {
              "competitor_query_id": 35,
              "leader_query_id": 15
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "a49e9a432620bd0fd09580b56890ac79417d3b9b500b33e374c7c921664a2847",
            "baseline_row_sha256": "59f1b45c27eb640bada54db8b8dfcc53496db0879c11b607728d0c1165c4bfa9",
            "checkpoint_id": "dino_r50_4s_12e",
            "checkpoint_sha256": "0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 820,
                "candidate_pool_mean": [
                  0.050693561094841445,
                  15.892544690574088,
                  0.0006609047788160529
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.08347699389586899,
                  0.06614806321001003,
                  0.0007869732091732845
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  8.813665936689985,
                  1.4256082367142147,
                  -112.50524786906395
                ],
                "target": [
                  0.08359622899587185,
                  15.827733039855957,
                  0.09720201790332794
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 112.85895562235048
              },
              "features": {
                "argmax_coco_class": 1,
                "hidden_l2_norm": 15.92203426361084,
                "leader_to_source_attention": 0.008663401938974857,
                "own_class_score": 0.8193345665931702,
                "query_id": 2,
                "target_class_score": 0.007400614209473133,
                "target_iou": 0.011788950301706791
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 15,
              "source_query_id": 2
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "b81a60cde0e9d78f",
            "image_sha256": "f98b7c7417349ab951a46a2dbb868d424a6c93be6e4240ce49eed256f9f5c921",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 886,
                "candidate_pool_mean": [
                  0.008938471265551744,
                  15.89213002077882,
                  0.0006813194740478356
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.021635404001404363,
                  0.0651600825200245,
                  0.000892230027099235
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -3.381324361798341,
                  0.6646586384792802,
                  -94.26074537399121
                ],
                "target": [
                  0.0850273072719574,
                  15.827733039855957,
                  0.09720201790332794
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 94.3237151728334
              },
              "features": {
                "argmax_coco_class": 1,
                "hidden_l2_norm": 15.871042251586914,
                "leader_to_source_attention": 0.013099750503897667,
                "own_class_score": 0.8574855327606201,
                "query_id": 0,
                "target_class_score": 0.01187098864465952,
                "target_iou": 0.00963102001696825
              },
              "recipient_query_id": 15,
              "source_query_id": 0
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 809097,
                "rank": 289725,
                "sha256": "c5bd1abd681644426ca2eff1af9b1c678e76c39f06028e94daf9a10df32f1c02"
              },
              "features": {
                "excluded_edges": [
                  [
                    15,
                    0
                  ],
                  [
                    15,
                    35
                  ],
                  [
                    35,
                    15
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 322,
              "source_query_id": 250
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        }
      },
      "objects_primary_first": [
        {
          "annotation_id": "6d660ce27415369eb83cf756e5ce85ebb48c7b3cd3bc48a7da78313cfbf9ae06",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 0,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.9795082,
            "xmin": 0.058743168,
            "ymax": 0.98806685,
            "ymin": 0.19809069
          },
          "coco_id": 3,
          "coco_name": "car",
          "confidence": 1,
          "label_name": "/m/0k4j",
          "official_bbox_data_row_number": 219322,
          "source": "xclick"
        },
        {
          "annotation_id": "0d5deb45d0701a044cc9266b450738b838fa8ce31250dc6ff760dc178ea3cb9a",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 1
          },
          "bbox": {
            "xmax": 1.0,
            "xmin": 0.9453552,
            "ymax": 0.57995224,
            "ymin": 0.2601432
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 219325,
          "source": "xclick"
        },
        {
          "annotation_id": "8dd49730d2a461e54cbecfbb6d4e36237d616fadfd5e5b61a2a6e7c9c1d8c887",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 1,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 1
          },
          "bbox": {
            "xmax": 0.39480874,
            "xmin": 0.0,
            "ymax": 0.6491647,
            "ymin": 0.22195704
          },
          "coco_id": 1,
          "coco_name": "person",
          "confidence": 1,
          "label_name": "/m/01g317",
          "official_bbox_data_row_number": 219324,
          "source": "xclick"
        },
        {
          "annotation_id": "c64f854f82e7f4d93730641c55ab74d0a34819b77edc4004b2a96a0ea6a5947d",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 0,
            "is_occluded": 1,
            "is_truncated": 1
          },
          "bbox": {
            "xmax": 0.32103825,
            "xmin": 0.19535519,
            "ymax": 0.43675417,
            "ymin": 0.29116946
          },
          "coco_id": 3,
          "coco_name": "car",
          "confidence": 1,
          "label_name": "/m/0k4j",
          "official_bbox_data_row_number": 219323,
          "source": "xclick"
        }
      ],
      "primary_object": {
        "annotation_id": "6d660ce27415369eb83cf756e5ce85ebb48c7b3cd3bc48a7da78313cfbf9ae06",
        "attributes": {
          "is_depiction": 0,
          "is_group_of": 0,
          "is_inside": 0,
          "is_occluded": 0,
          "is_truncated": 0
        },
        "bbox": {
          "xmax": 0.9795082,
          "xmin": 0.058743168,
          "ymax": 0.98806685,
          "ymin": 0.19809069
        },
        "candidate_count": 4,
        "coco_id": 3,
        "coco_name": "car",
        "confidence": 1,
        "label_name": "/m/0k4j",
        "official_bbox_data_row_number": 219322,
        "selection_hash": "33b53f92b7a670cae3b9fe3fe79368b9187226480fa91d90917dec4e30edd718",
        "source": "xclick"
      },
      "stratum": "n2_4|has_groupof|medium"
    },
    {
      "image_id": "2ea75b1505202d08",
      "image_sha256": "906b1d3e4281b0e8e0cdb679da52eadbf4cf8195d2d9a0d167f72113b228a175",
      "models": {
        "detr_r50_500": {
          "baseline": {
            "eligible": true,
            "family": "detr",
            "pair": {
              "competitor_query_id": 50,
              "leader_query_id": 8
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "d6d54a8558927124b8fd28ef25d005d803bd87b24762d98fcd63c50c633f70f6",
            "baseline_row_sha256": "7e2ad7b683708a68e4a7384c4ba741e0a0fc086dab29b17d129b1a130908eddf",
            "checkpoint_id": "detr_r50_500",
            "checkpoint_sha256": "e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 39,
                "candidate_pool_mean": [
                  2.1773970321448407e-05,
                  16.284808012155388,
                  0.005764796667230817
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  2.4312363933953523e-05,
                  0.23165763425371688,
                  0.003604916154881985
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -87.40286278711605,
                  1.963125241625631,
                  -15.402182352254071
                ],
                "target": [
                  0.0022531944245364386,
                  16.09816551208496,
                  0.05760081484913826
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 88.77128761773048
              },
              "features": {
                "argmax_coco_class": 8,
                "hidden_l2_norm": 16.55293846130371,
                "leader_to_source_attention": 0.00207723886705935,
                "own_class_score": 0.00012822421558666974,
                "query_id": 66,
                "target_class_score": 0.00011211744276806712,
                "target_iou": 0.002865087240934372
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 8,
              "source_query_id": 66
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "2ea75b1505202d08",
            "image_sha256": "906b1d3e4281b0e8e0cdb679da52eadbf4cf8195d2d9a0d167f72113b228a175",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 87,
                "candidate_pool_mean": [
                  0.010159702945310514,
                  16.365730910465636,
                  0.007079049389563158
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.09376754412428158,
                  0.21407373127535828,
                  0.004149108689757833
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -0.07139813486444986,
                  1.5038808069277583,
                  -9.109732066881227
                ],
                "target": [
                  0.006695709191262722,
                  16.09816551208496,
                  0.05760081484913826
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 9.23330783118769
              },
              "features": {
                "argmax_coco_class": 1,
                "hidden_l2_norm": 16.420106887817383,
                "leader_to_source_attention": 0.019803546369075775,
                "own_class_score": 4.426687155500986e-06,
                "query_id": 52,
                "target_class_score": 8.814299690129701e-07,
                "target_iou": 0.0
              },
              "recipient_query_id": 8,
              "source_query_id": 52
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 9897,
                "rank": 7067,
                "sha256": "ed0b12da73efb763d9957accfcc72e58dfb60948b616766ff6d5ba030b3d237a"
              },
              "features": {
                "excluded_edges": [
                  [
                    8,
                    50
                  ],
                  [
                    8,
                    52
                  ],
                  [
                    50,
                    8
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 71,
              "source_query_id": 41
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        },
        "dino_r50_4s_12e": {
          "baseline": {
            "eligible": true,
            "family": "dino",
            "pair": {
              "competitor_query_id": 363,
              "leader_query_id": 25
            }
          },
          "controls": {
            "baseline_eligible": true,
            "baseline_receipt_sha256": "a49e9a432620bd0fd09580b56890ac79417d3b9b500b33e374c7c921664a2847",
            "baseline_row_sha256": "7994b3c9b9e65d60d920f71a333fa44496f91353a703e7bc3be35ff215026954",
            "checkpoint_id": "dino_r50_4s_12e",
            "checkpoint_sha256": "0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a",
            "control_feasible": true,
            "control_ineligibility_reason": null,
            "different_object": {
              "distances": {
                "candidate_count": 432,
                "candidate_pool_mean": [
                  0.01416136367630248,
                  15.879134301786069,
                  0.0009926084489224937
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.02923389713198981,
                  0.05379601069068504,
                  0.0034971385937808343
                ],
                "fields": [
                  "own_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  0.09575389235997853,
                  0.1271600957720555,
                  -0.20525075356406863
                ],
                "target": [
                  0.006033936574926641,
                  15.847825050354004,
                  0.0031983815133571625
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 0.2597428915244125
              },
              "features": {
                "argmax_coco_class": 1,
                "hidden_l2_norm": 15.854665756225586,
                "leader_to_source_attention": 0.002480591181665659,
                "own_class_score": 0.008833196014165878,
                "query_id": 715,
                "target_class_score": 0.005415568593889475,
                "target_iou": 0.0
              },
              "operationalization": "baseline-predicted different object; no second exact-MID annotation required",
              "recipient_query_id": 25,
              "source_query_id": 715
            },
            "eligible": true,
            "feature_rule_id": "m1-control-feature-match-v1",
            "image_id": "2ea75b1505202d08",
            "image_sha256": "906b1d3e4281b0e8e0cdb679da52eadbf4cf8195d2d9a0d167f72113b228a175",
            "intervention_outputs_read": false,
            "matched_sham": {
              "distances": {
                "candidate_count": 858,
                "candidate_pool_mean": [
                  0.010568180966272675,
                  15.887892136206993,
                  0.0008590003350589897
                ],
                "candidate_pool_population_sd_floor_1e-12": [
                  0.025685693142941803,
                  0.053543585352244995,
                  0.0038474002456184405
                ],
                "fields": [
                  "target_class_score",
                  "hidden_l2_norm",
                  "leader_to_source_attention"
                ],
                "standardized_deltas": [
                  -0.017033044068432573,
                  -0.13556087390146418,
                  -0.2154932979062154
                ],
                "target": [
                  0.01778413914144039,
                  15.847825050354004,
                  0.0031983815133571625
                ],
                "tie_break": "minimum_source_query_id",
                "zscore_l2": 0.25515531851337675
              },
              "features": {
                "argmax_coco_class": 3,
                "hidden_l2_norm": 15.840566635131836,
                "leader_to_source_attention": 0.0023692925460636616,
                "own_class_score": 0.017346633598208427,
                "query_id": 420,
                "target_class_score": 0.017346633598208427,
                "target_iou": 0.03272387385368347
              },
              "recipient_query_id": 25,
              "source_query_id": 420
            },
            "protocol_id": "future-qc-iclr-m1-cross-checkpoint-v1",
            "protocol_sha256": "0f1d599b6bd35006cb4f5def75c8d842d4255db32c660c3bbfe511e770d35107",
            "random_edge": {
              "distances": {
                "kind": "fixed_seed_sha256_modulo_ordered_pool",
                "pool_size": 809097,
                "rank": 228577,
                "sha256": "df199c1aa833ed928fb9dc660253f17ec5a7383ac9b02e5644d5067dad88f0f5"
              },
              "features": {
                "excluded_edges": [
                  [
                    25,
                    363
                  ],
                  [
                    25,
                    420
                  ],
                  [
                    363,
                    25
                  ]
                ],
                "ordered_pool": "recipient_query_id_then_source_query_id"
              },
              "recipient_query_id": 254,
              "source_query_id": 233
            },
            "schema": "fq.iclr.m1.control_pair_receipt.v2",
            "scientific_effect_readout": false,
            "selection_source": "FROZEN_BASELINE_ONLY",
            "status": "FROZEN_CONTROL_PAIRS",
            "supplement_config_sha256": "23fe5044bc32de59cc6e47469b7fbf25e439355e9060c87a158448d1998afa19",
            "supplement_id": "future-qc-iclr-m1-control-pair-supplement-v2"
          }
        }
      },
      "objects_primary_first": [
        {
          "annotation_id": "56087dbab9a920181592b6dcb7270d70efa46d1c14fd291639977a1992fbe836",
          "attributes": {
            "is_depiction": 1,
            "is_group_of": 0,
            "is_inside": 1,
            "is_occluded": 0,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 0.3364865,
            "xmin": 0.2891892,
            "ymax": 0.23429951,
            "ymin": 0.18599033
          },
          "coco_id": 3,
          "coco_name": "car",
          "confidence": 1,
          "label_name": "/m/0k4j",
          "official_bbox_data_row_number": 55398,
          "source": "xclick"
        },
        {
          "annotation_id": "f98fc66f9de16e97891060decad310e528694ebb7479b76f72fa3a02f3b4ff1f",
          "attributes": {
            "is_depiction": 0,
            "is_group_of": 0,
            "is_inside": 1,
            "is_occluded": 0,
            "is_truncated": 0
          },
          "bbox": {
            "xmax": 1.0,
            "xmin": 0.0,
            "ymax": 1.0,
            "ymin": 0.0
          },
          "coco_id": 3,
          "coco_name": "car",
          "confidence": 1,
          "label_name": "/m/0k4j",
          "official_bbox_data_row_number": 55397,
          "source": "xclick"
        }
      ],
      "primary_object": {
        "annotation_id": "56087dbab9a920181592b6dcb7270d70efa46d1c14fd291639977a1992fbe836",
        "attributes": {
          "is_depiction": 1,
          "is_group_of": 0,
          "is_inside": 1,
          "is_occluded": 0,
          "is_truncated": 0
        },
        "bbox": {
          "xmax": 0.3364865,
          "xmin": 0.2891892,
          "ymax": 0.23429951,
          "ymin": 0.18599033
        },
        "candidate_count": 2,
        "coco_id": 3,
        "coco_name": "car",
        "confidence": 1,
        "label_name": "/m/0k4j",
        "official_bbox_data_row_number": 55398,
        "selection_hash": "15da727172041ff9b6b3d8b5c0ba284431392636916e8341a7c327d24e0c7a31",
        "source": "xclick"
      },
      "stratum": "n2_4|ordinary_only|large"
    }
  ],
  "schema_version": "fq.iclr.transport.t0b_r_pilot_manifest.v1",
  "scientific_outcome_capture_allowed": false,
  "selection": "first hash-frozen N1 rows with cross-model eligible controls",
  "split": "R",
  "status": "PASS_T0B_R_PILOT_MANIFEST"
}


==> anc/audit/T1_REALIZED_DOSE_MAPPING.json <==
{
  "schema_version": "fq.iclr.transport.t1_realized_dose_mapping.v1",
  "status": "PASS_T1_MAPPING_DECOMPOSITION_PREFLIGHT_NO_OUTCOME",
  "config_sha256": "d5bc70623f1c9593f5db40674388b48b4e239d95b77a100f07ff3abfc5ea1d62",
  "t0b_overlap_sha256": "a4f81e160361771071e6b0e870d955ee3a6ea6d37e28a16fb28ad6098957d359",
  "models": {
    "detr_r50_500": {
      "n": 710,
      "metric_scales": {
        "log1p_absolute_target_weight_change": 0.06912117862991758,
        "log1p_immediate_message_norm": 0.17484888230504098
      },
      "dose_counts": {
        "0.25": 43,
        "0.5": 79,
        "0.75": 226,
        "1.0": 362
      },
      "rows": [
        {
          "image_id": "000a1249af2bc5f0",
          "image_sha256": "ecd1eb1c20dc011a099c280bfbfd946099ed81cfa0b9538f9db53725e90d2cbc",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07141930388398475
        },
        {
          "image_id": "001a995c1e25d892",
          "image_sha256": "7650f085d42642e235f48bb24e6bb283042a26c264e38bb57c6159ae2d898a50",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5366399427649469
        },
        {
          "image_id": "00a159a661a2f5aa",
          "image_sha256": "c29fd15a111e72a6a2fc0b0b5a0b73ebb6ec5ca520f4bc929364c5b0f96d8c1b",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2513397841929579
        },
        {
          "image_id": "00b562abdf5766d3",
          "image_sha256": "d3271f0020bd2e924aee2b3c4aa56ff16ea8e5e9c01829ee98ec3d543c33d3ad",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.18309914545184086
        },
        {
          "image_id": "00d2a568dd4afd0d",
          "image_sha256": "bfa47349a048590b57dc6aaa1c9227498c36ef7bed6a098b70c62d2641a9043c",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.03060730113316571
        },
        {
          "image_id": "0173241beb1633e9",
          "image_sha256": "9d720203a3f02a88c574c83d7e748950e5ccf0daf8780d0c840cf0c410dfaf7b",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15966283263648373
        },
        {
          "image_id": "018d4a117c1d7e16",
          "image_sha256": "0d342c03d49719b8a9d67c0ecc9d35e6308883d4520ec81bdb56cb117536d53d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.0869666481099548
        },
        {
          "image_id": "01ada3c0d980be5e",
          "image_sha256": "070ff9a71df1cc265a6c28107a1d99fe7b503aa77086f9ca5e9e4c2281486530",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.05425959695007103
        },
        {
          "image_id": "01b95ffb7ee0752c",
          "image_sha256": "3e57473f14888a715219257a1d3b79c26f18bd2180266ba8f2b1b81996dabca6",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12208909321334725
        },
        {
          "image_id": "02af9804c6b68f61",
          "image_sha256": "dd3afa9e4cf95d3e5aa66109ce16c25b9b26ea561bd569cb941478fe1534cac5",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0776398681976739
        },
        {
          "image_id": "036fee36516ed5b9",
          "image_sha256": "7638fb84491ab7c2caac7f3710b577baaf75a656c52397697a6bbb1a993e264e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.19769523611126005
        },
        {
          "image_id": "0450c83178d36a42",
          "image_sha256": "8a25b6e32e16455664849b954cd49d028da2ae3bbabf225f6635fdbac7565a58",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.24990154674835055
        },
        {
          "image_id": "0462aec2688ccf6c",
          "image_sha256": "c6b453764e8fb15168ac0cc714e4419b4a0f21a627232a933e075451ecb6bf99",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3914622620474762
        },
        {
          "image_id": "047e093c38e40f22",
          "image_sha256": "821b381e346b650ba252472f36203d898b1dd64e7511a2042c00cc1ffd6f4e1c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.31059239878066536
        },
        {
          "image_id": "0486a16c2b463778",
          "image_sha256": "b3ac3fe2daa0977e5d3783bf9c2cbfa1bf5a864cdc8377267d9bbdb332375b76",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10552771627366578
        },
        {
          "image_id": "049e7e84b7055f7f",
          "image_sha256": "dbde4fd9b454ae90ed01c65d200c32f7821f8541d791eaa210c24509dcebab3d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2863688608941093
        },
        {
          "image_id": "04b9f8abc09386ee",
          "image_sha256": "85b4180d70f32b3702b192c33db3e94e3b7eb25b23d941c7fecea34d1b0aa61c",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.36783436430268424
        },
        {
          "image_id": "04ccb05e32dc45de",
          "image_sha256": "f483fb7a81c61436806608a59361a291eb654f1e349da37548a6b42168322614",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4076737499358493
        },
        {
          "image_id": "04e45a329032c784",
          "image_sha256": "70da1203bc918a78da36d44b3fbe281f1c01463dd3488caa6083bf63f75dded6",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1047818941576896
        },
        {
          "image_id": "052b579fce6e42ac",
          "image_sha256": "bad8d213c5f276e5a517fe8c2b1a0ce849bcb497acf991618b82bb9eff184338",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5046945080045604
        },
        {
          "image_id": "0598d112cfe889ea",
          "image_sha256": "a6c5f5cc4d92cc5ffd6fb11415b928abe65cfc07e5f0dcf03d4ef47c9e1f7e0b",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.48448371727924333
        },
        {
          "image_id": "05a149770e1013f1",
          "image_sha256": "536ff6618a42e8f281db8a49a38e390de803a2adaf27fdab7fb3fd0c68222733",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.12497224373277573
        },
        {
          "image_id": "05c715fd19ba01fa",
          "image_sha256": "1e510436b11e850716bcf48794ec072209d6a8b1b2b35bd3fbbeaa1608b6dfb1",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.0026804711473893523
        },
        {
          "image_id": "05de59562f9ff5cf",
          "image_sha256": "61d92a032f29a6d95cfd9259e1f55aa5283febedc3f242050e34c326cea1ae27",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.34072421336332653
        },
        {
          "image_id": "06294ef356d77e7e",
          "image_sha256": "72b5609f686516b2dfd96fecf9c35e5600810c490d04d64f4d38455395332c6b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5514815883473765
        },
        {
          "image_id": "06593b76585ed9a5",
          "image_sha256": "37045a5fc0612d7d659e3fb9e2052d79510569447edc9fb5b7e9f69da0538528",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19565639675868707
        },
        {
          "image_id": "069951d34142a417",
          "image_sha256": "289c908c95ee9013d68a6fc6e89607ea3cf36a289f812c7b1de39725846fae6b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1818917291915657
        },
        {
          "image_id": "07d9514871b2f137",
          "image_sha256": "349d76d3d2c44bb7dea8941116bf42d7ea4e2c20e58a518f92ed7c013ffc45e5",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.06387809094121565
        },
        {
          "image_id": "07d9dd16b917e222",
          "image_sha256": "e5bf1ba2f1a69b8ca9602488c2d5a2b29852a413cb5b1163b8ea0ad201109c53",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.19805964727420675
        },
        {
          "image_id": "07e304a0ba61ce5c",
          "image_sha256": "4f435268a2658c50e972fe235987bb4f3987e4e34581609d2cd92f9ef8866f6e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12270550512413159
        },
        {
          "image_id": "0931504585a12d03",
          "image_sha256": "0d832c93afd06f89ddb3f3045af22fae5039a56b36d2649545b99c119be1f7de",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07817417951253518
        },
        {
          "image_id": "097d056ffa82fced",
          "image_sha256": "6f41f841eaca0678e56f1bbdc2fe125900fef2fa466101c36f87dd9e38aff711",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2992693144904447
        },
        {
          "image_id": "0a82f0443c940816",
          "image_sha256": "f1ef63c1e3aef0144d77b031e8868f6fad30148670e5214b62d6b92fa3561125",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.164468758221638
        },
        {
          "image_id": "0acfa779589204bf",
          "image_sha256": "864506e75fa353880da56be310813f2cc8d6cf3df75f4913456eac44d7cfb99a",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 1.0144855444509246
        },
        {
          "image_id": "0b2167c3a726f68a",
          "image_sha256": "4700b1cc478eb3c39aa784f46d74a21da69f89c4c2c2b78193124d93560ba7de",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2501533099535909
        },
        {
          "image_id": "0b2c23d6ee2b3801",
          "image_sha256": "f07933fdd11697c24945f4506a9db5e8190e1539070250b414485ea1eea6a73b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5106447993927489
        },
        {
          "image_id": "0b730c49ccf74eae",
          "image_sha256": "b081381dae7f8b7a23b0e1bb6b41ab348a3dd98c85cebc27708ac06f86a2f3e9",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 1.1506375352224407
        },
        {
          "image_id": "0b7361f518dbb1cb",
          "image_sha256": "60d87aea8433d70f8c86ad307b1985ffbc052f50dea9235567fbda97c08672f8",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.09075182112715606
        },
        {
          "image_id": "0c08c1a56daae22a",
          "image_sha256": "e4eefbd6cf77ea5a0424967e9fcec521d42f34d8eb6cbdca2d265dabdb599666",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.060522868017488095
        },
        {
          "image_id": "0c5ba9f5d1851c1d",
          "image_sha256": "2449760dcc821f6a7d22e9eaf4189876bacdb85efff8e74fbd42b4db6a5f6e18",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.06361691870247375
        },
        {
          "image_id": "0caaa43e6d1ff03b",
          "image_sha256": "98dd194db587ce789c67a6214b6e2c2d533c3a11700f8496704312ad86a1e1d3",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.49872310497829675
        },
        {
          "image_id": "0cba349f6f7bdf44",
          "image_sha256": "9e1de1c07a6ea3f2af1b211f690c4604268631b7e402e6914c79eb592b4a3486",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.0064930323805273095
        },
        {
          "image_id": "0d7726d7d5cd9640",
          "image_sha256": "de3207f571542a09d45f461ae734148a3c3bf7b5ae46dd07c573671073ddacae",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.14008616470624244
        },
        {
          "image_id": "0dff5becb0f6c70d",
          "image_sha256": "f4e543994423330b7da6bf6e132aac81568fa21e1c561ebf82e4189db304059b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4159399576628804
        },
        {
          "image_id": "0e8cfb93ac8211ee",
          "image_sha256": "2bb6ba7efa029c20ca2bb9c87c10326f20ada95549915098300671a467d9f112",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4123711005759819
        },
        {
          "image_id": "0f0596b1c511e071",
          "image_sha256": "1b8fc2754de59d9a4584ee90fb8c74668a6f1d1a6e96392a1a4b73addbe6d2ab",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11567609660394562
        },
        {
          "image_id": "0f78c692f5d67965",
          "image_sha256": "bcc45e5e4d7d1c68ebe5aabbf4b1a8c24a6372b8196f10e37b780ceafce440b7",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1136758188441062
        },
        {
          "image_id": "103a14e073bd3482",
          "image_sha256": "8bf1e490bb886d95c4421cb1d215e3ef75213890e1653848f0bbc3cd0a3ff4a0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.23456668462759225
        },
        {
          "image_id": "105a43452aedeeb7",
          "image_sha256": "e35410d48c2c91924fcf3446d5867baa477ff6c6d9d58541e63d7438a924b1a7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1907987798248956
        },
        {
          "image_id": "10e939ffae0c2f25",
          "image_sha256": "27049b221be702f757c1f0570e15ed30399cd7332507fe2e0b20a17711ebaa46",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.698251983678739
        },
        {
          "image_id": "10f1e4ef22dba6ce",
          "image_sha256": "4a3f609db249b0d76c4678dfbf79aa6ffcdc14d5a5f4b09c63cc889a90d0869a",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5248585250574435
        },
        {
          "image_id": "1152ee7d65a1498f",
          "image_sha256": "6d4114c4dfa28acdcabacc15e1de42f009eb6c6b41747d11b8512cca4196f727",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0550708243517421
        },
        {
          "image_id": "121537f085b7d63c",
          "image_sha256": "07bdb1d1c76e97d03c59ff965ca75f378d7e05cfab7956786f4a715a30524488",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09972851314257929
        },
        {
          "image_id": "121f6fedb3af41ba",
          "image_sha256": "cfaf22eaf02f98ea03aedf55e7d1f01d94fd791c680a09eaf930cf78f07896b2",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.6306925942958642
        },
        {
          "image_id": "124e469cf2eaf962",
          "image_sha256": "c5c573886035098377ec051c6bfa69b31956b5213bb8921a5838cc9a45d44eb2",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.955830608352435
        },
        {
          "image_id": "125fca1bb0a5be7a",
          "image_sha256": "3f5c7cdd55e3331c5135cbdc1a0f90459f5d4afcff7bdb3d12e839c16cfad4e3",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.6423684263234435
        },
        {
          "image_id": "13b9d8ab697d0893",
          "image_sha256": "7a4fe8e4d8e3b2e16fc9a8f45339930f6c20509105ebb8608305e1195501d678",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 1.0315528480472578
        },
        {
          "image_id": "13bdb6c82e9ef869",
          "image_sha256": "a5f35dec125b7068ad085a1aa061c093217211d92631493169026988749da736",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5912438686234709
        },
        {
          "image_id": "1430bdaa35b7fbb6",
          "image_sha256": "cefc4debc9a015159069a11445faf085c31f7b3afb66497f0cb53a77c32ec9ce",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.017972345905056798
        },
        {
          "image_id": "1430f5387b1cb9f1",
          "image_sha256": "dad764247431c90dc0689f34ba1b322c078a4b090d10f8f7d8dfaed575bd9c10",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.006348855802701771
        },
        {
          "image_id": "1456ab6503fda3b7",
          "image_sha256": "8f98beb7f0b608323bcb5e5aa9cd91384c560203579a1d9392a8305059ecad3d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.18202195641163976
        },
        {
          "image_id": "148b8c049bf6a361",
          "image_sha256": "01c71847589cbb7620b78f37a6c69d1609d1210078b8f5adcea7b275187978a5",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09463126750777409
        },
        {
          "image_id": "14b32f838a0ed041",
          "image_sha256": "6bc1ad3e1b7a605055e43dfc049173f23c7c7bcc9c114e253f39b2744ee8acc7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21987780997880133
        },
        {
          "image_id": "14da09e1c230ab17",
          "image_sha256": "b20e1245dc4180dda5485d7ae525a759c927c5814d7b47bbf622738ab9961c32",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.14395281915928845
        },
        {
          "image_id": "151e0d8fc3923605",
          "image_sha256": "7ed7d0e1195a140ea08ffaadd98e039cc9289477c82843f59747904b5491b447",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05347804304217153
        },
        {
          "image_id": "15348e4f2c7ebe0f",
          "image_sha256": "7070376aeff523f59a8d0433d7cc8c0c48daa65772ae8a5f0fd6acad6595884f",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.09936394748770709
        },
        {
          "image_id": "154bf3c92a7c6d27",
          "image_sha256": "9e138862eddf9d1b857c8ed91d6a5ba1c8dd9e155f0cb3c3a275a8f7a49e588c",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3036317599190271
        },
        {
          "image_id": "15932ce01f712852",
          "image_sha256": "b6ae3fdd898c42d143305994b725a65bc300230cacd3df5feadb1e14e8a036ca",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.03081663703582669
        },
        {
          "image_id": "163dad9413a0dbac",
          "image_sha256": "a5ecab26db6341b526209c6036b6bf5bba50b2bae816803d6d89436eb7eadf93",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.559824435005999
        },
        {
          "image_id": "1641f1c39e4878cb",
          "image_sha256": "341719015518a5c2e1654d3c5854fc8e6f22e36f9d9583acebaefbad46e08f26",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6741632031723924
        },
        {
          "image_id": "16789af24af158d8",
          "image_sha256": "91f94ba85e72b7811be84ba536f758e5c30591f5d1bbdc00d1c348d0a2b7935f",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.014123580822887599
        },
        {
          "image_id": "168ba8a4f76153da",
          "image_sha256": "f882c117085cb5001288cb90c2fe78741a7359dab2809531d729f4f43824fcb4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.1199069046754552
        },
        {
          "image_id": "16a1af0cccd211ba",
          "image_sha256": "9b009ca2d916590245ba53fb0cad025d73ee94e7bffac998588558a2328defb1",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2090750522772438
        },
        {
          "image_id": "16dbd9b970d01c30",
          "image_sha256": "e80447c68b0c61392c43709d7aa27d81427c65aaef19a613caf6774ab0e8f195",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21166187035912398
        },
        {
          "image_id": "17de3cf86b72b16e",
          "image_sha256": "0d47ab800d97511b785f94e0b47b4345a432261cdc3cd7ba11d8e625b4fd2259",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.20527651677070724
        },
        {
          "image_id": "18f02e9a91cd518d",
          "image_sha256": "743dcf2363002af6d8fc36c8027d192c15d3430e93a6ac623d43170868aacaf5",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5204379463937446
        },
        {
          "image_id": "194396947759f81d",
          "image_sha256": "70910055ed18e0d9babd5f61f1aadd8fbf3e60fda8269db19e0f9a2f1bb583ac",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.03522463005980322
        },
        {
          "image_id": "19bdf0d6867b8be4",
          "image_sha256": "b29205fd8f603c27096daf069e8e050e8e999b70f1e1972acfda7e73e2b76e29",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07547230778926843
        },
        {
          "image_id": "19e3e69835151951",
          "image_sha256": "f96cdf38d2df7ea2dbdf91262f487f45a0522ea57f0a34075545abae2fe0bcb4",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10935288383200364
        },
        {
          "image_id": "1a3e5ded7c79131c",
          "image_sha256": "9f4e64e3d75bec78acc3f2a20a0e82b025e96a674727fe395f365d9fde96838a",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3391979536690839
        },
        {
          "image_id": "1abe817c999b8b4c",
          "image_sha256": "b0c01a4409788c441c47d3a1159848a2b554809f72dd41964f47a08176f345d0",
          "stratum": "n2_4|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6110055697962594
        },
        {
          "image_id": "1ae2903da19989a5",
          "image_sha256": "a810a79a563711dda305444caabd5d2eeb47745f1195eb7ebd490fd10373b81b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.08004687898057332
        },
        {
          "image_id": "1b1b3982a02aafd8",
          "image_sha256": "fc520d0718ea85fa97a42ee3b40aec50e8867ae5e7c98c676f7d539b5e77bb1f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2939292665314822
        },
        {
          "image_id": "1b6ad6a2fea8a146",
          "image_sha256": "7244e97bd9de7d9dcb40d6ce4e5d13b29bbe87a19859d04af08263685e99a5e0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.00519652046876591
        },
        {
          "image_id": "1be56e37d4e207fd",
          "image_sha256": "37085ad52247ac818228d5b32c06a1ff40f0d24545260394aff2195557b3646f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5852575931448396
        },
        {
          "image_id": "1bea4a97a9cfe442",
          "image_sha256": "4b591b887580aaa9df1a43247ca9938395e8bf3db55fe58c32ba2dc12c2e8859",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7083674051422849
        },
        {
          "image_id": "1bed833e2c31bbb4",
          "image_sha256": "21c5cf8cb9bcf0aa4933f4d358915db925428005256a1d322b5207e910350b37",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05016998041891716
        },
        {
          "image_id": "1c226a7a4e0833d9",
          "image_sha256": "735d7e74a558df127663fbb5b195720def97928cd68493ac3f8a51056038387c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.016552634506444258
        },
        {
          "image_id": "1c5bd019a0965122",
          "image_sha256": "35d702bc43a94d07ebdfe7527fcc30d8794c159bbe3027fdca4d637fe56f4b52",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.6552680310565453
        },
        {
          "image_id": "1c694c5d547cbfae",
          "image_sha256": "c13af7b836c177c228a10959ace24b3ca9dc22d3f2439ae52c981ca5ccc9b1cf",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1651405239510032
        },
        {
          "image_id": "1ccde2aaa58575f4",
          "image_sha256": "4927b6d7b226129aad5ae02905aa7c7786dd5b9d1b530d6e26e21236c322e39a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16968923074484588
        },
        {
          "image_id": "1cdbbf79e6aad256",
          "image_sha256": "655d763dce822bd178ae34c74d8929527572a8e58de3f1760e291319203273b0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.8811528179230073
        },
        {
          "image_id": "1ced3ecaa077f2e4",
          "image_sha256": "9d07d9c9793945e1e2363b0753e24046bc196e5b15ff856e881a879816423938",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.063413495359664
        },
        {
          "image_id": "1d4cc602049bfdff",
          "image_sha256": "6c3da8e6d3df85044e7feca8556bf2de71ecd5da5eb27a55c003310ada2918c4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3022610097858466
        },
        {
          "image_id": "1db3793d7c84faa1",
          "image_sha256": "8b3ea9bd65ea3972518fa113d329f5f02700e777746e8ef9670e80544057f3dd",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.04406995770331884
        },
        {
          "image_id": "1e6546a05ecabfe2",
          "image_sha256": "f66169dbb03a219ab8356d3beecd0e9d63c8f814e8112b54d7884957f585a489",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3795393608175374
        },
        {
          "image_id": "1ea67bf7a689c499",
          "image_sha256": "4cd14ca90a6f671764b6f26ce35366e8a2b43f62a5018c0b736adf899117ff5a",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.13797466741832512
        },
        {
          "image_id": "1f1d5bc31e444cc1",
          "image_sha256": "5aab727bb70db9bdbdd89963e233c1663b80e19670421e43ce15c0818c20f40b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24454769235368912
        },
        {
          "image_id": "1f5071f175373752",
          "image_sha256": "b56e2e02e79af8906b3e0e770f724f6e8e3426b126f086965234a6ca6244128c",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09525715690193677
        },
        {
          "image_id": "1f9f26a140775c6c",
          "image_sha256": "3d7ec81d139670f2d3acccbc2c89c4babf673c02a4904f1a7a48bcc5853bd47a",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16265773579187107
        },
        {
          "image_id": "2077c0619979f100",
          "image_sha256": "fce7bd280002eb20c8b5f00f6c7f835b631cb662699dd9d0722e0b1927e1ac61",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.30145789175122467
        },
        {
          "image_id": "2082f35b4c16f681",
          "image_sha256": "e82fbcbfd77018e33fad571b17315dd31d2e21e92e6fbf17030c5214b2dcdd83",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19486412103726475
        },
        {
          "image_id": "208e95b8f33fecda",
          "image_sha256": "42944aba0e7c4888698d7d32d9ad56f266a57f18d751fde62d74593ee15066da",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5048173108123424
        },
        {
          "image_id": "20a2a94fb2c998c7",
          "image_sha256": "b3d91219774a7209118ca481072910983c01eab9fa772aa4f4a626a5c9c25736",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6536922802032143
        },
        {
          "image_id": "20efffe6aa0537c4",
          "image_sha256": "8cad4326610e5ff94a5bba460327969c44ba8a773f156c08dfef6ef2f6f9a885",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.041840628633716646
        },
        {
          "image_id": "21023093fff7ee3e",
          "image_sha256": "2435af5c88faf0c028aa7245026a7749469cc6a4a15b92aeda5aacc7893c79d6",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5456551572512269
        },
        {
          "image_id": "212f83ee2f2ac0bf",
          "image_sha256": "6ea47fb7a1c14ca6ae760330041165013723c55d1950ab206083bffdb3ddc002",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6739370774549048
        },
        {
          "image_id": "21d0851a96ca6250",
          "image_sha256": "4e6db48a2235e7445675b6a8bcb5ef5daeaaa32a64520b5ec1062d50bc58036d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08387290959619684
        },
        {
          "image_id": "21f199a3a9263b98",
          "image_sha256": "3d545ab713809a57e39afc3d26e9a5214d75b2e1873c4699d2628aa9aeed5925",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13403365755365515
        },
        {
          "image_id": "21f8c88ebe002ba4",
          "image_sha256": "1b579a823d87416ee655d789ee621aac3e420e6010f0ea7aa1faf2f2869e6de0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.07307531681905145
        },
        {
          "image_id": "22ce7c96d1cfe0e2",
          "image_sha256": "04e9312be39003a0e8cbe78c87a902366fe38adc574932bf843ef8792b89ae23",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.11953932578769434
        },
        {
          "image_id": "230450de0c377859",
          "image_sha256": "a66b4ea7f10d3508cea1a3022535090d5eb7dcd24044c38a9b5462a7ccdea14b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.06370534645121828
        },
        {
          "image_id": "238a4fe184791234",
          "image_sha256": "06a823c8e9e6530dcbda6ae6f495cb03fa2949810b5d1dcf54388f22744a61c6",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.40799232242985484
        },
        {
          "image_id": "23944a69f7a0b625",
          "image_sha256": "7591a731e249772c1ef3df4db4f7f8565c2935548b90c7324df431c82dd246f1",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.022571172632683736
        },
        {
          "image_id": "23faed1106295fe2",
          "image_sha256": "9183ee73e54d5d5b93ae7c351ac3a6e0e374ed471242db494bda79b01d4db1fb",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2410071617539543
        },
        {
          "image_id": "243a91ffe8b682dd",
          "image_sha256": "182d2047c808ee5bb6cc0c6a90606c9ffd7df31c2c27c7ae43b97b75ef841095",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.40487409173956423
        },
        {
          "image_id": "2463c3988a1223d3",
          "image_sha256": "6d1f8c9d04c97005e208858f5b210ad8466e3f8e7c1c258fc1ae9e54b58585a3",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1594970129467183
        },
        {
          "image_id": "24a586643471f0a6",
          "image_sha256": "4a07f84612fee94af7bccfefc697dca4fb842306232831000081b11eae142f7b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09324177850983814
        },
        {
          "image_id": "24b6614a5a590e8f",
          "image_sha256": "043a5e2423e80412c9dd684f5867fb0dc55cbb2373a173e68c5a279c6f29c81d",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.03591407359800747
        },
        {
          "image_id": "257d66691df7928b",
          "image_sha256": "2900b787b78f5b78f7506c20a55039620b7ef4d16a7165de5e2f33ad7ef9d5ea",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.32764824406653925
        },
        {
          "image_id": "25968f8f370daa1b",
          "image_sha256": "cab254796f12f006bda028ebf6d4e5412059da02ef84868633e95749eb36e69e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6560303269927553
        },
        {
          "image_id": "263343d32ffcef8a",
          "image_sha256": "7f30388b24e53d13b2e69e68d5f93946299de6ca81aa7fb14430c4b3f27ad6c0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.0041750501187123
        },
        {
          "image_id": "267200fac51a0837",
          "image_sha256": "1baa91283993601c708f4cde8154f51960e0541a6ff3ced39394fc8aec238f70",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.20563948327597137
        },
        {
          "image_id": "26966ba3d9366666",
          "image_sha256": "3757eaa13610116b95e6ad842c9635f6cbda565668d7f247916ce5d342989405",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05001123391956247
        },
        {
          "image_id": "26e97e9f6d719dee",
          "image_sha256": "26263218d72f59bf94f7ff068b08079347170472fc812d52b36b2fd659452f0e",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07299052904275838
        },
        {
          "image_id": "270c2199f1871d97",
          "image_sha256": "f2877657312917fa1e1bb72c2c68cffb16be89bc281f6da467091c3ddb048b93",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.08265746385518664
        },
        {
          "image_id": "27337e0ad2040478",
          "image_sha256": "d1fca7981f6ccfbe61f7cd464afc12970513e10872f0cb81925486b504f46339",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.13739311665790366
        },
        {
          "image_id": "2770e1a4b947ec54",
          "image_sha256": "1aac0d34ae04655b871736f9b9e5075b47de4b980f0bee38da03da11b832cb3d",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.1158284660379022
        },
        {
          "image_id": "289d11d8a7ae4042",
          "image_sha256": "9966294277b045c45a0ffda7a51c8c418095b000f44f02587ae282ba4cb80542",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.1380337244879498
        },
        {
          "image_id": "29ae2665a63aff96",
          "image_sha256": "d51f9e827b2c896415114e10a6e652942b9a46f5180f8b6ca437c369b108803c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.21755996656119517
        },
        {
          "image_id": "2a14e5a225e61a09",
          "image_sha256": "d1e100030c3f5c516ed05271199df068635fec38bb24e08278b1f0f1d7a0d57a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22383307783755968
        },
        {
          "image_id": "2a934341e5fce116",
          "image_sha256": "2289321b04eb740b16065dbc1a1b1057b6a0b45ba59b7636fedd93a543231728",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.200610194308674
        },
        {
          "image_id": "2ab966841e7b9b7a",
          "image_sha256": "65cbe7869d05f08d26516861793cec9f9d2d6761961b6a9bdca115652301ffae",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.44024359796265705
        },
        {
          "image_id": "2cbbc5040998dd83",
          "image_sha256": "c1f3150cfec6264769dec6c7ad8b4a1337979dbd635b476c7c2df7a1d1bbbd15",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.08229121133217254
        },
        {
          "image_id": "2d0bc0685042a27c",
          "image_sha256": "dd125803d95e55eafcd127daaaf61fd7e5b3be323e4eb2478a12f6da05633afe",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.13049673704767303
        },
        {
          "image_id": "2dab4bf641b91d2a",
          "image_sha256": "92baa09ee97c3e59283765c7d918d113d0fc4bc8f35dc8953ac3d23a4eadceba",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.13120222016307806
        },
        {
          "image_id": "2e11affeb413c309",
          "image_sha256": "9df1e17384f98e5d06298086cbe062b6581fc2bc5e456bae0c2088b00d0e71f5",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.006893549973812453
        },
        {
          "image_id": "2e76f898849db00d",
          "image_sha256": "b3d3447224a18abea46e41f28a2907721b54d7a1296e85c2fafdd9ca7582bfe7",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.42243712193602784
        },
        {
          "image_id": "2f2d849f35d38a13",
          "image_sha256": "44efdb486e1f623aba498b10e42cee166561bdd25792b928b826836116605986",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5062088165113998
        },
        {
          "image_id": "2fba54286aaac20e",
          "image_sha256": "bb4d0fe4e4db25dc1d1a905e9ebcd640b37fc72d7f6c58567cd8ea0c09f818d0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.23093574928716765
        },
        {
          "image_id": "30b588e4be85cf2b",
          "image_sha256": "ec7d30463b8efb2793fe9a770d9915a6809d9a6a70be70c392897d1a9a6233c4",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.04031274461036325
        },
        {
          "image_id": "30b6cfb60bf44533",
          "image_sha256": "3175f37dec899612641bfdcecdb7ee38e7450eda81a807e9d5cb8610b4056ba8",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.07559476358964476
        },
        {
          "image_id": "3120e46a6a14d2ee",
          "image_sha256": "760ddbbff6dcee116f64d676d8bc90b139d28b05f340ea9872bf0a6037435e48",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4793225769053812
        },
        {
          "image_id": "3134f3d9a15d98a2",
          "image_sha256": "5fb26b951eabe6c914944c438dae36b4864bdeaa703f3becf663b9a0332c3c44",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19038553570702388
        },
        {
          "image_id": "31814e6574805bfa",
          "image_sha256": "ecc948cb27741b3dff70c09e71e6be7d63d41dde6eb0a64f53f5baff9d1d6ded",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.28800193622545656
        },
        {
          "image_id": "31a9c2c4a273f156",
          "image_sha256": "7b410e0bc28904a259dc87a636661228b7e317ee49fc3e671703399b9ac6ddb1",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.27991400829380486
        },
        {
          "image_id": "31f1bd2ad15207ce",
          "image_sha256": "c4e35ee9c60272f2c5e254cf1025602aebcf6f020f6525f0dbe81bba05d31726",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06410205242684236
        },
        {
          "image_id": "326d5cdb7ab5bf16",
          "image_sha256": "d8355d76c7253974c30f45ab06106e1157208c29d4ec0ecde0cad590f899f0f6",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.16361877635051444
        },
        {
          "image_id": "33069576e6b60b47",
          "image_sha256": "172c0bc8694985c35fdd5dc0e5650bdcaefd5e9a7059f3fbcd8250f50d1e69d1",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.25708297700604676
        },
        {
          "image_id": "3317400486b77360",
          "image_sha256": "df79f90e57180d9b8b6471f2e38426ddd2d3117cec233b5f2d4c21a421b68476",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2643071008384948
        },
        {
          "image_id": "337315fd6034a1d6",
          "image_sha256": "304aebae3db5ceaa5117c75ec268f11ae4a7a031b6c036d79dcccc4ead88abfb",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.011323715856254388
        },
        {
          "image_id": "33b4cb8e2b24e7ff",
          "image_sha256": "a7e54c48b459362fde33e2d341e1f00ec273fc2819327229439b4b21860df47e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.17567040935954303
        },
        {
          "image_id": "33bffc67784a8bf2",
          "image_sha256": "72baf826a2c0ee98dedff3040811fda8a5558a2805515b70e6397b75b168e5a5",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1453990544099843
        },
        {
          "image_id": "33c088fa4e5e0100",
          "image_sha256": "98601d2f6843c9cdd60c79e3419bc81e30f423ddaf0a78647872a621a583be41",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.35435282499314724
        },
        {
          "image_id": "34463b5fea378684",
          "image_sha256": "3555ec44fbba3d06284514dd8d2a5bffb0ad7feaa96d457d07837265c1edf2d8",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.784193394811633
        },
        {
          "image_id": "34f2a8a81b5080e5",
          "image_sha256": "e45edb18ec3a1f3f2b6d1140b4b85350ce42a98b9a21796a38f936929ca72264",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.013351772866468251
        },
        {
          "image_id": "35351ebd73681bdb",
          "image_sha256": "8118ae08da0da99fc1132c57ae8914b3404ea081c2a08f2cedd116c82a9e3818",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09851743322228662
        },
        {
          "image_id": "356b1b9ddd7e3b22",
          "image_sha256": "f8e0d7c799577509aab08b7ebff9e0688acfb2ede5632140e320bf23f412cf4c",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.05537096351090724
        },
        {
          "image_id": "36a938983ae19857",
          "image_sha256": "a39641167cf7f99d622541a22eaeb70c1405d96f26c61079e74e941f1a42404f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.24708560688369618
        },
        {
          "image_id": "37f79a9339b0e460",
          "image_sha256": "5f74315a5e0b021651bf87bde2b64dd4398b6a7405ebac83b4153b6665c873e8",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1529692415929155
        },
        {
          "image_id": "384f51993d101528",
          "image_sha256": "26dc54cce1ea11be413627d21e0e9fcdf4bc2d842fb31288428ff1d16499c7a4",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7033432384069067
        },
        {
          "image_id": "38eeb175d378e7ac",
          "image_sha256": "633b25225861f89fa76ff1b24a218130defb0f013afc10fe8d691bee0f619a56",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.23023112422315617
        },
        {
          "image_id": "39ddd29e653da449",
          "image_sha256": "14472bffcf001846614ba441420f4761083eda90633105796ede2bff2cf9ba44",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4752989493392895
        },
        {
          "image_id": "3a17fe11565e826d",
          "image_sha256": "bdc9c0b82996e855268f485a3275c3795052f0706aa490c58c6e8454b43fe53d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.23452316983194088
        },
        {
          "image_id": "3a28cdaca4cff49b",
          "image_sha256": "eafdeb8085b44d354cecaeb044515c47c31859c1bf0e80a66418539d44af08e6",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5759171546007367
        },
        {
          "image_id": "3af0b4d3c7b2c41e",
          "image_sha256": "199d2b67354f1eff6f08333888057e0a9c30ea0f2d16ef5695360263df00dbae",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4359859826307184
        },
        {
          "image_id": "3b5eccd313f5f31d",
          "image_sha256": "68c2498e493e8d599a5be4294eb52be5bc089e60683d770668ebddb093092104",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.11398783894605741
        },
        {
          "image_id": "3c1925831e764226",
          "image_sha256": "f45834ac4c56785ebc78eebafeeb34d4dcd87e5e95d3a11bf05a9464bef692de",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08472421990834457
        },
        {
          "image_id": "3c249b0a5c68d810",
          "image_sha256": "7269e19ed1ef414ac837ca279ac117a2aa3ec05d8488d57148189177f844cd8a",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6172668375037893
        },
        {
          "image_id": "3ca305f0d6d5fabe",
          "image_sha256": "2dc9caaa273e3a1110c04e103a3204be9c6ac55c10b878bbba2baa28bbf1914b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4842494296891188
        },
        {
          "image_id": "3d101db207902196",
          "image_sha256": "4c95ff48037660792e8c0f6cbc71ed64b54c4cf077d635782c7f80e4b4e4e764",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1334190741545686
        },
        {
          "image_id": "3d782576a4e22fd0",
          "image_sha256": "8a6f8c05e7fe4a81eea377a7c967d28c3c5d7e137eec72bae8e88350b085e158",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1536991961684139
        },
        {
          "image_id": "3d7fe9402a00086b",
          "image_sha256": "7d1703215917c3b94f8b9c343a6cb40b1792902bbf938dd85715daed8397f06d",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.30914808812563516
        },
        {
          "image_id": "3ec2b4d262e2ac4c",
          "image_sha256": "5ffb928d89582c017b2d469a6cc6471b34b5e7c283f20c4a1eed1201b86b29d1",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.266279616160009
        },
        {
          "image_id": "3ecea574de40aa4e",
          "image_sha256": "2a586b7f5d5bf12451b06d46e4c1a58261a9af8a7c9accfdc21f21bddca2d72b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2868888921937278
        },
        {
          "image_id": "3f288e8a78932327",
          "image_sha256": "c7dc3b52a40b17d6953780466b38a0966269002764cc7f94f7dfa1b9db18d41a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.21047221861504728
        },
        {
          "image_id": "3f73b10df642ff2b",
          "image_sha256": "8bd09f9d1ae343e48c342623f184d39973a81651405d6289b5caf70def923264",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.20541577602758287
        },
        {
          "image_id": "3fdf753786f44513",
          "image_sha256": "a3d45f4bc814589a4b23ed0a2a67618ba8f6e60e41130dba9db1a4a45d4ffda5",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.29798340088406294
        },
        {
          "image_id": "3feecc5809a29627",
          "image_sha256": "c4ab92f4ee92e979c2277ab8a2966f48edd49d5d010887e244d06e31a5bc74d5",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09897144133525655
        },
        {
          "image_id": "4039b8cc5d440313",
          "image_sha256": "fb4108cdc3a2b496a29fe683b8fe4e29e09c36b0bd2140b826584563764d5ef2",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07461115036552482
        },
        {
          "image_id": "407befd81fc96677",
          "image_sha256": "141f690dec12721120b5e92d8a0b4c38d769dcc40979b1c1ad58605fccc65deb",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.049010630172740266
        },
        {
          "image_id": "4082e55b75462ecc",
          "image_sha256": "ca09d51727a224110f1592e5db67b5d20118fbecbf49fc8b360dc716ec994675",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5733877604256563
        },
        {
          "image_id": "4095342ce3afc36f",
          "image_sha256": "0f8ee60f229866556f8343f3e3649c2b3dd582c4759e7fdd8f7bde269d8e7b1d",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.0889522469937869
        },
        {
          "image_id": "40f78af01d8dd80c",
          "image_sha256": "0cdf30ce247156ae57a730e00a819ddbc9e5d8727f22e194c9d3101187a5e103",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.20814018570060916
        },
        {
          "image_id": "40fcb35e0725ad26",
          "image_sha256": "85a198b78c43cecbf25b401445c5f6b16e5c86aebf9ae7a1ed5cabf663394850",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.04731035996011017
        },
        {
          "image_id": "412ec38eb83378d9",
          "image_sha256": "c0a0e49d148d9280cb9e00241d9b2e0b1de2e6642d74399937be8618a607f373",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.14106867350896857
        },
        {
          "image_id": "41415a979d227ce0",
          "image_sha256": "4fa7fe930add7ca8539e846f7da7f8bdb4a2e2fc5e96f5dccdfe7aaefc84f3e9",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.18198264861701624
        },
        {
          "image_id": "41ce324072a798bb",
          "image_sha256": "35346b42e1f2efc43dde35fe3e0888b4a2b6ee79029e61902e572f07f91f1a13",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7949807233107145
        },
        {
          "image_id": "41f6998d787b3736",
          "image_sha256": "7b1af462f3359933b8a382d40885dcb51f6413d27bf07b7594740c408bd570db",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.334625308921699
        },
        {
          "image_id": "4236641eddcfa9a1",
          "image_sha256": "35184b263881542aa71a13221f9d63936a9de3f1abdd044d2cbd58785fa2fe33",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12101117327916981
        },
        {
          "image_id": "42551d75809e133d",
          "image_sha256": "6e02bcf564224f20e8c6192b067aa1c680f80fb6ea5a670274baecca6e13debc",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16505982737413138
        },
        {
          "image_id": "427f97a1df0036c2",
          "image_sha256": "d63663b404a33792cd076c2516ac878e38cf47ed6bb149eb043ee449cea3ebeb",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.058094170198906454
        },
        {
          "image_id": "42c05e6f790f4ef6",
          "image_sha256": "0685454db6d5779e75811172e0995f167feb1791e6e3a76978d46f389390a9b8",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.044678568877264735
        },
        {
          "image_id": "42fdbf5f7c05f39d",
          "image_sha256": "eeb32d579ca9205c07ebc2012068b372e4c5f9c52f6021ef93ef833f1f9fea3e",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.6463480281578944
        },
        {
          "image_id": "43339d9cbca470e4",
          "image_sha256": "e1af162a7f4db6a4190d488700877b50bd0b35b170451866d3c6b387a50e0dee",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.46683212544149943
        },
        {
          "image_id": "43af5611777d4f1c",
          "image_sha256": "c0eabd8708d4c737749aa978665e52f0c3787c4b58350d6db6001b815720fd8d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.22639346118724818
        },
        {
          "image_id": "43bc93746202199e",
          "image_sha256": "6291026a5247bbcfac2da7cb02f9ffb933f9e102ee64a1138c607db41b91bb57",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4717175749753078
        },
        {
          "image_id": "43c19287631911c6",
          "image_sha256": "770ec3dbe9ee75fe76dfe9988794da1509c68daa3b359128b8862bd1f0f1490e",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.12235953496263301
        },
        {
          "image_id": "4400fa498d831e4b",
          "image_sha256": "05ab06390f49534e7940967f6490b066fb47bfe4b960839cae61ae9c24948032",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.33400950735350277
        },
        {
          "image_id": "44615bece0a97866",
          "image_sha256": "e6fba0e8e68b28a5fd9aa08954205e526cc5484aed28f827897beecf1daf5e7f",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.007328251717964646
        },
        {
          "image_id": "44961c6fd6fe0463",
          "image_sha256": "5d69e055a0e9288362b12da1fddc96a6908fff0e549ddfdddb8b1c42a322903a",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.42928540559283673
        },
        {
          "image_id": "44cac7b1237e31da",
          "image_sha256": "7a71dbd3fa79863f4e511bdb35bdc532a1b6a1f3940eddf863fa188f95d7f22b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.08572384006325275
        },
        {
          "image_id": "4505d266f960fbe8",
          "image_sha256": "b056710ecf4cb8883802a4a1d806e96a6c23d1011d0be4cac1a3cb346a70c8da",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.23932694372648683
        },
        {
          "image_id": "454a2e427283ae9c",
          "image_sha256": "0660f84eb0d3ea8b1e00563e7df53e2a8d003e9355658a77654d2ec20a0f4c87",
          "stratum": "n1|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19297147992160574
        },
        {
          "image_id": "45942876f462ec31",
          "image_sha256": "90f6d696a252128404f04a28853ce655248fd9c7037a8b1ca3c3cdb73aaec88c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.104133391532332
        },
        {
          "image_id": "45e84c75996a7161",
          "image_sha256": "32872fdf7d8ffc0e7f25f36a3ae5fda9821d1ce62dc8fb31539264419592c025",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.28016455496485276
        },
        {
          "image_id": "45f4bd0301577b48",
          "image_sha256": "a3acb2049b2220965f82fdf477f26d01c7141fab822f8bd996e9eb68fdf537c4",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.027008398131108148
        },
        {
          "image_id": "45fd09ada78c507d",
          "image_sha256": "f7210028993c16f28c751f4bc573a6dbcf576cea69fc05e847cc9150c2f96e85",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.09454611923619834
        },
        {
          "image_id": "4615c0c9192d1f4f",
          "image_sha256": "fae74119050e242c0a8bcbd53bf1ad1976881242372adef2b61a6396faa875a6",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.0776822007222394
        },
        {
          "image_id": "467660b9511d6404",
          "image_sha256": "e7789dcc7c2b26793a42cd6e69d257d19fef22de92d006d359ea0f36e564b95b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11777137263286261
        },
        {
          "image_id": "46ce1945896c6bed",
          "image_sha256": "7762a950a64d8ad5a5283db92e6f87a49bfb4c5ec17a701199af6322677b0c49",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22298452708488373
        },
        {
          "image_id": "474d3e195dade8ad",
          "image_sha256": "5cac9c4ea232c24bf2970f5266d4e7475b6dea6305edc9bdcf50a39958f432f0",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.22088803721643654
        },
        {
          "image_id": "478cd15efe3cc91c",
          "image_sha256": "5d5b4ebf9217277558d7dc7955757738334cf4fbd7c2c43376a12179185b6003",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.25382757098920666
        },
        {
          "image_id": "47ad21f5f57e16af",
          "image_sha256": "25d60e827906cd5e15ef964448ac30fefa420e8cd36348997143f39d2791bafe",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3423286518540096
        },
        {
          "image_id": "47ce52e7ac5c4a71",
          "image_sha256": "4f74001ccee9326fa360f1888ad6cfdb13a6a1e24cf020226df83c4cb028ca4b",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.261684287028865
        },
        {
          "image_id": "493e8156ebd9e55a",
          "image_sha256": "ca973814d2ea4c61ee03293f48b5d05bd90228d88ddb119fe4a918593702e5a8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.39701646572552163
        },
        {
          "image_id": "4960ec55d254c68e",
          "image_sha256": "51e666367dbd81f27a749dc4a35b22d9eb4911e0277c762d5d533dcf00aedef7",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2567445707229471
        },
        {
          "image_id": "49e6a10cc09950c8",
          "image_sha256": "f58a2f64f74cd3205a8182aa47780a441955d715afce91484849794a1c573e04",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.26807480577412807
        },
        {
          "image_id": "4abd3aedae89a2f6",
          "image_sha256": "8d383f0cf14a790cf27885b002dda5e28542d97501c8326641fb2b786bd39455",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6052632848864012
        },
        {
          "image_id": "4ac678dd36951a9a",
          "image_sha256": "9380de9c778fed6ad92df12567b105d26efe90ad38d102d01ce7d05943dbeb72",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1471853657304322
        },
        {
          "image_id": "4acc620e57f1e5e9",
          "image_sha256": "e8c4cb132d981d94184143f8fea2b8bf627e73710e8f71c489699ff133d7a072",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07160135012959602
        },
        {
          "image_id": "4bbd710d9e8483b0",
          "image_sha256": "a45015998ebf899da2576a11fa81a40f72aa99077e8e1973c6dad4aadc3b9f1b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.040310253746415094
        },
        {
          "image_id": "4bc311136255a2ff",
          "image_sha256": "f81e452c10f7cacbb9de551262f2169c59c4bef871430735b57d48c1f387026a",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.06799084714438722
        },
        {
          "image_id": "4be14bf34cb9607f",
          "image_sha256": "53e4f5c08cb89cdf5372ffcf5b830d35c89109e229eeefdabcdcd469e0908e44",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.011214475491961952
        },
        {
          "image_id": "4c255e74648107e7",
          "image_sha256": "8cc32780b56f1c98a3183ae09a2d8c2bd2ba0f834eb5f0a95c096b0e50bfd8aa",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.04998743776634694
        },
        {
          "image_id": "4c410cd9c42623d9",
          "image_sha256": "80dcd56e76a35e1f4e877b0518b0ee5b0a490e2a4030241f91771b755af48d10",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11642009347398931
        },
        {
          "image_id": "4cb48c8bf41b70a4",
          "image_sha256": "b8848cb6efb2c76970bcd383a1335c164bc1b3880366fad57290c2fd8be01802",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.735471946475502
        },
        {
          "image_id": "4cc0ef3c4cc19492",
          "image_sha256": "e0a6917484481011e5b3ffe011a6d32a68cd41220ff0cb813e7f080dd4648faa",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08124245004512878
        },
        {
          "image_id": "4cc9966722e6d803",
          "image_sha256": "27c768b69b0020647f477c4b24db38283fb1eccc143d46127bd617b8c536491f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.21967481035156503
        },
        {
          "image_id": "4cd1f73feae81747",
          "image_sha256": "35511577f5674c5b0e052a61295c95bffb21edd06b3c8d21209365c99338143b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6619018435146978
        },
        {
          "image_id": "4cd304ae96e4a521",
          "image_sha256": "05f7ddfc20b2d203ea005c247546069410c8b49d2db7deb95a03be11d07cd546",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.03394193329052102
        },
        {
          "image_id": "4cdfdc66d770a3c0",
          "image_sha256": "21924db5ef47e358d94831e654481fb61715253e2b5834996f855bc0e2131d9c",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3576456061829243
        },
        {
          "image_id": "4d1f9c7ec5be2a9e",
          "image_sha256": "67f81e2a3db214f1019124dc7fc09071d7e4e1da00fe3ad58c11bd4a83264267",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4037938390474418
        },
        {
          "image_id": "4d3dc133900275cf",
          "image_sha256": "7b05d807c6835474aede97d8910c0ae0c41835daa92f437ad0534c7be1477f96",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6341933615507596
        },
        {
          "image_id": "4d6e1475a3f153bb",
          "image_sha256": "2e318c50944a60b7e95b6fd75b750de6edb087ce442c28cc50fa54ddc5cdf643",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.9280513456619579
        },
        {
          "image_id": "4d8cb740e0fc5190",
          "image_sha256": "eea53f6d2ac7440f723b79992ba1cb2b9b859de03d36e7a7cd7d287ae82eb5ed",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.029106456285271906
        },
        {
          "image_id": "4f26a58d4ee0428f",
          "image_sha256": "ffc7dba2b374f519135b1f75e112a35a4e7193cded684f025753248bf320ef72",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3690024864953743
        },
        {
          "image_id": "4fdcd3df7c6d8c72",
          "image_sha256": "648b856f2336720680a595aff761a10d654223f22eeb2bfa6f600ca9d52ad8b4",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.044781932368980384
        },
        {
          "image_id": "5076fe95c0ea798d",
          "image_sha256": "200a599cd4b1194ab1aef41b33753474632aae24ad97dfc835afc97a3ed7cd25",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17297208594181757
        },
        {
          "image_id": "508f0a75156e5fd4",
          "image_sha256": "7896d784c21ca6bae594feee39b5f9488755bf3a5440f3194fd1429e1f8220cc",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.44370422246872515
        },
        {
          "image_id": "519a0aea14a05e1b",
          "image_sha256": "3832e86f662e204e85c237e30919fa3c23bb8ecc0c7a6a3ae9303e05172ee219",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.10448522283636315
        },
        {
          "image_id": "51ae437e0cb17a2b",
          "image_sha256": "9b4e5840de092b9ecd4e6b17d3e01707821b2906e62b40ea082b8d2af8324087",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.03894058765662778
        },
        {
          "image_id": "51f663fa482f56d4",
          "image_sha256": "0e36b00023166f07faa9adc128fe5c6bafd010c1fc7ab13e3d830275275dde30",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.034209530038714006
        },
        {
          "image_id": "52557c5def8add62",
          "image_sha256": "1de0a793458d0e47090f68664146356bf72fe5c2a97094d0aecbb3807613c11c",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.7310506039894421
        },
        {
          "image_id": "525ea7e8ed9c752d",
          "image_sha256": "9131b748894346e742ce6572b93009f0066aaf138c128023d78b3009296d0498",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11000632535615013
        },
        {
          "image_id": "5279aac6d95cbf5e",
          "image_sha256": "32e4a3cbaad6537b687e98abbb6260e47fcb7753c077a650041406e8d4480af5",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.52999568876528
        },
        {
          "image_id": "527b96f32b38af7e",
          "image_sha256": "178b3855214b6599062c38647da61bccb2e6a6cce6b695d8131a210dd4a3eadd",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05260983206782696
        },
        {
          "image_id": "54ebca2064066a49",
          "image_sha256": "86749c1fc9908db5494a74fd32bc76d14d19073f06df76d5b43e4336a23ba6ea",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.21237530775124977
        },
        {
          "image_id": "54f007c54fd18a0f",
          "image_sha256": "cb06cda9720e4d8fda5cd45040248d7142e0542d1e37e92a13d036477f5fffc7",
          "stratum": "n2_4|has_groupof|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.05449646444871551
        },
        {
          "image_id": "55047052d7c4b4d4",
          "image_sha256": "be5a9d57d9961d5f7c97edfce97641701b2a91155b5fcd9f48ed00b8ef6f7f41",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7206472048758663
        },
        {
          "image_id": "552c721172c26452",
          "image_sha256": "07ea8bbfc2801032da6d35eff2c22bb69454cd8779df37fbd38d74268a7e5860",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.29178943614923675
        },
        {
          "image_id": "553f5edfbf2780df",
          "image_sha256": "5c2e69adbdbfc38aaed60ef2238ae62afd1b6c67e7ad2ef7fa10869fdcdef8d6",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15723443521497554
        },
        {
          "image_id": "563e3d7beab55806",
          "image_sha256": "9579ac217af0cc7060d8ab3aa767ea863ff80d159a89259db59e0f5b525c6834",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1578825245857878
        },
        {
          "image_id": "5677012f09db972b",
          "image_sha256": "58a740ef2a1ebe0e1865ad4bc4c70cb6e76d0ab940f26ccaabceed90a8eae55d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07596058016810019
        },
        {
          "image_id": "575b972f701c6301",
          "image_sha256": "97cfb04b90291d02c608394bea0978aba99df98a3b9b828964a34ad2434c5bc1",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05017513293801286
        },
        {
          "image_id": "58530b01b352ee40",
          "image_sha256": "1493087e4c8d003868983c07326822b5f75018db545cc54b4ad9c68fd0b7144b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07978215315025397
        },
        {
          "image_id": "5855a85994c60eac",
          "image_sha256": "d0d1557137621ef324b1e0e21a6e6fd4ecf385bf69e8a864dff5f0d485ecdf71",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.3620211740795109
        },
        {
          "image_id": "58b96001a6d95681",
          "image_sha256": "a23a00e9adba25f05ee246bb82c0f9a384fccfdac6cfffac20d510ab39e8f75b",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.018657414282178656
        },
        {
          "image_id": "597547554e00b06d",
          "image_sha256": "196e564d1fd135a05c8d616874dea53c0664e29850cc9364f4ca1782a9d41715",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.06796274008538956
        },
        {
          "image_id": "59b7255df49bb42a",
          "image_sha256": "733b114a03449f0d8544d0f0ede35507867ce86207c13826310aea36be4b8eac",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.13151271149755275
        },
        {
          "image_id": "59ccc678b1e7f5d8",
          "image_sha256": "870a00c21a8bf2451210ad5fafd86686963ca3444843393e8b77bd817c76d212",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.30316994913526635
        },
        {
          "image_id": "5ad50af385e1f4cd",
          "image_sha256": "c21e19791a5b3e1b07ea81bcac3e6b9e217cc560aef7834298d1043c1a7149b2",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.20198775217035608
        },
        {
          "image_id": "5b20a92677cfa018",
          "image_sha256": "097300ccbf5ac1cc1b83d175bf9595bd74d1a244c4f38642c8f678fc0eba985b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4308910134575783
        },
        {
          "image_id": "5be4ac1910e9a4a6",
          "image_sha256": "3079f6153514f7679b77d5b0fa428451b0d9e6a32972167659d7dd12ed4650b3",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.04044542239565656
        },
        {
          "image_id": "5be53c95ac4489ea",
          "image_sha256": "cb24a9d7a4f0b99b16438a2ea48436a76adb906e7adf72c1263c63ebfc695cda",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13257964969920683
        },
        {
          "image_id": "5c137c9e9addd107",
          "image_sha256": "9d7eece62f8d2caa0693d81f8b88f15479b92533bf6048054ea5090ae12f0237",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2568870888642989
        },
        {
          "image_id": "5c75dfbbdc83ec25",
          "image_sha256": "4835b9408aa3343440c2867069fed433055262ae6d8107b30de676ac54185d10",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.028858539558263226
        },
        {
          "image_id": "5c879cf7c1b9a100",
          "image_sha256": "fe8ab6ccee7049111af3ee69f57f7ef944261df47d2cb30907f8388aa8d45ec0",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.21502840697071388
        },
        {
          "image_id": "5cdd6ca7c1234773",
          "image_sha256": "2eaf7c6b6bb2e99534efe0fc24f30872e72dbc2ca31cac6a3432cc100c42b7bf",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.19370529859748256
        },
        {
          "image_id": "5cdfdce76b1c243f",
          "image_sha256": "d40364bb39b83e47e4beb27c1ffadc1b30f0eaa7617a0a585d4948549a1a1760",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.14291614470130215
        },
        {
          "image_id": "5ce4fa9e98021555",
          "image_sha256": "446dc0613707b38009796c804e69caa1096aa15faebeed19ba2605f0f0337a34",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.030102388219966556
        },
        {
          "image_id": "5d0595903ab095e4",
          "image_sha256": "253c717b27aea8017617d20c1cd1d3ed492442af92846ba1793713e16690f553",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.05077178570079186
        },
        {
          "image_id": "5d4327db61b2216f",
          "image_sha256": "daa959328f4123a8efeab475858db83493c856b2be5501c737d0addb78471c50",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3604926470632883
        },
        {
          "image_id": "5de462fb191445b6",
          "image_sha256": "4c339135e274b3d5295f27382a7e0b781f70cdad739047c4870bf81cef460640",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.055975073862524295
        },
        {
          "image_id": "5f0ff604f2065f37",
          "image_sha256": "58f5dcb48ebf9e2d98400096e04a8126f468bcedb0e84648f1e4553aa43635c1",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07587284550774201
        },
        {
          "image_id": "5f494ec3ce8ed56b",
          "image_sha256": "0eac5a3593e27d2a39246a959cd78eb778839b3c1c9515074ee0d6d153391239",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1393276469835397
        },
        {
          "image_id": "5f53692a6c3493c1",
          "image_sha256": "1cb418f05990f1d88324ffd83f7c597e1088598a8a5b17f3cb80059c107cc137",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.27553253759537805
        },
        {
          "image_id": "5f5650d4eef349dd",
          "image_sha256": "4dfa377a8a7b793f3b55fd716f44bf9f47261ed1725ff0163c985de1cec28953",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.04685601744455514
        },
        {
          "image_id": "5f8008c17ab3fb17",
          "image_sha256": "084cba4ff6b9b6818bac2fcc1fd0c58a3d415e71c9a61ae81703fc05f2075934",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1324105542091712
        },
        {
          "image_id": "6033fc64970e6b67",
          "image_sha256": "e0df4ed1a2888086e2de90ce3a1fc855aa23cf475714003c7e75c10bba34107d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.18335127503171578
        },
        {
          "image_id": "6142543e417e4688",
          "image_sha256": "0a69376406566315bee69a150d4a8f6f67b6998b657405e6843017f477ea95ba",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.012418551697779105
        },
        {
          "image_id": "6184a6312c1daca2",
          "image_sha256": "7b5fe9e756af1ddb852878fb3669e9457a021c31438b94ac1462d0ca86e772c8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08384212747973009
        },
        {
          "image_id": "618de81b4b5c3cbf",
          "image_sha256": "ef8b036587498b0fa90f4b319b33cb7dea8263de446e72c6abca09cad722fc7a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2597030480183428
        },
        {
          "image_id": "61cc3054c149166a",
          "image_sha256": "e6b500974a4d11d1fbc3ec3787e4303a3d465bd72aff07d39ef8e62fd804f103",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.26921628675694714
        },
        {
          "image_id": "62ef2c6e44778ce7",
          "image_sha256": "bd23ec3d35c41c8e7258dd1df1a0f1c1e9ff2655a6a854821079e2e73b289489",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3531236214758908
        },
        {
          "image_id": "62f49c51c4e249fb",
          "image_sha256": "51b1eee87517028da5bf34016dc746a8175c2e3d775b5aa10fcf1d775c23e0a0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.13465759832602994
        },
        {
          "image_id": "63ce521169bbfbff",
          "image_sha256": "cd77ee1dc1ec570867e349561e3d727a36bb50132bb9f2affc90475a23cd2a7d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.4463195678172871
        },
        {
          "image_id": "63e64f3b44c7acfc",
          "image_sha256": "04e580737a8cea1082a0d312f22ada57d41ab82ba63b54285052e3895e0dee0b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1552623028071795
        },
        {
          "image_id": "645caf63ba17cb32",
          "image_sha256": "1226c1515e8ad9183b631765bd518702cca490179778bb269ac7f1d2af1e86ef",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.727776761042271
        },
        {
          "image_id": "64c8437b259538a2",
          "image_sha256": "35a25fc820cd54a408d4b95f1c064b808ffa7f3392abe6a6ec25156b0729713c",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10362904292897569
        },
        {
          "image_id": "64e7507b1da3b67b",
          "image_sha256": "84fcf190d18a9bd4e69421d67cb1e48375b343f9b793d50406988ae2fa67ce3c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1570713062522638
        },
        {
          "image_id": "65327bb1898a17d6",
          "image_sha256": "014ab6b797b7aa0d07201d1f14f48b33d47f451293adcb2bfcffe0e524b1eed9",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17564526383721407
        },
        {
          "image_id": "656648144cee1829",
          "image_sha256": "6aa6c92d8a0369bc927a8dbc47c6aba413cde69bad71c96a63f64a0235113d8a",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.34319961559411505
        },
        {
          "image_id": "65a40656a6ba5344",
          "image_sha256": "c9a3a1e7de06e90c0103668ee6cc8fa0d5a778e658a4cd5ddf674307fb2383ea",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4843034517723596
        },
        {
          "image_id": "65e080f9ac466664",
          "image_sha256": "beb5bd357e62bbe6d31fcc6ce3d3a1e644d821fca260b46e376dfdb4ce79e558",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.485965021434361
        },
        {
          "image_id": "66147ef0d4be0638",
          "image_sha256": "1c5d4c8fcdf21b84f8224352c6369791b97a0537beddc507fd7820f15607aaad",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.06349439832663072
        },
        {
          "image_id": "66a048ed7d6aabcc",
          "image_sha256": "6861eff84cb9c4e6a23d5bdbbf0af53b7ae636c810fcc1c7ae6b17d022bdc00c",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.028889754567322904
        },
        {
          "image_id": "66f275fdfe7b5f99",
          "image_sha256": "52c5f84753403f6457237d91bb1dcb5420342d479cf15d3259364d70f0226b7c",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1900085678150115
        },
        {
          "image_id": "67d33582a767694c",
          "image_sha256": "6b9cbe933ca798f0070238b0d5be305f712a83767331e99cfd3cb9864e058ba2",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.238920293574612
        },
        {
          "image_id": "67e14c5dca3f47d7",
          "image_sha256": "5204ef1811d66bcaab58631b929419f7fd0a5717cdc9ee88ac92fb2c2afc4ba5",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10802889275798579
        },
        {
          "image_id": "69090b07e028d92f",
          "image_sha256": "9c3ce56db12371f4b73f97f8bc0d81c76d599a5f7e7c0837806f7b9e3647b2af",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0513340559814429
        },
        {
          "image_id": "6980aa5043a6d1af",
          "image_sha256": "73893b61f7e7754d0a0dc6fb4072d1c217b1fc85079962a4262edf6c37b2d461",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2869768327971603
        },
        {
          "image_id": "69cae52ca58cfde6",
          "image_sha256": "e896bea3eef00bf55db8dd52a9864479252bcf8a76aecefea59c21b18ac07fb3",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.02438930249176438
        },
        {
          "image_id": "69e54e18d9d4fceb",
          "image_sha256": "4a60165a923af3eecf21f3cffb92869c5a0b06e5c44fcd7939218240014934cb",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.01030712455535029
        },
        {
          "image_id": "69f9e0db2f22397a",
          "image_sha256": "48861841dee9ff4dbb18f454f9035c3a74982fdda09ebb400116facb0687e025",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.023126758002544965
        },
        {
          "image_id": "6a41d529a6eeb2ff",
          "image_sha256": "f0901e0d8446aab18f87c6b8273ae8cfc250f3b91cf72b9a18bd0b5a0a70f541",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2742986311752928
        },
        {
          "image_id": "6a4747066ffd113f",
          "image_sha256": "d1015adfbc0d48307dd03d4aa7eb99eec1886852eaa57886ecf5aa7f84c4497a",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.04029571056928827
        },
        {
          "image_id": "6a5086b8152cc904",
          "image_sha256": "1dbe728e05a6cbdbd2b9a2de140e5b98f67770ba8583e85c5c7694ecca772ff9",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.27246463265130577
        },
        {
          "image_id": "6a81196a04e03ea2",
          "image_sha256": "e3d565f09793485e7e4b49b70ddcf7449156ea3ced93142ed2ce2cc43d053717",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2248228742765245
        },
        {
          "image_id": "6aab4765ce2690fd",
          "image_sha256": "9fb250c22957c3f45dccb6d19ba0711b75e0e75786066d2d78f040273ad0ce10",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.001526247097285532
        },
        {
          "image_id": "6ab55d63ac6708e2",
          "image_sha256": "2d25af2364a8fae4e71ecac7f07d6cf5e1f00d4fe6871b8d19e11613df4c26a1",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4460756252704926
        },
        {
          "image_id": "6ae6959a521d1a7a",
          "image_sha256": "ea03a759405b29c86d5dcbbc73e7da5f12aee4196fd37dff0870e0505b07dcd0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.053068597897155345
        },
        {
          "image_id": "6aed02f45ed73fa5",
          "image_sha256": "fbab047a0e4b143ef383f7fa0f56eb3aa1573112b4ee202ca7172a473b485e96",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.28218828648418576
        },
        {
          "image_id": "6afeb8efa7c41603",
          "image_sha256": "4062f2ec0f4bd64dff0b271915c2e8f72b4af1d83b363c357a8c3575254357fe",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05343911912293334
        },
        {
          "image_id": "6b035896daef1ed6",
          "image_sha256": "bffe81becd2379b3e67f21ffd192b16959e9017b9bb042a85066ae6bcab7ebf8",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2172468082558762
        },
        {
          "image_id": "6b5ceef7c87e2f33",
          "image_sha256": "95c6c3e6dd8aa6f1f9d0d29b6fc927ab5720d451cf31b9a727f82995d13f92f0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24491692446366184
        },
        {
          "image_id": "6bc17e16228c12fb",
          "image_sha256": "3e9b28165dd124b1110f86c4446257af320d09bc7265edaaf89643c1cc50e642",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3050478236009174
        },
        {
          "image_id": "6bc9663947ad2803",
          "image_sha256": "a1786a2700f57083512c3f3e1b6a580831fa4ff6969e4c0d18fb9ec3b63aa839",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11191346751878119
        },
        {
          "image_id": "6bcfd656708d25e2",
          "image_sha256": "0964e1f5d865a0d4a71659a790f66f8d1afddf2f711fe3eb05ecb36a9451c9c7",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.30075067738212236
        },
        {
          "image_id": "6bfd9b18f15962ef",
          "image_sha256": "e1c7d43aff0ebcf4c2834ce4131ec7994cad205ab0cc2fae0dfd7938fdf9d80c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.12007171056591623
        },
        {
          "image_id": "6c2e8fe4349f9928",
          "image_sha256": "d84f7e730d2430d799134617ebc6d3c5be79da3e6def77f2d403c34fa4c51d3c",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3230711149064182
        },
        {
          "image_id": "6c916feaecb96f4c",
          "image_sha256": "6b9987871c42192fb7504937cdba282b2822ac40e18c45514cd406cbc30dea07",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24078448729422935
        },
        {
          "image_id": "6c9c687eae7da796",
          "image_sha256": "f429f1fdb8bba1626d41547f1b8d31a28f19e3a5877eb3eb9a9a1f800544efbf",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.6188081360995414
        },
        {
          "image_id": "6d4fcf1e613594e7",
          "image_sha256": "48ed9b0274925183e1cdb91516ee115f617a164a3a20ec5bab8e5e461b9c67d9",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.9685186263050275
        },
        {
          "image_id": "6d9bd1b3c4b37509",
          "image_sha256": "64193a5fd370da41cd7fa92f2c473a673ab88dcd3416c919f2cd03a44e3d4e3d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.013985371030227291
        },
        {
          "image_id": "6e819dc674a74078",
          "image_sha256": "f5ab0d4b94a8389ba56872d0add343d61c51e2041eb5bd5f7d504962ebb1a7f5",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.07161383877562816
        },
        {
          "image_id": "6ef57026b1761382",
          "image_sha256": "83b2805cb85ad01bb83f1fcdc4ef9d2e7208891191286e02169af6905bc5989b",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.31325109016221037
        },
        {
          "image_id": "6f1cbdc7749e5a78",
          "image_sha256": "6df2356c08847026e40bf603fd12552d958b80a15502fdfa5b648b43178eabae",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.40419685576310677
        },
        {
          "image_id": "6fa278eda9f5ef97",
          "image_sha256": "a44f0939462a5c5eb4b237a545d90c2aa743d43170023ec04bcaafaa854a83e1",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08499387608095037
        },
        {
          "image_id": "7076a6c30c555395",
          "image_sha256": "bbd19ba303c0142f310cf76dcea8b2e702937c9e4bf1c11036ecd5a868e31426",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4203321477895712
        },
        {
          "image_id": "7185c543229ea259",
          "image_sha256": "b4b6bbb69ab6a9280fe0170b7a0c9ee007ff4c5050d6eca75365961daa3ccbc6",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24828447773207493
        },
        {
          "image_id": "7290c66c57edfdc5",
          "image_sha256": "44386000a90265dd8d6b489c6485608582d1108853859108b02efbff40e97276",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08492362041454198
        },
        {
          "image_id": "731648d79c8c3ffb",
          "image_sha256": "efe082815d59b7d82b60eb62c6efe1dcbf3cbfd67f586b6ef4ba451bbfd4fdfc",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.13500684037184635
        },
        {
          "image_id": "73cdfa0c921b5efe",
          "image_sha256": "ccbe7dc215516573ce1104ae8fd1a9a18ecd960a519470b7b1c07b4111741836",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1911087722658766
        },
        {
          "image_id": "740fc2fafd5b3c63",
          "image_sha256": "cac8d152850635b1c4d58c971b32c9d7a31fc10104d9f939c79e88970a0f9f0e",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.34612917835393
        },
        {
          "image_id": "742a32bc0bc5988a",
          "image_sha256": "f416ffdae3412a79ad54592bc736897dd7530d9edd38aaaad9afcdaa86bcce15",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5116194281885715
        },
        {
          "image_id": "7450459b1cfabb5d",
          "image_sha256": "a50eae1acc76a2edde7b30bc24656824dd9f8517b234fd7f7f8c7f2c5336a0f8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07066192148116068
        },
        {
          "image_id": "7479c8ce01d03461",
          "image_sha256": "162b5008b6b9cf6af1e9aa141b0b2ef5e0b6e45eb618f7762c9b2481be99e202",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07844551470599767
        },
        {
          "image_id": "757f227c20580793",
          "image_sha256": "6824740db3f4d109ea86bfd8dda2447430dcfd12be325902d1aba4a0bfd47110",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4311470950641084
        },
        {
          "image_id": "759bc93ae6cbd7a4",
          "image_sha256": "1c4772388e3cf2ea0bcf8755537039e0a5b7dd1afc66b6037ee4c7c1522b3222",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3593923802558243
        },
        {
          "image_id": "75f96adcf051332b",
          "image_sha256": "08c7c872263fda5d62b759e01bca47491df01334f770b4728d896a86f396b42d",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24357800795506424
        },
        {
          "image_id": "76b9ae9cdaf6be8f",
          "image_sha256": "83cc92b1740efff08a069b815eb4b7d4e14bde34b1b9d4afe1c8889f467432b3",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1707314274005609
        },
        {
          "image_id": "7704177bc9f0fa23",
          "image_sha256": "c873a4a13f986b9379e762af94098daa762aefe447aa0480f0c163b928912dca",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22680337152593774
        },
        {
          "image_id": "775efcd4846a7744",
          "image_sha256": "3c5c0ce5bd43c541681a729e486ba2fc8d96c9c9125f85c382c7e129ce8cbac7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.0264954412577252
        },
        {
          "image_id": "78172c05e91c2794",
          "image_sha256": "6b7d0f49aa168305377d81ec9dccf7155c7149f8a810615c0e8a8c6925bed21c",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13723829661446543
        },
        {
          "image_id": "789090a5d590b51e",
          "image_sha256": "13b901ae1bc6effc41a8d68c6910148fd8dc748c28d975a47ab4f02c24019e68",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.02222463987413089
        },
        {
          "image_id": "78b0dee58ed63f3e",
          "image_sha256": "e36791bad6215c62cbb6ccd882041c634d90e8727148e933346692ca1b34c076",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.33667968895324846
        },
        {
          "image_id": "78eea1e033883b25",
          "image_sha256": "7be1ea8e760ae340f29972665a6c580d7db74a610fb36adf358e313024512aea",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.28772583517578226
        },
        {
          "image_id": "79266540d328ba1d",
          "image_sha256": "f13d01469fdc49f45c5647fd05be3d04430152a9a82969391c7cbb713d200b86",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.015058884108596607
        },
        {
          "image_id": "7aa46347c2dcd10f",
          "image_sha256": "8124317a0fb036d57da398a2c69de7eab1769af3a6807653dc06cb2e2ee4d92e",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.018036458738532702
        },
        {
          "image_id": "7b02fb303dd328b1",
          "image_sha256": "7bdcf9f11c2673c33d6df05693002fe4a9da467a199a2ae749469c5a24deabfd",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.45067710775577396
        },
        {
          "image_id": "7b2ad4fcf16f1b07",
          "image_sha256": "6507a4ebf961befa8acac5e4913d1501d07ae99cfee416d6f798b24a54384901",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1413785192891792
        },
        {
          "image_id": "7b570759dc07f499",
          "image_sha256": "48a7f5daf46632b64dc6551660f612426201afe0e773b2319b72ddace59fba9e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.029097430547577265
        },
        {
          "image_id": "7bd363054ded8fcf",
          "image_sha256": "a6a15766b6dc171bcb74f28cad400d6cc1e103262f3f00e55070384dc501c91a",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.21902326244582462
        },
        {
          "image_id": "7c0353b336cd0545",
          "image_sha256": "5499eb07c49860cfe773707ddc6660eb46de961d2f34504860c0f09d3d181c9d",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.007968365252646811
        },
        {
          "image_id": "7cae57aa3c1e1c4c",
          "image_sha256": "68981e1903d20c6474786c662fc9971fbcac57e04ee3c474268732f5530c9e20",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09496660927323591
        },
        {
          "image_id": "7cf856f5398d8138",
          "image_sha256": "75d84eea58f7099b57a86a61276e83f448979aa9dfce352267a616524f2cd18b",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8655783564478304
        },
        {
          "image_id": "7d3ed25abc40bbd4",
          "image_sha256": "c6b9cf6f834f959c4b3006a6b3143e976ecbc3ce293ea1d156b7d792f39a4a1c",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4245982296337137
        },
        {
          "image_id": "7dfa29440cef9bbb",
          "image_sha256": "5b4401aae72f73838c985b1e4819b631bd66eb9da195f829a096355946cfeea2",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.02441181974330367
        },
        {
          "image_id": "7e03960e3a8de1b7",
          "image_sha256": "48d9635f4bd1ce972a0b2c9a92a12e4f7d749ede0f12a43aebde9a5c59896fca",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.28385093454280236
        },
        {
          "image_id": "7e50247c78fa1213",
          "image_sha256": "c524a59c397f2dbd624f9ac5df688b636d4ac252e296a59bbe2a27c0a0c8066d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5661657552907413
        },
        {
          "image_id": "7e818203cd456ce6",
          "image_sha256": "51d6a0ab16af2523a76dbbb0dd7510cbddc5315baf77e1fff839f13d9513f007",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21636111416694104
        },
        {
          "image_id": "7ee89666681456a1",
          "image_sha256": "ba6bc69c215f28e5196672534ac2ff8b0aaaa1532f8e43f5555bc1fa07ca15b7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24255541424078864
        },
        {
          "image_id": "7f23e1de7320aebd",
          "image_sha256": "f7c9a170ab8b40da6d5f6cadf00f49ddc9b2719215a4791ee97299ea0ece1ed3",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.24750255026841697
        },
        {
          "image_id": "7f27492e450462f2",
          "image_sha256": "47d02e687498bf541ffa139e68799223d7f1c3bf213861d485c82cb0d16ab9b0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.24846464325116693
        },
        {
          "image_id": "7f456b12978c4a88",
          "image_sha256": "6dde3811f255fc3ec63f7ab28629c7f4c114c553adc98320c03f32dac0bf3f9f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.43057994088801155
        },
        {
          "image_id": "7fc29bf61fed5a91",
          "image_sha256": "dcce78836c627bf129cb49dccee7534639856a60897bf9a39414f6b86306060c",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2873560598698515
        },
        {
          "image_id": "80031602b701835d",
          "image_sha256": "dee89eeb1494b0ea35cc1101bec3517394f99f94ed76bb4eef8f4faf72817f51",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.04194262459290337
        },
        {
          "image_id": "80561ee7028278a9",
          "image_sha256": "b868ab2c3ddbf31338096853659c8ef6b2c1718bc01a7007a062042f75031c14",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05373709799616998
        },
        {
          "image_id": "809a9c3af507dbfc",
          "image_sha256": "2aa47d314dbe85ad65ad58da00ea339f905c01aa07eeee544f25ab33f6033f77",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11708324893937652
        },
        {
          "image_id": "81eb3a8a9e740b6b",
          "image_sha256": "3c3eefb8344be250695a65704755176aaa2464053f5e7ae86a022eda75d8e3cc",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.035093174710138744
        },
        {
          "image_id": "822d56e5fca1ea1b",
          "image_sha256": "1a70fa5dbec1cc383d425c0f50d731b2de7195658526dc05eb1c32a15c3e2cd0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.18120984482609187
        },
        {
          "image_id": "82ee220e87203f3a",
          "image_sha256": "a23a4659f94a8a553ad93c3adf36ecbde9aed0cec15ef86ec3c92c292f2c14ff",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.3080318054739106
        },
        {
          "image_id": "837b3d11ff02f116",
          "image_sha256": "59dd4fc109f4c15ad5a20147db43f57dfef13d04554af9a6c33686ae7f1fc44e",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.45697248009219216
        },
        {
          "image_id": "83ab987502a09a6b",
          "image_sha256": "f933e4180313de817c42bc9d613d9af45adeee736f6de712c1e5cfc3ee5d7520",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.012460752648595278
        },
        {
          "image_id": "83dbc7a718837841",
          "image_sha256": "7b10c582d415480a1963df554a9831c5ca65dcccea218cfcc02ab5e2b6579453",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.16369143597586552
        },
        {
          "image_id": "83e734d9c556c49a",
          "image_sha256": "db87e64103b4898fd4482bcbe395473f719c6fb08d359e7ebd29d7dc5a89a70d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.7638056521900611
        },
        {
          "image_id": "84af10bd3659e63e",
          "image_sha256": "a3792d3d3463ba037233190240068650c667263b463b0011edf0955c78c8cafb",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8751343035811229
        },
        {
          "image_id": "8563075fa2c954ef",
          "image_sha256": "8e4de2582ff8be88829a98c57efcbfab2bb896ffc39bef388feca6e6b5a907cb",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05775993579146916
        },
        {
          "image_id": "861c2b1e80db0d48",
          "image_sha256": "49d513bc2dcc23d15fdcd3033cce43b1d9697eb86996a0efd375e9674f2537b4",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.005918208148444317
        },
        {
          "image_id": "869197f411ca73c3",
          "image_sha256": "356868f11a9dc6610b2bda8a375e1c17bd079d3a9c92f3cf1da5c077ffcbc1cc",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3538482553948495
        },
        {
          "image_id": "86b4c5e790b1122c",
          "image_sha256": "10c6a55e8443a3df9b627646ce5b33e1b0e62b077ce804f0e901b78a0149f158",
          "stratum": "n2_4|has_groupof|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.15386016369928068
        },
        {
          "image_id": "86e8c6b4a3da6306",
          "image_sha256": "81ffc42ac9a2a6240516d40a12acc23bafb8b13102d89e2a47d18e471c7f79e0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.005199610870877238
        },
        {
          "image_id": "878c40e51215560e",
          "image_sha256": "929f89fbd997b71e07fc81a363b7045c519c7b8f96db5dff9e7343f300cb8307",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.015164946646602048
        },
        {
          "image_id": "883d84d577156fa4",
          "image_sha256": "5eba5e23b9d92a5295e37bd126d746501ecdbcfbf2bc31ddcac9789996f2c5a9",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.0866853358988546
        },
        {
          "image_id": "886c56cd857bee29",
          "image_sha256": "e4e98c7fd961c8c025746116a690bf47ee9e42b5465201b23b95659abccbae9c",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.03139498811804711
        },
        {
          "image_id": "8884452330e7b58a",
          "image_sha256": "4ff4e9d66773d57a5d1ec56b13c61c4b7269dd544455d9289f28f2ba800b5220",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07083608445770156
        },
        {
          "image_id": "88d2508b4fba0184",
          "image_sha256": "5f42362bf1bb13407aaf4b027f85deccf6b8370b46e092d6fa1226c8d6b6172b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2017347676242416
        },
        {
          "image_id": "88e5a3fe3fb0b71e",
          "image_sha256": "4b6f230271d7565712113eb0115081873159bc61b1fcf2caed2355d50f3ac537",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22424631448761034
        },
        {
          "image_id": "89cea1955da08c9b",
          "image_sha256": "72a653a4a73a694ae77f41165046b1bb41852e7cba2e02acdbfdf92b9a6cc468",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4370797401216413
        },
        {
          "image_id": "89f4750b99400608",
          "image_sha256": "661b052d350d630946b8e9c555d4c28df3481f49e5e61e5d17bf9bba685c41ed",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11904623322079472
        },
        {
          "image_id": "8a7c172790f00b16",
          "image_sha256": "dc59bef2df397de0f79cfb9cf1635889d727262a543c6462c07763df5101da30",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.48983188510124903
        },
        {
          "image_id": "8b031007bf62947a",
          "image_sha256": "1c2377e184d40ff0839da9316eb68603429518570c26b97e03b09dce662426c5",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.053245366364861164
        },
        {
          "image_id": "8b09742b62d60334",
          "image_sha256": "ea66384a55e2b3852d7a9781f12e44c5489a40be22272db933c21200a5162ff3",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.16645235898249022
        },
        {
          "image_id": "8b26e854cf7bb04f",
          "image_sha256": "f31eebfb84652f9b748f7e28090f959ef805e92339f11bab59e738748cd08549",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11438125722016032
        },
        {
          "image_id": "8b29fc01c8cbcb1a",
          "image_sha256": "dac78bae5af3f1dbb1f4fe61b6fdac41ddbb949746a8c77ad58ec4b6869a2498",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4666271990151671
        },
        {
          "image_id": "8b539a829ff81f3d",
          "image_sha256": "83b4f6be67be52cbf6898f9b2e21f2b17b513ff4fc456f10d88eb06e65517899",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.0878812779395353
        },
        {
          "image_id": "8b5d958c661e38ed",
          "image_sha256": "e97cfabe19d2171fcb61e5a3a204c152d5c72ddc7ba7dc5e5fe139eae86121e7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3639346997949218
        },
        {
          "image_id": "8b95b205b2294c49",
          "image_sha256": "85518ae2eae61b986e14e969b4371ab6c59fbc4b810e77e6cf74990729102679",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.17189806985192252
        },
        {
          "image_id": "8d128d898cd3f387",
          "image_sha256": "1abb99aefc174c46ae80364adac86309f2ee5929de31f4b73ae3d0d78e1e6c81",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.20120158328995422
        },
        {
          "image_id": "8d1e53413cd9c13f",
          "image_sha256": "043e9710709ddabc88099c2dd9f416c2be228b25b2e16f2b091df3d4561fa769",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.27262818310351733
        },
        {
          "image_id": "8d5223fadd883d69",
          "image_sha256": "44806b8cfea739fb7f746c6ba151753f74f14f3ecdc0488497da0ac8599852cf",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.251329023985933
        },
        {
          "image_id": "8d67f792bb6201da",
          "image_sha256": "9bdc70826406744e5b9b23127782fde73b799d4ddf97b4ee6f13a2c3c2f9ed20",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17300097675927048
        },
        {
          "image_id": "8d7824439e1a8a84",
          "image_sha256": "76976ea699fd13a0085f9af53c1b6c8c24439e9e3bf4190cf0752845e6d3e5d8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.029320521738281178
        },
        {
          "image_id": "8d8a4c7f721a53c6",
          "image_sha256": "1bb4847d6fdd0c2f6bf87e22ee8de11f9e90040e339d7e3add207612b6367f5d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.014699218531994424
        },
        {
          "image_id": "8dbac5ddec00b03d",
          "image_sha256": "092c8884d2eaba5dbc5fba327aca379fc5e50fd5312761066d8ec2ab8bee53cc",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.182523906154061
        },
        {
          "image_id": "8df826e27ad174b6",
          "image_sha256": "728d07ec610506918c35c68065ef0b2a7e7b441092cf73735157e44be5e22e1d",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.18852055751142288
        },
        {
          "image_id": "8fa33d4ac35d624f",
          "image_sha256": "d1a779dcc298d03d85b60892bcb9623c659cae348fd51b98def8c3a0cca34bfc",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7332240889541982
        },
        {
          "image_id": "8fa5ad9fc2178522",
          "image_sha256": "962292c42276ec363317e4cea651dfb5ac6f0e33f55fae682ec86bfe5d9bfdd4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2326721095708653
        },
        {
          "image_id": "8fe8eaaa4e665758",
          "image_sha256": "239d1c53cc81f4c662fa005c0fc3d12d986558e0af9e93e41c9948e5a0dac48b",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.021939847965872426
        },
        {
          "image_id": "8ffd88cc86165f99",
          "image_sha256": "8184695d2088afa4ab0fb3abf3f8066a2b4ac97c63b97b9bb2b8b28363b19e7c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.016176118390745692
        },
        {
          "image_id": "908a3ac555a1a509",
          "image_sha256": "2d07b32cc4b5e68c882a4335581203ed55dc71a0fd5f0d532496ea7ed62e4942",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17322794031357322
        },
        {
          "image_id": "917ae3b768ea3a0d",
          "image_sha256": "c2589cf20f2b5586ff3441cd1b791930937e012b042908e49757a6aa473175e1",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.003044220075293371
        },
        {
          "image_id": "91ab1702c6023449",
          "image_sha256": "39b985a262c8a796f3eb06a53ce5af6d3ea7bc5c12e127166931cb73773ac2a9",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16899905376275196
        },
        {
          "image_id": "92482b815a4d8438",
          "image_sha256": "e4195a0020a5b47206d5093cbcc5042ccffd629c34e89c44bd745c172a2e4795",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.02473588121572009
        },
        {
          "image_id": "932eef14e5ee78b2",
          "image_sha256": "82f0a9f00e997d28ed38171a278442dc37d551daf5d5018782150b48c62580bc",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 1.033361286992937
        },
        {
          "image_id": "935acc24545d071a",
          "image_sha256": "2f91b86109658eb354ff9b335ebfbdc939d53aa09e110f5cb7d71c3a04f4504b",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.037240763711210066
        },
        {
          "image_id": "9383fc70f2f94771",
          "image_sha256": "b4a06ac41117ce8dc9832ca88239bdcce2138396ad8446d8c3fbad81f7658abd",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.1862516854750352
        },
        {
          "image_id": "9412e89784f52557",
          "image_sha256": "46ad0b25408f0c37b44e2a88be63405c14e4373c91f4bb2d527480356af4e899",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3554777210184939
        },
        {
          "image_id": "943bfd369d990229",
          "image_sha256": "edcdd6d11fa40507efbf00557a3115768d3034995b47230aba47c10110a3ee4f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.18677653885785386
        },
        {
          "image_id": "948829364fa2be92",
          "image_sha256": "d5bd3866c9fb0803112f2756964389f6b3cb74f9f492dbe1bb72c1bed4b38f28",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06299945181831454
        },
        {
          "image_id": "948830ffee9f0dea",
          "image_sha256": "c8fac7997781541fa282bc62e64c29cba13cee24726c6575933efa97b3d3384d",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2946031213822534
        },
        {
          "image_id": "94de58da0f25a821",
          "image_sha256": "653eafb869794c2e89887c3d5b82e51b3c33a8d07a243c3d753579b38ae161e0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3964277416850528
        },
        {
          "image_id": "94f919757bdab97d",
          "image_sha256": "a61a806e82ffaeb6c7fd0776aca9a3e7af627af912fc80eaf917082478a02b90",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.08166644025276451
        },
        {
          "image_id": "95a1ed5eeda072ae",
          "image_sha256": "c051fc8c36ac1f99a6abd3527fd0b907240a9349673fa7f0f90811659e1491c2",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.661808281618674
        },
        {
          "image_id": "9627e4edac0fc0f0",
          "image_sha256": "08f80d060c2590047227d07f5cc408ee5ef0a5ca09a83a6ee3c8a3cdea6ec640",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.054750116160669826
        },
        {
          "image_id": "96710408b7411dc9",
          "image_sha256": "e81003678dbdfaf4d52b8ec739f92860d2ca09fbb20055a6247154ce4304c0f9",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2622901661749514
        },
        {
          "image_id": "97c5878b405da3f7",
          "image_sha256": "9c69f4b664fd62d75ddd2c6e0cd4dac077f4004d1f37aa89db70f17f64a15bb0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.028792275680306966
        },
        {
          "image_id": "98022a707cfd2874",
          "image_sha256": "1432daf180064cab47ee21487d401b99948fe0afc64e0bbd4168fc62a0058f22",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.30931242972181083
        },
        {
          "image_id": "9864b21f8c09959f",
          "image_sha256": "773e926b392c03c0a0df3da014a6e7739f7fbe378a17c7c2dde8987be9c782e3",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2226919951586081
        },
        {
          "image_id": "98b8134b38bb0fd6",
          "image_sha256": "e5ff69f8cd27eac41e2a82d911faa77bc04a761efe8cfd774fe99c8492dff2b7",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.33427622798468226
        },
        {
          "image_id": "994b85699caf797b",
          "image_sha256": "5107e69d3151421616651985466ebf8593c81493017bc50629aa219a8d09f696",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.39281732683662407
        },
        {
          "image_id": "997c98431fcf08b3",
          "image_sha256": "381f56c0f729ad5fcd49c9a852e2635fc65740f961f94879bbef1216651fb85a",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6689947237099111
        },
        {
          "image_id": "9a6f045922850e04",
          "image_sha256": "692d90e6d4f0554c521e796f2b0017f895ff9537be81aa42e2769a503872f5b4",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3472069519286302
        },
        {
          "image_id": "9aee80c1dd0fc2a1",
          "image_sha256": "7fd901ece03bc5624476483c512277973ff04388a7b98c7afe7edb1b10d1a693",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06410913336987814
        },
        {
          "image_id": "9b06c0eeccd3eb15",
          "image_sha256": "1ef1c6b992d256b8f8131c841d8b7d419a9149a24c0adc9dca908d55beb181c1",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.031123458022214903
        },
        {
          "image_id": "9b0d0e29cba7b004",
          "image_sha256": "2c540900c75633cf7c68f49d8a2003290d0ea37dd35e92956abd5ffa3fff4ad5",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.17589060643568652
        },
        {
          "image_id": "9b54cf10f503e0b3",
          "image_sha256": "7a40f9e2143091e517f5702997d4c7a2755f0c2db0ec52b572a0aa8a513b8bff",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.126812427960158
        },
        {
          "image_id": "9b94a2e364786610",
          "image_sha256": "6819afba0925f1922fa6fde8d508da8c5e98b7c942c98a897408ca819b1c4609",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22662870412539252
        },
        {
          "image_id": "9be398e55afdf163",
          "image_sha256": "54a3353ab0b43072c07ab84499d3b5f9d72504fd9f97098dae59081449ee66e3",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17696861570561565
        },
        {
          "image_id": "9c4244b2f55178e6",
          "image_sha256": "192e285def2546298e670a861d16db877c2cc9c67caac992e7b542f274f975ca",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6309800137984569
        },
        {
          "image_id": "9c431efa2a5b0643",
          "image_sha256": "0a7af8aaa066e882e44192ce17d59eb7c9edbdd108bab50a092978991927b85f",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.27042370947454225
        },
        {
          "image_id": "9cd1d3f6e4795eb3",
          "image_sha256": "3f25fa8afa7f18d409c316497a36a0a1406fa50e9d778b327fd5ddd54f0c7ac5",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17205873767092575
        },
        {
          "image_id": "9d87a23507705eb9",
          "image_sha256": "23868e61e9bd92b10b85c24295efaf0da9282bf0679e4f45ef8a15e5ff0f7804",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5730535682553888
        },
        {
          "image_id": "9dad9af11a34591f",
          "image_sha256": "9ae5f4eb801c44cf41659e22ca3dee56ce88d4b18ec26f430337ba4ee04ee3b4",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1570815201799068
        },
        {
          "image_id": "9de6fe07dbc8ecaa",
          "image_sha256": "55260b490b8527abd8b4dc4db186deb370e7ab348fa291c028d17e4fa6c9729b",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.008727249951720705
        },
        {
          "image_id": "9e3b268c8f585dbc",
          "image_sha256": "5d25bba764c6fd65c549242dfb1fc16d0776dff9870aa9ac586dca798f457bf4",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15116128830103162
        },
        {
          "image_id": "9e7cdcf4f8265a8e",
          "image_sha256": "7e8fc904b35a41904a48608490413503125de888675289df45d86d8f5f96d363",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6830771701791075
        },
        {
          "image_id": "9ec8d039ae01d728",
          "image_sha256": "3b4bdd3e8922e0e4d2f53d9e2ad2ce7479ff0c442b067ef77d9e8b79b499eee9",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1056898223591378
        },
        {
          "image_id": "9ee9a5038aa1670a",
          "image_sha256": "3080fcd84f4faa5fdb3ea1d0571a8bc89fe57ee72958367fbfec360119d52530",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.04493101374901869
        },
        {
          "image_id": "9fc6b9554a142b1a",
          "image_sha256": "09f236cd81d78c3e541960c72f1593071cfa572fe39c19d86f5a9262faf2ffb7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.05923777012106321
        },
        {
          "image_id": "a1b616760f3a3dcc",
          "image_sha256": "fbcb49640e21384f55b1c9b6d57d95f67b2bb3013e31a0f95af43575faa7268b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1813978291263403
        },
        {
          "image_id": "a1c2674ccaa452d3",
          "image_sha256": "3b7858b1e3cff2c5c0bfe769b16eec11ea59a4069621fdd891f77baba06543bd",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.14425595747764042
        },
        {
          "image_id": "a240b2980230d9af",
          "image_sha256": "5ef038699b3d961d9eabfe1352e45eb77ae8b994615fc348ee0fc2d7bfe79a98",
          "stratum": "n2_4|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21116506932307716
        },
        {
          "image_id": "a24e87155910653c",
          "image_sha256": "ae9d557b29d16a49e83bbf52be838f22653f1a040f0089785451913330fc2481",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0763063089931601
        },
        {
          "image_id": "a2d3809ba0c0273e",
          "image_sha256": "d6e6b6a9a476c18929435f145175efc3a80b9edb7d158bf2beadc7e98a0c1dfd",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1749460478578931
        },
        {
          "image_id": "a2fb5a1cc3e96db0",
          "image_sha256": "68dfe809280eb954f7b77391bffc5d9e12265602a7fcdac8dee34512fcb44f2b",
          "stratum": "n2_4|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.40513936596469063
        },
        {
          "image_id": "a352ad2085795d5d",
          "image_sha256": "d3c63494252fcb684556936ca6325460a9f15d6ebe2237ae0b107686f33c9dc2",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.7649918046265154
        },
        {
          "image_id": "a398b7010917bde7",
          "image_sha256": "3dc5d990bc2d77db8be67b214a850d23e43055b9f1de813f166f7eb5bf882af3",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.14967688037294424
        },
        {
          "image_id": "a3cdf705d7d49a18",
          "image_sha256": "6d5f3018fd31e720b12e46e171ae32ed512b4ada004551b139069a65eab61613",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.45209071021313724
        },
        {
          "image_id": "a3e78c405ccc16f6",
          "image_sha256": "0b3c91583b479c95450d4f421308b52b14953ced6d7d94095228c5166d595fca",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0688448885014265
        },
        {
          "image_id": "a51c84ba00a6c36b",
          "image_sha256": "0cf888d95e01e2bdc28c8f5ea7a54cc3d3526393c8e010a8073b3fa4436ff84e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.005864456909868325
        },
        {
          "image_id": "a534a66dbc1710c1",
          "image_sha256": "d68e6aac9b7a9b294794b78a2ae4b59ef41d358be51ef20a7bca92345464a414",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3395934597121156
        },
        {
          "image_id": "a54e7bb80448f3b0",
          "image_sha256": "4a786ac41c82d71b63200364f8b2d2d6c4b80985d2fb91693de00d7892a65e75",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.202788247940784
        },
        {
          "image_id": "a55f15c92666bf7f",
          "image_sha256": "270adac23c1e320fd0fda75dc24597eff74408654f72b01236bbdcec01f3265a",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.04540156285140878
        },
        {
          "image_id": "a56973cf50a58c34",
          "image_sha256": "c4d309f9c19b95b113bb1e5d801be903b9b027a417e209ce6e1c95e0feb19cf6",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10893834494208385
        },
        {
          "image_id": "a5cd3858e29bafe3",
          "image_sha256": "6630349c8fc66e77f06ffdc155979f17210b73aa7bdee9f887bb793d561ed1d8",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3742037986587155
        },
        {
          "image_id": "a5e60ca036df4641",
          "image_sha256": "6c3c17911c5682d094739a2411dea5335757620cb9e3226dc0b51d0f99b929ea",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3659047752551183
        },
        {
          "image_id": "a662d2c04a1f616f",
          "image_sha256": "bc311d20db54dbffda6ba064e90384322e785f8d56f3fc1703a29ee6019adfe1",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3383399057342774
        },
        {
          "image_id": "a68cb9282a900389",
          "image_sha256": "d2f5212edfb62d4a1914eb4f2127171287deabbd8b3365b57ce36b330e9a0c5f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3795412555135453
        },
        {
          "image_id": "a69d0921f6aaa2bb",
          "image_sha256": "ed05c7e7bcaea6d5bcbb305b5705430c99b1ddf7a79b06c167f5d7641253d1cd",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.0036080926746922927
        },
        {
          "image_id": "a6c34c3add62f6ee",
          "image_sha256": "59ecf1a892317010fd0ed435aec60437661050304492f96d72303d117305a389",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.38273400287529863
        },
        {
          "image_id": "a6ca5d724c2c31f4",
          "image_sha256": "518d8d9487eca437220c634ebdf301910e94534a9e90bc0d5a4f4d841becc8df",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.6443104100608639
        },
        {
          "image_id": "a6e24f5f38b6aa2e",
          "image_sha256": "2819f93824c9886665283b083b9605ad0d49a1bebc023ffd6b897a3937636d4d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09233018174605709
        },
        {
          "image_id": "a786939cd9a477a2",
          "image_sha256": "423d28f81837b17d520a3c5e17d9d4d827496fb3d8dee54d66f9463d6097a0af",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6093436019218429
        },
        {
          "image_id": "a7925288525b0ab6",
          "image_sha256": "972ca64e4d4e0a97bfe58380c50436f040d3d16a673389952ac162cb8eaa10c6",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.21650623916158102
        },
        {
          "image_id": "a79331b20534c202",
          "image_sha256": "cc15c7bcba64d9e26ad3f7c6a658b94ac1951ca25a9e00e665533d537204d266",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07358433626411082
        },
        {
          "image_id": "a7d44634028bf578",
          "image_sha256": "89c4afa86a24ad2f35705bb5f2efd4be2279f3fda061b06f9418ca39494968f2",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.011835556227915744
        },
        {
          "image_id": "a7fb288ac83d3c7b",
          "image_sha256": "8e5ad4d5c0f7ee8422a05db9a7844f225866ecf1599467f6fdfdb56f82157010",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10281390619760811
        },
        {
          "image_id": "a7ff7aea6320c693",
          "image_sha256": "34384af3d3eb8447e539ef7d06b8fed17857fa448f6080b9b3f4808c2cbbfc7c",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.21765458368776952
        },
        {
          "image_id": "a8d43b4e9cb90702",
          "image_sha256": "03f8d21c142146de3db258e0c44bbbbf390733a564edb251fc43049873047088",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.701903060557147
        },
        {
          "image_id": "a94c4223d45aaf34",
          "image_sha256": "e1f43edda03dcb2c52610717fc9be5f0c0e17d2907a1a5b1905c61404459cc07",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3781156755891727
        },
        {
          "image_id": "a94ca67bfdbf88df",
          "image_sha256": "8b221d4a95536f3ba4247c62ae39686d8f9272ae83b057caa94e4cb28d348507",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16454122365318316
        },
        {
          "image_id": "a95900f324769cc3",
          "image_sha256": "f158349e4f556ef89cb465acd0b950a87ba272ed5c9fd83284423c5d29a023dd",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.050553862281716384
        },
        {
          "image_id": "aa2e7a6fe6517be6",
          "image_sha256": "0f9aed8c09f99038f4f3a528bd2656a0a86d1018700e79412253ab6e124f35a7",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16709471278809426
        },
        {
          "image_id": "aa6c7c9bf1188b05",
          "image_sha256": "3ce3a4a9e55e9665b1062f2ef1211faa6780654895dcff199f435159192c30f4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.014513458475413092
        },
        {
          "image_id": "aaa12411c2d6378d",
          "image_sha256": "5e9e45f2bab0aed787e584749d1cf479580a97727a2d50fa081d5a5d622cebaa",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3889084601060557
        },
        {
          "image_id": "aad2063d7bd3e2e2",
          "image_sha256": "c1b22a1169ad6621a679da49e307785f749875b479f4428d34138b6eea160ba5",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.12203332610969811
        },
        {
          "image_id": "aaf5b5b51d27d3a2",
          "image_sha256": "24952869de2cc392df745b750013f1fe7079e89cd40951e06d457c0185ee21e1",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.25911493179854117
        },
        {
          "image_id": "ab2fcf562be3d51d",
          "image_sha256": "968f3dd50e1dd85cdbb49ed42b2bbd1c5365f117cfc4ee4ba58fbca85b479dd8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2894300293600322
        },
        {
          "image_id": "abc04060db4bf30e",
          "image_sha256": "dd5a7c3fca713d2874da336b1e205d2faec5a044db2c02695b7e8b4ef9f37fb5",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5930421134799682
        },
        {
          "image_id": "ac08533aa9ebadbb",
          "image_sha256": "569d2a3148c93d8495480ae7ba002b682c93eb4aacb85fb0a753a3aeecafa431",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.0738474538633573
        },
        {
          "image_id": "acb3fdf00204e389",
          "image_sha256": "68af87e1db17b318736482f2818b28f7a3fe896bcd22abd50e173b0e880fa326",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05298120239941743
        },
        {
          "image_id": "acd8371d50566145",
          "image_sha256": "db6de74bb4821b5f01b51a4e01b434b1b4f1e63bc03cc96e3ee5e3c7b7010364",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17764124359063957
        },
        {
          "image_id": "ad73e2347ffd4af6",
          "image_sha256": "39cb0837d154357945dc8cbf021d25e5a3e3dc58352deef42a4aa503cda18e97",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.31956041792502315
        },
        {
          "image_id": "ad8872dc3eebf99b",
          "image_sha256": "72b14f90f50a5a29f131a3b4f1e8855322febe22b79a04e9ccddf76cceef85d9",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6761973041053431
        },
        {
          "image_id": "ada6444710b9b1c4",
          "image_sha256": "6ad3f3ec22e880247804dc37bf5bcc38473d88e9a28c8049f4f35fc7c567b3f1",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07352751365241653
        },
        {
          "image_id": "aef0a8bc66d5205d",
          "image_sha256": "83de3f09d671f4f4dc1429b7a5ef6ab8d0d840f8bbe684bea8cbea1fb0a2bf68",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08496225759339314
        },
        {
          "image_id": "aef199d66371e318",
          "image_sha256": "7ac513652536eacc83a4cd2185571134e01cb0bb540f677d9becd01ee9f160fc",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.18177240683867063
        },
        {
          "image_id": "af1290c41c9d0673",
          "image_sha256": "00bc8f5cbaa72086bb9b9b3113ca75530b5e6e346ea92ecfdf81b4c454906f8f",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.10102948168001687
        },
        {
          "image_id": "af164c23e3b1379c",
          "image_sha256": "58837ac1648cf453d4e44039c991a98628d435a827f0fe316dae28ee9f2be448",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.05069716373934768
        },
        {
          "image_id": "af2115d66f372a98",
          "image_sha256": "d05f188b863b3ca60f5674f9c10f6cc1e2d1589e5f6b18ac357fb794e0cf50b5",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.34927767778308616
        },
        {
          "image_id": "af2c66a081355766",
          "image_sha256": "86dbfcf20de554658d132797bceaeae7c8e4f266c8799163cff142dd885477c3",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.13370954854952613
        },
        {
          "image_id": "afa043bff608b4d8",
          "image_sha256": "3aa690afc56b3fe860f8cd08b66831fa2a0442dc2f0cde4ef27d919be362e656",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.015437379310650753
        },
        {
          "image_id": "aff53ea5a15022ba",
          "image_sha256": "5e9b296228d8ac9e5e7b93d95861ad1417aff8df172632044f2cb5943fa0020b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.39621091148784277
        },
        {
          "image_id": "b0538e53f43ab2bf",
          "image_sha256": "a7b8cddd6741058ee15f7a6fae5efcf24f27a264ba4f9285ee9c07a3f4e43c2a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.037012576223949066
        },
        {
          "image_id": "b08ef1d3ee348c92",
          "image_sha256": "f83920f37879ceb5ca9b0e2153a01c33c4be92b40c72fd26c88a28dcbf6f92f7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10441461771041279
        },
        {
          "image_id": "b09c4cb11ce2bd7e",
          "image_sha256": "937ba68c86f9a175ef68dd610dd97c9f9a77ccee4981b126cb33c1c4b302911d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.060299034944686906
        },
        {
          "image_id": "b0b49e0e127c68d9",
          "image_sha256": "64777a9b48d6a92ba7b60e6bda7c2e63eaa5ce691a436fa454726cb2b88f8d1a",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.010722846741381123
        },
        {
          "image_id": "b0ccd81cd1aa504a",
          "image_sha256": "03bfc681be1b6fb29bdb6fc8165d75ae37d29606ca9423cdb3b7ff4df0c1e8d4",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07433926355576041
        },
        {
          "image_id": "b175fc0d52f4e9af",
          "image_sha256": "35e29408899dd177b488e1ff14cab5333a40a6533ed932c679d62d4e51118af4",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.04904272684481676
        },
        {
          "image_id": "b1a50a3824887ee2",
          "image_sha256": "d83f61b8e576e44a62bcf7b3e5f188c2dad4379b547822f3f5ed3b71f9dc0743",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7009935017404314
        },
        {
          "image_id": "b1cc07fedf3c169a",
          "image_sha256": "a7f79968e6e1f2fa54691052eac1cb655d5045b173f8fab34b3db548d2fa8e6c",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.9351432540536395
        },
        {
          "image_id": "b24bf4d161061372",
          "image_sha256": "43ad31e242cc34d39d2473460a506e46b3ff19e1a1053ca6ca39a2f5f7a28c50",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.7579352700327764
        },
        {
          "image_id": "b281c4652d262f5f",
          "image_sha256": "b87ac1421d25fbe1c6f6c2663a4c69ca9bfcc1b50ac80aa39c7f7e999292fdbb",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1825410283577397
        },
        {
          "image_id": "b2d8a6b079990337",
          "image_sha256": "e9320ccd2ab29aec479a96faa1ce9c8bebbca28969852a632b4aeffd9bd43551",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.03686623976322406
        },
        {
          "image_id": "b2faf04ae8d5ffae",
          "image_sha256": "304601ece7a77fca2434247e06848285860b33f6879ef7dd18d1916fde1e83bb",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6932877334661147
        },
        {
          "image_id": "b32c6db57efbee78",
          "image_sha256": "a849f381c4943d9ec6df712d95da1473e8453fd72381e19b3a014fb18f2e7b32",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2337179678625181
        },
        {
          "image_id": "b40cd864078e1b42",
          "image_sha256": "50646e645f9c3d5bb8306bf2a5e5de145f0a639e2acf3a1bee6013f8958d08d9",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3493241674587417
        },
        {
          "image_id": "b46e47f8bc4712b8",
          "image_sha256": "bbe82d10d87ffaefb788650d879eddae1571171fd756a8c2aede0329af626445",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.422426353901117
        },
        {
          "image_id": "b609d65b898eb765",
          "image_sha256": "bbee0b369ec4cf7e4ca0657e864d7dc6fa7c7782b43daf841192868aff5c0a0b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.23867296764833498
        },
        {
          "image_id": "b62643d55901573f",
          "image_sha256": "42c0957684c7f68939be19d486469b914384331720038c29c6976b0bf5e59d32",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5378157548882193
        },
        {
          "image_id": "b68e0a5152581da0",
          "image_sha256": "799a089cb48c45e67e2a56ef35261a781cfa5efafdc32a475d8b26d1386dc71d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.3486634258671492
        },
        {
          "image_id": "b6ca5dcae42b416d",
          "image_sha256": "a826ec418efabe2e55045b1fcf7563df7e4c257ec6790686f094cff1a6a98d85",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3412553495593515
        },
        {
          "image_id": "b72489395b0b4a60",
          "image_sha256": "7ab7c0368b17aaca8f700d9b112da87682e9ca9adbf150b0695abc1554f116d7",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.04248462301769702
        },
        {
          "image_id": "b7283790624b1150",
          "image_sha256": "45b4bbf82517305e51f702705a7ea7d1a74e96f1c9831cbca432dbeb4d6ab343",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.09940759571827082
        },
        {
          "image_id": "b76711dd9a34497e",
          "image_sha256": "08ca85ae1f113c0a535072c40059ee2f8eabc119781c520b25108d2bb390e165",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.053189725680205385
        },
        {
          "image_id": "b7d21354e4fe5e55",
          "image_sha256": "2d29041960a7aba33116cb13f4cffadcef7494bc542892092cc0b0e27193b14e",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.19648673836892191
        },
        {
          "image_id": "b85f067d64dda3ee",
          "image_sha256": "9c5e0634a659a7b9de657b53c861112e8d65ad9526bafa4f3d725400d7720d4f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.30283816592243606
        },
        {
          "image_id": "b86e8a8cdd9f9418",
          "image_sha256": "eb46ad41fb4e4df09d9e4861ca230f0897661cd0f4f9218a223192393e57fa34",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.35772752176055483
        },
        {
          "image_id": "b9664f7532e5fa65",
          "image_sha256": "f08069ebded0f7aae3cd3026e2b23091c165c3ab9bee54692bbe7d58825c0c32",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17323472694766368
        },
        {
          "image_id": "b9908053bb59bdb2",
          "image_sha256": "62f6ad85d867d64001595b0b8c1928d008bcb65536121a9416dab87cc190c049",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.75964433965811
        },
        {
          "image_id": "b9a015b7691b67e7",
          "image_sha256": "84dd8f9752ab9431c80cfa4b0a99cc5859182c5cf46906a2ff5359b29fa2daff",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.006156790864257629
        },
        {
          "image_id": "bb62a0ef986d9698",
          "image_sha256": "fbf8ea20759f71923cb0e2a66de4f9b425a2de0cd3986e15a70060e8ed0ab3f7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8605147408024674
        },
        {
          "image_id": "bbd38ab4736f1d19",
          "image_sha256": "ad569df9945dd07ee9660e50cb0434eefa35559e950e7ce4770cee8bb57ee1d1",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5135320278638157
        },
        {
          "image_id": "bbf6a05d2985d6cf",
          "image_sha256": "b454b6839a0676f076eb91c3d76132664741d0eef146d785986786cd1092bacc",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.09151140999411826
        },
        {
          "image_id": "bc236ff57dc6142a",
          "image_sha256": "c763a8e0ee16af33ffecd590d6690ea4b245b9d3e733c6e40a2db6c32fe45026",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.3849907094039609
        },
        {
          "image_id": "bc971726f3327631",
          "image_sha256": "959d88ef948dda5c132fda8ca17159a64998a69c68f70505c22b32441250816d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.43706539364873725
        },
        {
          "image_id": "bca63fad35443892",
          "image_sha256": "c3336045de6cd43b04294678d78ebfb880beb163124d57aa5ce707d7f5ef5af1",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.05646695235918025
        },
        {
          "image_id": "bcfa0ffba7c4a475",
          "image_sha256": "fc6e41a8e6319971cb4fafed8bde8d4fcbb0e6fa88169b24c41e4e2ddaca347a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.17199245199208227
        },
        {
          "image_id": "bd754fbcde15fd31",
          "image_sha256": "9f52e38230ab538acd3eaa883a60ee81a4275844c44d39f5f48c7c6bc034621b",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.09586403238980128
        },
        {
          "image_id": "bdc6102ba0dc5087",
          "image_sha256": "048190bee42ddbbbc8ca752de7264696996b5b9dfe9a54ec11c3f8eca8448429",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1576088790500787
        },
        {
          "image_id": "bde0112066be318e",
          "image_sha256": "d2dbfc49026f28387a1a010a0d5e02483971a1679e37df85db70a0bcd412d4b6",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.013484868463011402
        },
        {
          "image_id": "be4d8e5d35e03eb4",
          "image_sha256": "21ad09e4b839ec9354cad940379dd02d80512afc628ed9a5ac9367a201ccb8d4",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.322833732645269
        },
        {
          "image_id": "be7e1e5adf46a446",
          "image_sha256": "23cfb2b43744a68b53ee0887f3ccf3a0c5bfb6bd738b1d7f82c55e98542b3347",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.10346182648661428
        },
        {
          "image_id": "bf4215b8996791fb",
          "image_sha256": "b47bd179403af61b60da3dd259d7f9b3da2901771bd756e4cc1d50355defc563",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.23095658133429026
        },
        {
          "image_id": "bf4555522aefee3b",
          "image_sha256": "38f6f5e1a63e37b5d26f6580525cf8fe9e8fe3924553240781ae11f9430ddda5",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15254770716055233
        },
        {
          "image_id": "bf5ff63466f323a6",
          "image_sha256": "2a34780b2d4d6ee36ffb937ed89bf9b75b1040e6f4d891b320d240040589bdf4",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17872602517838768
        },
        {
          "image_id": "bfedd89139de8483",
          "image_sha256": "30fd05c92642e29fbca3bbb76e11df2b530eae6ebb46e16e77f886977a5969dc",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.34067811843552576
        },
        {
          "image_id": "c0b8219c0215c7c2",
          "image_sha256": "b0a9ce651b816c2ed47db628022ad920bc50b082a049012b7ae41a72c265aa94",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5056539139838697
        },
        {
          "image_id": "c0f1af4dc7953f5b",
          "image_sha256": "cbd7c6a9b79fd2b5ccddb1139fb4d45dc21066d85ecdfc66fd389ed0858ee84d",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.07051657236760872
        },
        {
          "image_id": "c194b3696ab2b1b1",
          "image_sha256": "5940694244dc3fa72b12a7fc0b63df0442719f2b7620a39c1873d28ed8621101",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5033104028509372
        },
        {
          "image_id": "c1c05b097eebe3a4",
          "image_sha256": "527d0dccdfc52226e17c23fad12d4ebfc4fa7b95d94cdeefb49c4311b48dbe19",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24187260822334355
        },
        {
          "image_id": "c2222bf03ac66a11",
          "image_sha256": "dcdb00238a8f982bae5dfba27b9f0a2ed0307bd434a622c6169f007882fb3b8d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.42101463793169946
        },
        {
          "image_id": "c22e29581c0e797e",
          "image_sha256": "7170d69a4b4a63e18c19ac2b7dc1d981d037a21eb3d15574b7ed8f6ecbbf14e1",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6254639600526325
        },
        {
          "image_id": "c3660228523f4c17",
          "image_sha256": "19361a788cc60a1dc33f6a759e5da6a74db06b165f796b5f603d753b6dfd430f",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.14631198202471563
        },
        {
          "image_id": "c46c7e421c71455a",
          "image_sha256": "3e681dcf589bdc364a8e30c3f792038993b165a2fcd41a55a8b1b3f1e6d882a8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1923946045752513
        },
        {
          "image_id": "c4c3afa74852de14",
          "image_sha256": "331626448893ea214179973f146205303bc10a8a34e187b1c14e0c47cbf68fb9",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1420329238586825
        },
        {
          "image_id": "c508797245ca5106",
          "image_sha256": "a48bbb0fd3e5715c830c0e7fea23902eec0978964f889e78d083bc930a5919dd",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6797114534078464
        },
        {
          "image_id": "c5398214bb3f6dda",
          "image_sha256": "fb228e42d4ca3ca006255d046aca963eb94910e6e48f2610631e406fb7ab2674",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 1.2273775586854831
        },
        {
          "image_id": "c75611295449a7b5",
          "image_sha256": "9597a04d8b3f25c07c060c61cad512c0fafdb4ba13a3edf12c739cfe878b6519",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.026337494014158226
        },
        {
          "image_id": "c75aee8a19c7ffac",
          "image_sha256": "c590788248f78a055d43762f9f4342411dcd56a01e2f41608aa503e0cbb7fb85",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07666570362946713
        },
        {
          "image_id": "c75f9d866d2af713",
          "image_sha256": "aa175b61038c6a62a4a4fef8ec0a3b71ef3dacdbc675e766186c01b0b55fab98",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.37359846641774386
        },
        {
          "image_id": "c7a492276e637254",
          "image_sha256": "c84a60a56c6dd5351b44e27ca4389db473afc2853097dc93653e10674a118376",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.10452593899373093
        },
        {
          "image_id": "c7bf670efd79ca62",
          "image_sha256": "29278e922ea40f2cd50b8c8952cf8837afce11b29092b51e54335f51cd33bb5c",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.025103381698812856
        },
        {
          "image_id": "c8524ad27fddebe7",
          "image_sha256": "365f288c23c1561cd7ca4f4d2cc721141981fd9c7c38b0f1928cf8f7d91a614b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4139209777921452
        },
        {
          "image_id": "c8c75ad0e35c547a",
          "image_sha256": "9b59a65c42ca1049c59944a461b203604b5fd1c7438afa9d574ba856ffdc954b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21100847064903858
        },
        {
          "image_id": "c8d6a4af2c44370c",
          "image_sha256": "b2196bb2517b3d38085d76d67b98912fe1b40d36f0e31c2a327eeadd0fc3e477",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.9298522976739438
        },
        {
          "image_id": "ca34805ab3e6327e",
          "image_sha256": "9f14212b915677259cd22aff376c912a2167912d3ff137ab6c1a601c08be10b4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2306991751662191
        },
        {
          "image_id": "caede041e92b55c7",
          "image_sha256": "3af21a63cf18930b84db251534fe34ced91f026cb78ce1e91e3890555e3f4b73",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.42502541803796934
        },
        {
          "image_id": "cb90806146c37edf",
          "image_sha256": "bb66d8205a1310bc3269013b07cbb0fd2f58f87fd4e140feaa196dff41eae867",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.454946865156141
        },
        {
          "image_id": "cc5431959a3c9997",
          "image_sha256": "2cc76cacaa11c4f9b9fd743f7595b4b70573aad8b03ba56275585e8194f2d294",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.48666730819442877
        },
        {
          "image_id": "ccdde26daf772b7f",
          "image_sha256": "8943771d0f816902145a7ceb46c220cef5a29ac5fb189a005b2be9eea381f62b",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2375126731196225
        },
        {
          "image_id": "cd9c681ab1473a13",
          "image_sha256": "422e6813e4b9115ca974c933f42fbdcddfa569e04385ed50d9b8a22aac28c802",
          "stratum": "n5plus|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.042113059640437545
        },
        {
          "image_id": "cde3d99eaa9f7079",
          "image_sha256": "1edcc41cf1d17e4400f9a685ed9989ee2f7ed024f37bcd88a868a10a0d5eb4ef",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.08805606154085885
        },
        {
          "image_id": "ce14b6c6ba6f206d",
          "image_sha256": "294c31f098abb962bf4049227f32b63ea5deadd6466181d76445b89ca5b3d3ff",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.097192326135382
        },
        {
          "image_id": "ce55b47f035f85a5",
          "image_sha256": "553e300b5efb19d86688ec68fd7833d1dae76e404606adec832720eb13c25746",
          "stratum": "n2_4|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1609653115011988
        },
        {
          "image_id": "ce83958e97337334",
          "image_sha256": "e7a15935674a27d28e0fd63816c68f6463fe0f18dd9d510ed505da6467a52adc",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.055562863004247724
        },
        {
          "image_id": "ce98b699b887a615",
          "image_sha256": "5236801c6a55f5316175c754bfa4d2e05590f77e157b234c463a5f290c162dee",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2910726189194097
        },
        {
          "image_id": "cf7e9e78c8718b68",
          "image_sha256": "3216ee344582136f3a639fbe67cfb41a6a14c76cdcc1c5afceb787cd3ed29d05",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.14519998233750248
        },
        {
          "image_id": "d027c6e32db60e3c",
          "image_sha256": "333ca66ebbdab2d7ec1028e18eb6afd560b6fb959aa908a5314d19a9d7507ba7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1666043420386026
        },
        {
          "image_id": "d02bee6224ca943a",
          "image_sha256": "fa25094a97de450b5c97125208ca51450b0787215b41a93c425a95a25c1aed7a",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5971937641534125
        },
        {
          "image_id": "d0426855b69b1699",
          "image_sha256": "3c84f3cf68805bd7fe4d1d5fa34d409ded3aa2d2c60b02ea023cf2fa80488b9a",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.15872191188997
        },
        {
          "image_id": "d14ee79aa68f07a3",
          "image_sha256": "abf413e2c7618aba76a8c24567a63a17f83ac9c718bcafbe89d630022edf7605",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07574028627355331
        },
        {
          "image_id": "d17d490ed8423eb6",
          "image_sha256": "0b79ef39745f20ddb01c43411b737497fbfeb5f36fab93b8a94c9c2d35ec8841",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1857056193041653
        },
        {
          "image_id": "d2047da8e714a5e5",
          "image_sha256": "82aa4ae1c6052a4955941ed284d35cd213f4f9a602b5ef2d74cb5dff421950c7",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3208585708795566
        },
        {
          "image_id": "d217e75b819739b8",
          "image_sha256": "de6d3dd46b1b8f6ff1282ff6f3c1e610c1464a042c48a2aa76b7f553b0022338",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.17747315863831328
        },
        {
          "image_id": "d22e6e31732a9f59",
          "image_sha256": "31df7ebe8c84efc442df8df59c79c6fe9a488e008e784119f8b8cda829276cbd",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.41565985478673056
        },
        {
          "image_id": "d25fcc7d51a21dc2",
          "image_sha256": "b4060fc84ccbc832b0ef114648ab96ccd5856bb0d1ad39252e553d412fc8c96b",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10734012636245487
        },
        {
          "image_id": "d2bcedd6c72a3404",
          "image_sha256": "ae34e68a321557d822e6225d3f80a798e9066dacaf6e4bb835555dc870814000",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0052634531043628825
        },
        {
          "image_id": "d2f7e03433c3f000",
          "image_sha256": "15a8acb3040bf4419568c859de524423564aa56b54aef7d2faa8eb992c082c5a",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.2981722062584845
        },
        {
          "image_id": "d332f09da51a0970",
          "image_sha256": "3b1742221cc135ffda65ccb6f0b92a8804c8de2b6aacc4b2fa1fa398b93c92f8",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.038116202500164786
        },
        {
          "image_id": "d3af439373e0b7cf",
          "image_sha256": "6ecde3ea09156da024510aa5462424492d12ffb29d0d8de47fb46885fc5037e1",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.0073697979270648025
        },
        {
          "image_id": "d4d97d6bcfe34f66",
          "image_sha256": "e6ef3ed17813532b2939f1fae71860fb79c39eab13aea7ac21bcf5e97b3ff60c",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.03841604780685876
        },
        {
          "image_id": "d505165964a68cb4",
          "image_sha256": "62bdd2fa604f246d351b25e39c3a1b8fb8f48fbb60daa15f058623734b9fb65e",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17143139230812934
        },
        {
          "image_id": "d540c2a75cbb78ea",
          "image_sha256": "3e77068218c494e372012c0bdf8095fdc1e10cd750a523109a6d843d727a9ede",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.03196734692236047
        },
        {
          "image_id": "d562ed18906bbb8b",
          "image_sha256": "fb6bd9b8f0a867323153a399f627d401b398530b9dc84948b93a066457ad46cd",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2268269097295846
        },
        {
          "image_id": "d5b49d2512986551",
          "image_sha256": "8404ac646e61ea70fdd6af218800aef5165222fee3110b7e4cbe3c4717c545e0",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.334460889292657
        },
        {
          "image_id": "d5e2d167dfa350f4",
          "image_sha256": "78fa31f1443019e0404fb45456b1daf88036fd057ab1ea879370b7dbb58542ae",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09821316531080419
        },
        {
          "image_id": "d62f69c3641002c0",
          "image_sha256": "9029bc53000d61f335d10bea0e34a548c3320fac044ea36a02ce2d1eb5c38229",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 1.2576777833171326
        },
        {
          "image_id": "d64f22b4c5a41cdb",
          "image_sha256": "560c9638946a2faa25995bf6cd399590b537cb93ccd664cb53e4ee0526de6f3d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08284451998097718
        },
        {
          "image_id": "d6942fe653a1cc15",
          "image_sha256": "571ca625f83cfb4f3e35a5b2cab65517dde2b2aaf74b50944cbc077f6929c634",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.27699208858074115
        },
        {
          "image_id": "d6f44bb0803fed0f",
          "image_sha256": "dfb8062d4550088763904b3e3af4e09a9fceeb4cd6f49b4d87ae78ff75d2ee0e",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17720707399666652
        },
        {
          "image_id": "d71a9b975cb56f73",
          "image_sha256": "879bf9272377fdd0ce03d69e41da9ad557cc7b6f7f00ef8b32866e317086e31f",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0804530855080229
        },
        {
          "image_id": "d75d2f60277ffc2c",
          "image_sha256": "1b700ecdbd9fb7002f7e1d9028f969e34ac7fd5ea995f20d0c01d4ac817cf008",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.01892763242152055
        },
        {
          "image_id": "d7969a0ec44ea6f5",
          "image_sha256": "6bdbef5381b377e2ad1d1c515399128aacc2b7138f8c7c705810c1c594bf43f6",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5403005318509003
        },
        {
          "image_id": "d81e6e5908ed7c9b",
          "image_sha256": "ae94e58b9cb8e800658ad485b78ecd8285654a7c53f0e719f0ddbf577c058cdc",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2976320793496281
        },
        {
          "image_id": "d8ab7847dc1a0804",
          "image_sha256": "a5fd55129083827fab4202ac1150154d10e2a38d1a8646462bd0a9383692c710",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.31423556951299275
        },
        {
          "image_id": "d8cac8b54e9fa89c",
          "image_sha256": "e3ee66724859bbc1d273eeb2236cac8b1adf8ccedda6ff01d222e8392d899faa",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.06772830125588795
        },
        {
          "image_id": "d9032b832491e0f3",
          "image_sha256": "30863c1dee6471229431ed4bd70509f63acbdda69d5e86510d5f910927e278a7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.016691282518187033
        },
        {
          "image_id": "d93f755cf12d6e3d",
          "image_sha256": "e83288131324b692595da9610e6e8dd6cba761ccf5f118e8a899c8dee999b87b",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.02427169438770928
        },
        {
          "image_id": "d9693518440b0b06",
          "image_sha256": "d23858bcb324a5cc379351c017852fe4b4d14ef4a127d64f0bf7864fbb52b99b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15669414885425795
        },
        {
          "image_id": "d9e93a2678327874",
          "image_sha256": "03663e2894c8354a8acab6da9d0a4a642bc3d146f82c6e84b4b4c7dca2066bb0",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1727649172195362
        },
        {
          "image_id": "db9141ef7f802d96",
          "image_sha256": "02f13043081b95cfb5bb1f126b272b730a2604f189d806b70c5a836df704d0bc",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13471491723668136
        },
        {
          "image_id": "dbcf1866b9c54b9c",
          "image_sha256": "b27ea499dee163841ee5c011ec00223d3daa9b5fc229e75f25ae0d0f080d1e7f",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13239245936656116
        },
        {
          "image_id": "dc518de65f8e9068",
          "image_sha256": "5b1edb392e590ad403de675f38498f86d0ee389b88c20c4c2e4c16c5513655a7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3020730521308797
        },
        {
          "image_id": "dcac95394c314c46",
          "image_sha256": "57319f053f2dfa18b028fe99c94e1908fdb9378767f49cd3996a187160e4f4ab",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.39307080286919327
        },
        {
          "image_id": "dcec9ac7a3f19b9a",
          "image_sha256": "abe1bc23f9a2018e7513fb7e71cef3ae34e6d9480f10f93aad50c9a54c100213",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1601211140375856
        },
        {
          "image_id": "de046443b2e3ff24",
          "image_sha256": "fa070234e392a0aee13f24a615f03f3deba7f20872d10d028acaa266ddd7006f",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1775683746652348
        },
        {
          "image_id": "de28cb110df155fc",
          "image_sha256": "0160a99e7b003243d89dda496d6f3b4ba950954e9d450e28110ea95c98b43c90",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5243193671670199
        },
        {
          "image_id": "de8db4e59aa87ae7",
          "image_sha256": "5e9ac0fbb4c81709a0bec16a5086cecffc49c2ae4bc9524fce17ac9f54035571",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09944765376071575
        },
        {
          "image_id": "defd8f4b30b3e1e1",
          "image_sha256": "ad6e718b2c9658df8e308fd2e4d45f3518cf096c84f77e34cffdfa984f4f9b66",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24211178541873707
        },
        {
          "image_id": "df3bb6c519d04bc0",
          "image_sha256": "ca06775f3a70117a4c8ad6d22d0e401def3ce3b5022fc8c1c21b1ff9450f084b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.20017339116325364
        },
        {
          "image_id": "dff6f60afdd03e92",
          "image_sha256": "907ea044a6347ea71ce37d1ffdff959572a4016b0623f6989a518f5f6a4c4b81",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10664244119710899
        },
        {
          "image_id": "e03db3c78623522b",
          "image_sha256": "62c227f21f4eb507f175588df80ba795a8ab17821727ed27e43e914c0037d1d0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4445477494595533
        },
        {
          "image_id": "e10bfe5b28496d16",
          "image_sha256": "e4d901a758e9b570ff047e0234a8a1a956be00cdc1c186214090ca4a5433b3d0",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.11243774832553953
        },
        {
          "image_id": "e161540e37ccfe1b",
          "image_sha256": "84f33079fa8272c8d0441d83e8fafcfe8d8c7ff0d6332664ad22394946a7eaae",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.19525929363307887
        },
        {
          "image_id": "e1b101465df68788",
          "image_sha256": "f6762aaf774ec2cf40e6441244163b6b77cac38e05e8bcd6b358a761dccfe671",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.011467637103836997
        },
        {
          "image_id": "e2427db217e5c3db",
          "image_sha256": "c1d1035eee3d4041cb8c1b48d3a51c4abaa90410a1f4d697dfb993f292c49e61",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.12438981721452537
        },
        {
          "image_id": "e2bdba0ba0ba2128",
          "image_sha256": "37586fcab29eb5443f4024e8abfdfc082d76352acc5c8470fdc52144826acb5d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.01003503307398035
        },
        {
          "image_id": "e306debdd4e9da9c",
          "image_sha256": "741673714907aa494539d7ef7f9e03255210c161288d9a50533801f0aecc935c",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.20351967535176374
        },
        {
          "image_id": "e315c02c37b9ce1b",
          "image_sha256": "12737f34ede99934f3e614b13bba76b40c6e48cb4900cfeb9fe6260a5a718a07",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.05409684153277496
        },
        {
          "image_id": "e3203c62165e8821",
          "image_sha256": "1bfeee06dce6da863c1d78337d55af459501a85f9b515aaa5a4d2a1b0f97ab80",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.32199510609924054
        },
        {
          "image_id": "e42cbafa2d6c8796",
          "image_sha256": "8cc7b236c87ee0e103e9b3edf98dbeb643a0b83d454b362b8d0f211cbbb5ce76",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.578195988104671
        },
        {
          "image_id": "e43b7c1a18c33783",
          "image_sha256": "e4741b7b217bb90dd042be74ef8ed2f118f76d8aa7c665624aff68d98d996e5f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3336124439719656
        },
        {
          "image_id": "e46753affa49196c",
          "image_sha256": "7ca06c8f8171fd50221a9d0f979abf3537c0b2f8e8f58233b73f0d7791837c5d",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.4387778944046072
        },
        {
          "image_id": "e4908f2ca182fa99",
          "image_sha256": "a12571e86bb3f23ab54ccb3cf8d672ebaf95ca8983fd6735e52b87b098c0adce",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7701476691949024
        },
        {
          "image_id": "e49ad1437d6fdfa1",
          "image_sha256": "2aafd2f0609f098dbabe3bbb3196fa2b55896642c671df360d3e54388b744b1e",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.04815012422179581
        },
        {
          "image_id": "e4ab7268a444fa3c",
          "image_sha256": "69a4062a48ba23f0db0b925717091621b4584391f61ceb183cb38335caca29ed",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2200059027842617
        },
        {
          "image_id": "e5332b716bccaa30",
          "image_sha256": "09f7b76503c36b5844ff02321c73d06a516ee2b1b2012311d142fadd741448c8",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.027796421078553495
        },
        {
          "image_id": "e54e7c27d0c3704f",
          "image_sha256": "26bc768ce7929e3e64d2965575c0063361d2f50e507737031cb52bd0be681cef",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13506468880238445
        },
        {
          "image_id": "e585cf06a01e2c2c",
          "image_sha256": "65ca6c5dd76c0f7dd6566b582e463db6532a77138418263deb35f6933c0cb484",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.015208595424764808
        },
        {
          "image_id": "e6299b9e04680adb",
          "image_sha256": "edb0e73d7f4f8df614c6325faeaf25b476989dd55d9215891b1ad84091f64356",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.11997652813938169
        },
        {
          "image_id": "e62dd4afcb5947cb",
          "image_sha256": "2315e48a2f53f917202272bc861185450d5e7b8868539b3daa5af61b7e2ecdfc",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.020666768870566708
        },
        {
          "image_id": "e653bcd0d994c49c",
          "image_sha256": "834f9be5bb6b74872a43282f437fe7e252b87ec70e8ec5983981ebaf230a0b57",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.44177138038123076
        },
        {
          "image_id": "e780a9712fc54fd2",
          "image_sha256": "d09743a45ebe7003b0244f06ac1cf3752c2041d4337733430b0d46bf98ba731a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.31902492061034976
        },
        {
          "image_id": "e7d343a509dcbba7",
          "image_sha256": "f9375d75f1b2e3964baf733bd18b01fb0e017c0cfa007ca251323300ed78f552",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.031956052135023734
        },
        {
          "image_id": "e7f9fe12627d47b6",
          "image_sha256": "f3967198e5541cf22d6771c8ef408fdc08b76e6e622bcd9c9c3e613ef1070a44",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.36259288065488676
        },
        {
          "image_id": "e7ffab5a52dd9820",
          "image_sha256": "972a9dcaa739774454a96db9e2d19855a0d7220559f276c6404ef799995a59e8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.7204294017498135
        },
        {
          "image_id": "e835a6bbb488085e",
          "image_sha256": "6703e505b0b4027dbce9da63c2497bcb7eefe8e6b7912b7c0b934a395f35e5b2",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2286315487424087
        },
        {
          "image_id": "e89a0144d7ce4376",
          "image_sha256": "a1a47c16bb60cc30e47a0599ad5a95c2c8bd55d1409f2ca5f0cb52716e95ee00",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.42870746534202603
        },
        {
          "image_id": "e8bf667008e9f9da",
          "image_sha256": "23d637be3128ebeb00f7d207033003f701acd656dbcc17f6fc4f9acfe6c4e857",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.9077016942694675
        },
        {
          "image_id": "e988af41482a8fe7",
          "image_sha256": "20689f61ecdaafd672d831c2887343a90b47ab70813464c31e9f438851fda864",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8193090750677908
        },
        {
          "image_id": "e990dc4d8efe963c",
          "image_sha256": "a75f89622d4282beed2edd3320cdca9782b6b7ca23f0960cc446dddcba9152e0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.3891373741757387
        },
        {
          "image_id": "e9b1c0743d1d406d",
          "image_sha256": "544fd237895f39005eb802a62f94b02401f0c2741a733e410fe3c3a9109269aa",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.04177542332638573
        },
        {
          "image_id": "e9fb6ff03616f294",
          "image_sha256": "ec1bb243e9a27ce6a244ce71d4b996a75055016188cc686c12ba53d3e733e1cd",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.20891307267839834
        },
        {
          "image_id": "ea75d33f6bb70bf1",
          "image_sha256": "10f2d08904c06dc0a1eae3e319fa11c91f5f586883a2c85fe97709a9e2520222",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16678881426121148
        },
        {
          "image_id": "ea7bb8c2db2718fb",
          "image_sha256": "917f56c23114a9a6bd289049ae5ca27ccb1d887f7ee449a6652daaf89e792646",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3369651117379969
        },
        {
          "image_id": "ea97b1dec1efeff6",
          "image_sha256": "080344b17be03c494cef024558a4c7837fb97b5c77e72f283df79c1511fc5bae",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2840326084486161
        },
        {
          "image_id": "eac071b159ff60ed",
          "image_sha256": "4b0820dcadcb022e43e9d3dab82158b65bab29ad9e1a8c82d738f2fdbc4b690d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11502734396925872
        },
        {
          "image_id": "eba5a8be1c18ebc4",
          "image_sha256": "84b75419ba5f182ddf2595fd26dd78a731b665a1dbf1e7db8891c165af8100f4",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06055568889029214
        },
        {
          "image_id": "ec3268d9bb5ff731",
          "image_sha256": "ebd1f4856b6f47906a1171ba8b4e49cf6070ffa125496a02bbd93773ae53ca91",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3899705248925301
        },
        {
          "image_id": "ecd716519d7f1f30",
          "image_sha256": "7b701259c466bac59efd8c0721f456b455e7f82f150e91dd25184dd192d5984a",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2098001514867268
        },
        {
          "image_id": "ed13e9ca89930f0e",
          "image_sha256": "1bbdc5754cde9409a5316ef679865b203d647d644d4ab3befe44507ec6f64be2",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.03623931518708872
        },
        {
          "image_id": "ed2fcee42f94162d",
          "image_sha256": "f30809d2855c0be1afefd3ac4109ca1e7d58121c07ed287463988b032e19a366",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2955784096476768
        },
        {
          "image_id": "ed97a157a7ab645e",
          "image_sha256": "9c426cc4533f4944bb919b6abb4fae105d93dbc0501f17bd1a91bc4445706f65",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2508806984208447
        },
        {
          "image_id": "ee5c32d54c9c82c2",
          "image_sha256": "3e615cd6df605d94c34a2388c7974040c2a305a86c6bd5a7f286cacc15cf4e6c",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5051930082283506
        },
        {
          "image_id": "ee690d781df875bd",
          "image_sha256": "0129e219589e97cc440c844a14d0730ab5a56ac4d05e561e0ab6858fc298d37a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19854792214178965
        },
        {
          "image_id": "eea9b15b0199fd7e",
          "image_sha256": "e1c71326c5894c168c51c43a1eaf240ce04135a7e4e8b189178a60b267e6b6fb",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.03556989790128435
        },
        {
          "image_id": "eeb2ffedc24e752b",
          "image_sha256": "5a5ed7044a0b68a2691158238dcbc9b02883bfa92974536df87e7bf6d4e00d19",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10709177077016906
        },
        {
          "image_id": "eebecaf5f2eca0c3",
          "image_sha256": "2967dd0301c02126d38af771c4af82a464e215fc8fc5c303bee9831b7ed1e45f",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5453521673955319
        },
        {
          "image_id": "ef19b86262c37f07",
          "image_sha256": "7662dfbe4a21026f29563725590d4945b8d0128a467b75b14f7fa6c525f4e788",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.44606374536356697
        },
        {
          "image_id": "ef3c0a57d2f676e1",
          "image_sha256": "d4884cb29120abb10f5e7754935b50415764e6dae7a8a8797e8e938c53b48d67",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2674114128541904
        },
        {
          "image_id": "f0066ab0c5db60cc",
          "image_sha256": "eb26bd89ccbc34bdcc6cc1eff43c5cf23991303801fe008530d8991b0ce640c6",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.19469707291400526
        },
        {
          "image_id": "f053b1ee92f34076",
          "image_sha256": "9793084f84b198e0a79f829f6e41cb6ff01e8f00c227a97bf1ff1f76e72e867c",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2576904707253619
        },
        {
          "image_id": "f0f3cbd5ccd82bd8",
          "image_sha256": "c2bb3a96c9b56b8d33eb96f828f332c2d4323a83fd8eb221a664ef219c3d81ee",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06067041578514285
        },
        {
          "image_id": "f17c790dab08f583",
          "image_sha256": "b1eed56a52dc03aa7fb2a131a4e89191e062faa49351f0357a734a3423234ff4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08279894565412278
        },
        {
          "image_id": "f1da949bb8c5739b",
          "image_sha256": "212cac8cc10fee10426a7dce2a5f6ab09d53f2bd72f5947b650caaf774f99e96",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4633303733137375
        },
        {
          "image_id": "f1ea3d7aa0dcdb58",
          "image_sha256": "7c1694661072d9fad2d1b17675da158204467bb94b62ca2b952db4c7f354edff",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.11633111290491105
        },
        {
          "image_id": "f20ad0993878c427",
          "image_sha256": "b4b800eea1b5634bc06c7fa9a40eca893637fba3f45e03d4d179275fc68b38bd",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4746339219194103
        },
        {
          "image_id": "f3587ef68990b0bb",
          "image_sha256": "b7e0f75adcd0c3c747d6578d63fc7006ee14877431c3fa4087107f3c9eac225a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.6208838338161186
        },
        {
          "image_id": "f3e61d6b40d203be",
          "image_sha256": "c62caaad40c2353cbe3d06357d3747516390b5469a46907214cfbfd3c0bf283b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12053282188265431
        },
        {
          "image_id": "f3e7fed441e35ccd",
          "image_sha256": "46583f0ceb0ef178c7eb11c0c47671da6fed3796db7cbb6de43aad931d30835b",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.443314014800098
        },
        {
          "image_id": "f3f44b531849b059",
          "image_sha256": "9b62de0d5fdfa2c044260dbfeb62bbfcf4918a2c6796f2c0739334c505cebc7f",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.7609755009541233
        },
        {
          "image_id": "f4317bc279295026",
          "image_sha256": "e1c015c7dec7a81fba125e7f0e8fb1b5744afd1d63edd480d304451673cf6eff",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3403674704386158
        },
        {
          "image_id": "f48b5e64cc7835f8",
          "image_sha256": "dacd8c796cdbf4e9d5a670bda10afc9bff30af9f1ad1c3c2fd2d524478453c1c",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16105608344106623
        },
        {
          "image_id": "f48d4e91f427e567",
          "image_sha256": "5f9c7f47ba9a0b2d4888e7d0c7129ccf78796688d4a54da77edb08d1ab170510",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.18142917811818612
        },
        {
          "image_id": "f4aed9d9448f1e18",
          "image_sha256": "8b101b1865ccc22dfa36997d9076b417f618ff9f05527b5ac99ededa510052b7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.042078299017758926
        },
        {
          "image_id": "f57647df8e832e6f",
          "image_sha256": "051394f2a505df7424b6a0cab8dfa530c5399ae2ec2ef2c500ff20df9bc63f92",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.37677397169645077
        },
        {
          "image_id": "f64b131b41c8c95f",
          "image_sha256": "0113bd6183cb841184fa37bd90ffa3b5e8e5828d036d5fdfb7e277ac6986f70b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.31621869332942887
        },
        {
          "image_id": "f69531965fec094f",
          "image_sha256": "e8b9d3154be18f56459a052fa5de673886962dc043a9ad1f0d7732fca8b57039",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.26167092341439
        },
        {
          "image_id": "f73b754cdb1ab677",
          "image_sha256": "9fdf79893ed0f192e0fd94a475591f1f997e08fdb431155a0a189a093993e9f2",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.7008661787628195
        },
        {
          "image_id": "f7d8e88f3a0bcde2",
          "image_sha256": "f9534b8c45abd314f11e622616a39f3c09ff8d57c38a55c671e7c960ecfff63b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.9143456613071965
        },
        {
          "image_id": "f7fc6fb1cc8e7e53",
          "image_sha256": "801cf18e34b463790e86bca62b8e643fcb69b1a5d60e099f491fe944573528ae",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19327251487901714
        },
        {
          "image_id": "f8ca4926b5b4ef8b",
          "image_sha256": "9de9dac3f14808b4726e5ae442160f9f001517cb1ead76961120157f44551549",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3626606314255959
        },
        {
          "image_id": "f93b3324ce71ddc4",
          "image_sha256": "7d8790a6e86fc16cd5a16f927d3c3bd1084d6ecbdbe693232a8d6a7aa96bc1b7",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.04544973829058806
        },
        {
          "image_id": "f9956e450cd74f09",
          "image_sha256": "114e116d0cd757daec082fd972cfebf19d2a23f6df56013379cf62258261884a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3692157566358132
        },
        {
          "image_id": "f9f6bcc8aa35b0ef",
          "image_sha256": "51a851c5947b3a0c307a975d9c08eb6238570ec989aca5154fb1bab4bccadceb",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.06383247130003122
        },
        {
          "image_id": "fa3f43026b555521",
          "image_sha256": "d8405b8cc29d1d0876b7dcf6475bd83c239d3a876a48608e8416ea9dcb432260",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.08462997486401043
        },
        {
          "image_id": "fadb65dfa4deba70",
          "image_sha256": "65287a85e2779f9742126e53d5106e510e21f264b615a9f0968f2404722b485b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.3477167445921355
        },
        {
          "image_id": "fb6e35f4e8ad790f",
          "image_sha256": "079d68ea56514486700796e12dcc2d2c0180f038c9e516f940e7cd962d0b485e",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.12282728116451692
        },
        {
          "image_id": "fb70753a89eeaae2",
          "image_sha256": "3f5591edf463a14eeee35a03be0ac76177640972ad38360748967b0e35c908de",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19514122273573908
        },
        {
          "image_id": "fce34c8886e796fa",
          "image_sha256": "d5d07c833ce87fcd4a83c3cb7414dc1e4af15367021cc2d5d07bfae40bf32049",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4513140382759111
        },
        {
          "image_id": "fe133d7747a5fa03",
          "image_sha256": "9014b96898f6a48d3d78f3ba02c01b503439efc8f868dd4bf1905ea841f67ddd",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.29425504193212965
        },
        {
          "image_id": "fe4013fc841988c9",
          "image_sha256": "1d098f0c51c646496efce3a12ba116c763969df26e401a62d4258464d7802716",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.33264736176731896
        },
        {
          "image_id": "fe7748af45bac1ae",
          "image_sha256": "65406cd62a39e6fd51f679b13afc191375b59f300fd349af022402ac02de7ae4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7604423399734949
        },
        {
          "image_id": "feaf383fc5de383f",
          "image_sha256": "bb9e5c1ee87f14cbe58615d185d6c00daa56ee0c724e0d07bbbf7127e7f5f9aa",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.28650998446367576
        },
        {
          "image_id": "ff1d8d296e9a5dc6",
          "image_sha256": "2e148a55ee950259a24633ac0c248d7e5472cfe1e5d2a0a8d67a7a15cd98468f",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.03837919858821516
        },
        {
          "image_id": "ff32d94a61b95467",
          "image_sha256": "a65767fc72ce47d780ed707ef9cbecefb48d097172da67218c94d98df4a9c41e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.27633728545171615
        },
        {
          "image_id": "ff5e1a90137b3bf7",
          "image_sha256": "17696a13b75dc552229a64bf5603159b1ba6406d106ca45fd8e8b90646196f89",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.26851464803449404
        }
      ]
    },
    "dino_r50_4s_12e": {
      "n": 710,
      "metric_scales": {
        "log1p_absolute_target_weight_change": 0.029815939508332844,
        "log1p_immediate_message_norm": 0.1181376340609586
      },
      "dose_counts": {
        "0.25": 13,
        "0.5": 36,
        "0.75": 98,
        "1.0": 563
      },
      "rows": [
        {
          "image_id": "000a1249af2bc5f0",
          "image_sha256": "ecd1eb1c20dc011a099c280bfbfd946099ed81cfa0b9538f9db53725e90d2cbc",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08245860794228728
        },
        {
          "image_id": "001a995c1e25d892",
          "image_sha256": "7650f085d42642e235f48bb24e6bb283042a26c264e38bb57c6159ae2d898a50",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 1.0918002274934253
        },
        {
          "image_id": "00a159a661a2f5aa",
          "image_sha256": "c29fd15a111e72a6a2fc0b0b5a0b73ebb6ec5ca520f4bc929364c5b0f96d8c1b",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4788337339540618
        },
        {
          "image_id": "00b562abdf5766d3",
          "image_sha256": "d3271f0020bd2e924aee2b3c4aa56ff16ea8e5e9c01829ee98ec3d543c33d3ad",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.667912971443619
        },
        {
          "image_id": "00d2a568dd4afd0d",
          "image_sha256": "bfa47349a048590b57dc6aaa1c9227498c36ef7bed6a098b70c62d2641a9043c",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06143606380965975
        },
        {
          "image_id": "0173241beb1633e9",
          "image_sha256": "9d720203a3f02a88c574c83d7e748950e5ccf0daf8780d0c840cf0c410dfaf7b",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15205977438713028
        },
        {
          "image_id": "018d4a117c1d7e16",
          "image_sha256": "0d342c03d49719b8a9d67c0ecc9d35e6308883d4520ec81bdb56cb117536d53d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10762354309830045
        },
        {
          "image_id": "01ada3c0d980be5e",
          "image_sha256": "070ff9a71df1cc265a6c28107a1d99fe7b503aa77086f9ca5e9e4c2281486530",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.36609668954965147
        },
        {
          "image_id": "01b95ffb7ee0752c",
          "image_sha256": "3e57473f14888a715219257a1d3b79c26f18bd2180266ba8f2b1b81996dabca6",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5925902336765297
        },
        {
          "image_id": "02af9804c6b68f61",
          "image_sha256": "dd3afa9e4cf95d3e5aa66109ce16c25b9b26ea561bd569cb941478fe1534cac5",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07608816519182612
        },
        {
          "image_id": "036fee36516ed5b9",
          "image_sha256": "7638fb84491ab7c2caac7f3710b577baaf75a656c52397697a6bbb1a993e264e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.9529660682186104
        },
        {
          "image_id": "0450c83178d36a42",
          "image_sha256": "8a25b6e32e16455664849b954cd49d028da2ae3bbabf225f6635fdbac7565a58",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.33378959911852957
        },
        {
          "image_id": "0462aec2688ccf6c",
          "image_sha256": "c6b453764e8fb15168ac0cc714e4419b4a0f21a627232a933e075451ecb6bf99",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.29772777248626314
        },
        {
          "image_id": "047e093c38e40f22",
          "image_sha256": "821b381e346b650ba252472f36203d898b1dd64e7511a2042c00cc1ffd6f4e1c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5535780731791358
        },
        {
          "image_id": "0486a16c2b463778",
          "image_sha256": "b3ac3fe2daa0977e5d3783bf9c2cbfa1bf5a864cdc8377267d9bbdb332375b76",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.012208793806210263
        },
        {
          "image_id": "049e7e84b7055f7f",
          "image_sha256": "dbde4fd9b454ae90ed01c65d200c32f7821f8541d791eaa210c24509dcebab3d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.08105408222169642
        },
        {
          "image_id": "04b9f8abc09386ee",
          "image_sha256": "85b4180d70f32b3702b192c33db3e94e3b7eb25b23d941c7fecea34d1b0aa61c",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1896041442897565
        },
        {
          "image_id": "04ccb05e32dc45de",
          "image_sha256": "f483fb7a81c61436806608a59361a291eb654f1e349da37548a6b42168322614",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8118247910792238
        },
        {
          "image_id": "04e45a329032c784",
          "image_sha256": "70da1203bc918a78da36d44b3fbe281f1c01463dd3488caa6083bf63f75dded6",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.39926465955314533
        },
        {
          "image_id": "052b579fce6e42ac",
          "image_sha256": "bad8d213c5f276e5a517fe8c2b1a0ce849bcb497acf991618b82bb9eff184338",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17517679631373012
        },
        {
          "image_id": "0598d112cfe889ea",
          "image_sha256": "a6c5f5cc4d92cc5ffd6fb11415b928abe65cfc07e5f0dcf03d4ef47c9e1f7e0b",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.33242141502251854
        },
        {
          "image_id": "05a149770e1013f1",
          "image_sha256": "536ff6618a42e8f281db8a49a38e390de803a2adaf27fdab7fb3fd0c68222733",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.190961914465958
        },
        {
          "image_id": "05c715fd19ba01fa",
          "image_sha256": "1e510436b11e850716bcf48794ec072209d6a8b1b2b35bd3fbbeaa1608b6dfb1",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5953703784342326
        },
        {
          "image_id": "05de59562f9ff5cf",
          "image_sha256": "61d92a032f29a6d95cfd9259e1f55aa5283febedc3f242050e34c326cea1ae27",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15950038496135896
        },
        {
          "image_id": "06294ef356d77e7e",
          "image_sha256": "72b5609f686516b2dfd96fecf9c35e5600810c490d04d64f4d38455395332c6b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.04921039312343034
        },
        {
          "image_id": "06593b76585ed9a5",
          "image_sha256": "37045a5fc0612d7d659e3fb9e2052d79510569447edc9fb5b7e9f69da0538528",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05113387128907921
        },
        {
          "image_id": "069951d34142a417",
          "image_sha256": "289c908c95ee9013d68a6fc6e89607ea3cf36a289f812c7b1de39725846fae6b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.6362976065737296
        },
        {
          "image_id": "07d9514871b2f137",
          "image_sha256": "349d76d3d2c44bb7dea8941116bf42d7ea4e2c20e58a518f92ed7c013ffc45e5",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.19199150552953012
        },
        {
          "image_id": "07d9dd16b917e222",
          "image_sha256": "e5bf1ba2f1a69b8ca9602488c2d5a2b29852a413cb5b1163b8ea0ad201109c53",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5424493939334127
        },
        {
          "image_id": "07e304a0ba61ce5c",
          "image_sha256": "4f435268a2658c50e972fe235987bb4f3987e4e34581609d2cd92f9ef8866f6e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.33399570239977644
        },
        {
          "image_id": "0931504585a12d03",
          "image_sha256": "0d832c93afd06f89ddb3f3045af22fae5039a56b36d2649545b99c119be1f7de",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19668875422055815
        },
        {
          "image_id": "097d056ffa82fced",
          "image_sha256": "6f41f841eaca0678e56f1bbdc2fe125900fef2fa466101c36f87dd9e38aff711",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.664277990045314
        },
        {
          "image_id": "0a82f0443c940816",
          "image_sha256": "f1ef63c1e3aef0144d77b031e8868f6fad30148670e5214b62d6b92fa3561125",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06972139825987558
        },
        {
          "image_id": "0acfa779589204bf",
          "image_sha256": "864506e75fa353880da56be310813f2cc8d6cf3df75f4913456eac44d7cfb99a",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7170599215752619
        },
        {
          "image_id": "0b2167c3a726f68a",
          "image_sha256": "4700b1cc478eb3c39aa784f46d74a21da69f89c4c2c2b78193124d93560ba7de",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2564570550479491
        },
        {
          "image_id": "0b2c23d6ee2b3801",
          "image_sha256": "f07933fdd11697c24945f4506a9db5e8190e1539070250b414485ea1eea6a73b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.055669878407530994
        },
        {
          "image_id": "0b730c49ccf74eae",
          "image_sha256": "b081381dae7f8b7a23b0e1bb6b41ab348a3dd98c85cebc27708ac06f86a2f3e9",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.00700781154994921
        },
        {
          "image_id": "0b7361f518dbb1cb",
          "image_sha256": "60d87aea8433d70f8c86ad307b1985ffbc052f50dea9235567fbda97c08672f8",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12562340172581765
        },
        {
          "image_id": "0c08c1a56daae22a",
          "image_sha256": "e4eefbd6cf77ea5a0424967e9fcec521d42f34d8eb6cbdca2d265dabdb599666",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7008014676124578
        },
        {
          "image_id": "0c5ba9f5d1851c1d",
          "image_sha256": "2449760dcc821f6a7d22e9eaf4189876bacdb85efff8e74fbd42b4db6a5f6e18",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3233293622308487
        },
        {
          "image_id": "0caaa43e6d1ff03b",
          "image_sha256": "98dd194db587ce789c67a6214b6e2c2d533c3a11700f8496704312ad86a1e1d3",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5287744614627073
        },
        {
          "image_id": "0cba349f6f7bdf44",
          "image_sha256": "9e1de1c07a6ea3f2af1b211f690c4604268631b7e402e6914c79eb592b4a3486",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.15459846686667958
        },
        {
          "image_id": "0d7726d7d5cd9640",
          "image_sha256": "de3207f571542a09d45f461ae734148a3c3bf7b5ae46dd07c573671073ddacae",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3932825999635391
        },
        {
          "image_id": "0dff5becb0f6c70d",
          "image_sha256": "f4e543994423330b7da6bf6e132aac81568fa21e1c561ebf82e4189db304059b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5653670887742074
        },
        {
          "image_id": "0e8cfb93ac8211ee",
          "image_sha256": "2bb6ba7efa029c20ca2bb9c87c10326f20ada95549915098300671a467d9f112",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06928189832484177
        },
        {
          "image_id": "0f0596b1c511e071",
          "image_sha256": "1b8fc2754de59d9a4584ee90fb8c74668a6f1d1a6e96392a1a4b73addbe6d2ab",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.25755069239843303
        },
        {
          "image_id": "0f78c692f5d67965",
          "image_sha256": "bcc45e5e4d7d1c68ebe5aabbf4b1a8c24a6372b8196f10e37b780ceafce440b7",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.28584418636458137
        },
        {
          "image_id": "103a14e073bd3482",
          "image_sha256": "8bf1e490bb886d95c4421cb1d215e3ef75213890e1653848f0bbc3cd0a3ff4a0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4523069151412461
        },
        {
          "image_id": "105a43452aedeeb7",
          "image_sha256": "e35410d48c2c91924fcf3446d5867baa477ff6c6d9d58541e63d7438a924b1a7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.10670646429206175
        },
        {
          "image_id": "10e939ffae0c2f25",
          "image_sha256": "27049b221be702f757c1f0570e15ed30399cd7332507fe2e0b20a17711ebaa46",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15918547564072474
        },
        {
          "image_id": "10f1e4ef22dba6ce",
          "image_sha256": "4a3f609db249b0d76c4678dfbf79aa6ffcdc14d5a5f4b09c63cc889a90d0869a",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.9185537438876279
        },
        {
          "image_id": "1152ee7d65a1498f",
          "image_sha256": "6d4114c4dfa28acdcabacc15e1de42f009eb6c6b41747d11b8512cca4196f727",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4720189802367129
        },
        {
          "image_id": "121537f085b7d63c",
          "image_sha256": "07bdb1d1c76e97d03c59ff965ca75f378d7e05cfab7956786f4a715a30524488",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07678614850764402
        },
        {
          "image_id": "121f6fedb3af41ba",
          "image_sha256": "cfaf22eaf02f98ea03aedf55e7d1f01d94fd791c680a09eaf930cf78f07896b2",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06773484182706731
        },
        {
          "image_id": "124e469cf2eaf962",
          "image_sha256": "c5c573886035098377ec051c6bfa69b31956b5213bb8921a5838cc9a45d44eb2",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08849209713726777
        },
        {
          "image_id": "125fca1bb0a5be7a",
          "image_sha256": "3f5c7cdd55e3331c5135cbdc1a0f90459f5d4afcff7bdb3d12e839c16cfad4e3",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10304620927430956
        },
        {
          "image_id": "13b9d8ab697d0893",
          "image_sha256": "7a4fe8e4d8e3b2e16fc9a8f45339930f6c20509105ebb8608305e1195501d678",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6061539054947402
        },
        {
          "image_id": "13bdb6c82e9ef869",
          "image_sha256": "a5f35dec125b7068ad085a1aa061c093217211d92631493169026988749da736",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.18818676893637462
        },
        {
          "image_id": "1430bdaa35b7fbb6",
          "image_sha256": "cefc4debc9a015159069a11445faf085c31f7b3afb66497f0cb53a77c32ec9ce",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.2480312629535788
        },
        {
          "image_id": "1430f5387b1cb9f1",
          "image_sha256": "dad764247431c90dc0689f34ba1b322c078a4b090d10f8f7d8dfaed575bd9c10",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2300124436934814
        },
        {
          "image_id": "1456ab6503fda3b7",
          "image_sha256": "8f98beb7f0b608323bcb5e5aa9cd91384c560203579a1d9392a8305059ecad3d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.28385239084256564
        },
        {
          "image_id": "148b8c049bf6a361",
          "image_sha256": "01c71847589cbb7620b78f37a6c69d1609d1210078b8f5adcea7b275187978a5",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08743913907926656
        },
        {
          "image_id": "14b32f838a0ed041",
          "image_sha256": "6bc1ad3e1b7a605055e43dfc049173f23c7c7bcc9c114e253f39b2744ee8acc7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.030513076261097376
        },
        {
          "image_id": "14da09e1c230ab17",
          "image_sha256": "b20e1245dc4180dda5485d7ae525a759c927c5814d7b47bbf622738ab9961c32",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.02826871917351671
        },
        {
          "image_id": "151e0d8fc3923605",
          "image_sha256": "7ed7d0e1195a140ea08ffaadd98e039cc9289477c82843f59747904b5491b447",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11865429697763194
        },
        {
          "image_id": "15348e4f2c7ebe0f",
          "image_sha256": "7070376aeff523f59a8d0433d7cc8c0c48daa65772ae8a5f0fd6acad6595884f",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5075547076584289
        },
        {
          "image_id": "154bf3c92a7c6d27",
          "image_sha256": "9e138862eddf9d1b857c8ed91d6a5ba1c8dd9e155f0cb3c3a275a8f7a49e588c",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.14253944945399868
        },
        {
          "image_id": "15932ce01f712852",
          "image_sha256": "b6ae3fdd898c42d143305994b725a65bc300230cacd3df5feadb1e14e8a036ca",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.14486615796057878
        },
        {
          "image_id": "163dad9413a0dbac",
          "image_sha256": "a5ecab26db6341b526209c6036b6bf5bba50b2bae816803d6d89436eb7eadf93",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.2704826557349211
        },
        {
          "image_id": "1641f1c39e4878cb",
          "image_sha256": "341719015518a5c2e1654d3c5854fc8e6f22e36f9d9583acebaefbad46e08f26",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13059557111892792
        },
        {
          "image_id": "16789af24af158d8",
          "image_sha256": "91f94ba85e72b7811be84ba536f758e5c30591f5d1bbdc00d1c348d0a2b7935f",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2737476314375991
        },
        {
          "image_id": "168ba8a4f76153da",
          "image_sha256": "f882c117085cb5001288cb90c2fe78741a7359dab2809531d729f4f43824fcb4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.014371453838768337
        },
        {
          "image_id": "16a1af0cccd211ba",
          "image_sha256": "9b009ca2d916590245ba53fb0cad025d73ee94e7bffac998588558a2328defb1",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2665312577585684
        },
        {
          "image_id": "16dbd9b970d01c30",
          "image_sha256": "e80447c68b0c61392c43709d7aa27d81427c65aaef19a613caf6774ab0e8f195",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.0598887651245994
        },
        {
          "image_id": "17de3cf86b72b16e",
          "image_sha256": "0d47ab800d97511b785f94e0b47b4345a432261cdc3cd7ba11d8e625b4fd2259",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 1.0981322247843273
        },
        {
          "image_id": "18f02e9a91cd518d",
          "image_sha256": "743dcf2363002af6d8fc36c8027d192c15d3430e93a6ac623d43170868aacaf5",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.06447719740303648
        },
        {
          "image_id": "194396947759f81d",
          "image_sha256": "70910055ed18e0d9babd5f61f1aadd8fbf3e60fda8269db19e0f9a2f1bb583ac",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.007286966701861448
        },
        {
          "image_id": "19bdf0d6867b8be4",
          "image_sha256": "b29205fd8f603c27096daf069e8e050e8e999b70f1e1972acfda7e73e2b76e29",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16604458323656798
        },
        {
          "image_id": "19e3e69835151951",
          "image_sha256": "f96cdf38d2df7ea2dbdf91262f487f45a0522ea57f0a34075545abae2fe0bcb4",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2042654626781225
        },
        {
          "image_id": "1a3e5ded7c79131c",
          "image_sha256": "9f4e64e3d75bec78acc3f2a20a0e82b025e96a674727fe395f365d9fde96838a",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3093112862368595
        },
        {
          "image_id": "1abe817c999b8b4c",
          "image_sha256": "b0c01a4409788c441c47d3a1159848a2b554809f72dd41964f47a08176f345d0",
          "stratum": "n2_4|has_groupof|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2376640104891471
        },
        {
          "image_id": "1ae2903da19989a5",
          "image_sha256": "a810a79a563711dda305444caabd5d2eeb47745f1195eb7ebd490fd10373b81b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07472854966086408
        },
        {
          "image_id": "1b1b3982a02aafd8",
          "image_sha256": "fc520d0718ea85fa97a42ee3b40aec50e8867ae5e7c98c676f7d539b5e77bb1f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08760686816938636
        },
        {
          "image_id": "1b6ad6a2fea8a146",
          "image_sha256": "7244e97bd9de7d9dcb40d6ce4e5d13b29bbe87a19859d04af08263685e99a5e0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.047671016504762034
        },
        {
          "image_id": "1be56e37d4e207fd",
          "image_sha256": "37085ad52247ac818228d5b32c06a1ff40f0d24545260394aff2195557b3646f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.811973677235426
        },
        {
          "image_id": "1bea4a97a9cfe442",
          "image_sha256": "4b591b887580aaa9df1a43247ca9938395e8bf3db55fe58c32ba2dc12c2e8859",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05610121902461197
        },
        {
          "image_id": "1bed833e2c31bbb4",
          "image_sha256": "21c5cf8cb9bcf0aa4933f4d358915db925428005256a1d322b5207e910350b37",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.23570618793658427
        },
        {
          "image_id": "1c226a7a4e0833d9",
          "image_sha256": "735d7e74a558df127663fbb5b195720def97928cd68493ac3f8a51056038387c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.17661304056320049
        },
        {
          "image_id": "1c5bd019a0965122",
          "image_sha256": "35d702bc43a94d07ebdfe7527fcc30d8794c159bbe3027fdca4d637fe56f4b52",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3602088100960703
        },
        {
          "image_id": "1c694c5d547cbfae",
          "image_sha256": "c13af7b836c177c228a10959ace24b3ca9dc22d3f2439ae52c981ca5ccc9b1cf",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05891613432055687
        },
        {
          "image_id": "1ccde2aaa58575f4",
          "image_sha256": "4927b6d7b226129aad5ae02905aa7c7786dd5b9d1b530d6e26e21236c322e39a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2187994970529844
        },
        {
          "image_id": "1cdbbf79e6aad256",
          "image_sha256": "655d763dce822bd178ae34c74d8929527572a8e58de3f1760e291319203273b0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4226508096729116
        },
        {
          "image_id": "1ced3ecaa077f2e4",
          "image_sha256": "9d07d9c9793945e1e2363b0753e24046bc196e5b15ff856e881a879816423938",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.04661777222346558
        },
        {
          "image_id": "1d4cc602049bfdff",
          "image_sha256": "6c3da8e6d3df85044e7feca8556bf2de71ecd5da5eb27a55c003310ada2918c4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.16762522757986548
        },
        {
          "image_id": "1db3793d7c84faa1",
          "image_sha256": "8b3ea9bd65ea3972518fa113d329f5f02700e777746e8ef9670e80544057f3dd",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.5197301250818995
        },
        {
          "image_id": "1e6546a05ecabfe2",
          "image_sha256": "f66169dbb03a219ab8356d3beecd0e9d63c8f814e8112b54d7884957f585a489",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.25172388298712634
        },
        {
          "image_id": "1ea67bf7a689c499",
          "image_sha256": "4cd14ca90a6f671764b6f26ce35366e8a2b43f62a5018c0b736adf899117ff5a",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8609376900613636
        },
        {
          "image_id": "1f1d5bc31e444cc1",
          "image_sha256": "5aab727bb70db9bdbdd89963e233c1663b80e19670421e43ce15c0818c20f40b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.531196782881534
        },
        {
          "image_id": "1f5071f175373752",
          "image_sha256": "b56e2e02e79af8906b3e0e770f724f6e8e3426b126f086965234a6ca6244128c",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.21157185256378908
        },
        {
          "image_id": "1f9f26a140775c6c",
          "image_sha256": "3d7ec81d139670f2d3acccbc2c89c4babf673c02a4904f1a7a48bcc5853bd47a",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.18770782921272944
        },
        {
          "image_id": "2077c0619979f100",
          "image_sha256": "fce7bd280002eb20c8b5f00f6c7f835b631cb662699dd9d0722e0b1927e1ac61",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.1222955810105306
        },
        {
          "image_id": "2082f35b4c16f681",
          "image_sha256": "e82fbcbfd77018e33fad571b17315dd31d2e21e92e6fbf17030c5214b2dcdd83",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11009581860642044
        },
        {
          "image_id": "208e95b8f33fecda",
          "image_sha256": "42944aba0e7c4888698d7d32d9ad56f266a57f18d751fde62d74593ee15066da",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.002303302758501541
        },
        {
          "image_id": "20a2a94fb2c998c7",
          "image_sha256": "b3d91219774a7209118ca481072910983c01eab9fa772aa4f4a626a5c9c25736",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11248304307463072
        },
        {
          "image_id": "20efffe6aa0537c4",
          "image_sha256": "8cad4326610e5ff94a5bba460327969c44ba8a773f156c08dfef6ef2f6f9a885",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.16117824231205774
        },
        {
          "image_id": "21023093fff7ee3e",
          "image_sha256": "2435af5c88faf0c028aa7245026a7749469cc6a4a15b92aeda5aacc7893c79d6",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13203152997649573
        },
        {
          "image_id": "212f83ee2f2ac0bf",
          "image_sha256": "6ea47fb7a1c14ca6ae760330041165013723c55d1950ab206083bffdb3ddc002",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.23563746548429873
        },
        {
          "image_id": "21d0851a96ca6250",
          "image_sha256": "4e6db48a2235e7445675b6a8bcb5ef5daeaaa32a64520b5ec1062d50bc58036d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07586160877386705
        },
        {
          "image_id": "21f199a3a9263b98",
          "image_sha256": "3d545ab713809a57e39afc3d26e9a5214d75b2e1873c4699d2628aa9aeed5925",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5491530203556275
        },
        {
          "image_id": "21f8c88ebe002ba4",
          "image_sha256": "1b579a823d87416ee655d789ee621aac3e420e6010f0ea7aa1faf2f2869e6de0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.47814204886536044
        },
        {
          "image_id": "22ce7c96d1cfe0e2",
          "image_sha256": "04e9312be39003a0e8cbe78c87a902366fe38adc574932bf843ef8792b89ae23",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.031165182038613005
        },
        {
          "image_id": "230450de0c377859",
          "image_sha256": "a66b4ea7f10d3508cea1a3022535090d5eb7dcd24044c38a9b5462a7ccdea14b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.14739425076762097
        },
        {
          "image_id": "238a4fe184791234",
          "image_sha256": "06a823c8e9e6530dcbda6ae6f495cb03fa2949810b5d1dcf54388f22744a61c6",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5344518422206843
        },
        {
          "image_id": "23944a69f7a0b625",
          "image_sha256": "7591a731e249772c1ef3df4db4f7f8565c2935548b90c7324df431c82dd246f1",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.25222263363359587
        },
        {
          "image_id": "23faed1106295fe2",
          "image_sha256": "9183ee73e54d5d5b93ae7c351ac3a6e0e374ed471242db494bda79b01d4db1fb",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6094279044628796
        },
        {
          "image_id": "243a91ffe8b682dd",
          "image_sha256": "182d2047c808ee5bb6cc0c6a90606c9ffd7df31c2c27c7ae43b97b75ef841095",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.5488975265659917
        },
        {
          "image_id": "2463c3988a1223d3",
          "image_sha256": "6d1f8c9d04c97005e208858f5b210ad8466e3f8e7c1c258fc1ae9e54b58585a3",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.27952577482148344
        },
        {
          "image_id": "24a586643471f0a6",
          "image_sha256": "4a07f84612fee94af7bccfefc697dca4fb842306232831000081b11eae142f7b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.0064638227742027
        },
        {
          "image_id": "24b6614a5a590e8f",
          "image_sha256": "043a5e2423e80412c9dd684f5867fb0dc55cbb2373a173e68c5a279c6f29c81d",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.35724178690001185
        },
        {
          "image_id": "257d66691df7928b",
          "image_sha256": "2900b787b78f5b78f7506c20a55039620b7ef4d16a7165de5e2f33ad7ef9d5ea",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11002383222445056
        },
        {
          "image_id": "25968f8f370daa1b",
          "image_sha256": "cab254796f12f006bda028ebf6d4e5412059da02ef84868633e95749eb36e69e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5158572870317427
        },
        {
          "image_id": "263343d32ffcef8a",
          "image_sha256": "7f30388b24e53d13b2e69e68d5f93946299de6ca81aa7fb14430c4b3f27ad6c0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2569768782094415
        },
        {
          "image_id": "267200fac51a0837",
          "image_sha256": "1baa91283993601c708f4cde8154f51960e0541a6ff3ced39394fc8aec238f70",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.409040330728942
        },
        {
          "image_id": "26966ba3d9366666",
          "image_sha256": "3757eaa13610116b95e6ad842c9635f6cbda565668d7f247916ce5d342989405",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1396733894100788
        },
        {
          "image_id": "26e97e9f6d719dee",
          "image_sha256": "26263218d72f59bf94f7ff068b08079347170472fc812d52b36b2fd659452f0e",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.6093358353547232
        },
        {
          "image_id": "270c2199f1871d97",
          "image_sha256": "f2877657312917fa1e1bb72c2c68cffb16be89bc281f6da467091c3ddb048b93",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.066406335572338
        },
        {
          "image_id": "27337e0ad2040478",
          "image_sha256": "d1fca7981f6ccfbe61f7cd464afc12970513e10872f0cb81925486b504f46339",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09070865542778424
        },
        {
          "image_id": "2770e1a4b947ec54",
          "image_sha256": "1aac0d34ae04655b871736f9b9e5075b47de4b980f0bee38da03da11b832cb3d",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.105868781623717
        },
        {
          "image_id": "289d11d8a7ae4042",
          "image_sha256": "9966294277b045c45a0ffda7a51c8c418095b000f44f02587ae282ba4cb80542",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.236404312801913
        },
        {
          "image_id": "29ae2665a63aff96",
          "image_sha256": "d51f9e827b2c896415114e10a6e652942b9a46f5180f8b6ca437c369b108803c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.45158711328753126
        },
        {
          "image_id": "2a14e5a225e61a09",
          "image_sha256": "d1e100030c3f5c516ed05271199df068635fec38bb24e08278b1f0f1d7a0d57a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.47917358234153135
        },
        {
          "image_id": "2a934341e5fce116",
          "image_sha256": "2289321b04eb740b16065dbc1a1b1057b6a0b45ba59b7636fedd93a543231728",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3776803482705003
        },
        {
          "image_id": "2ab966841e7b9b7a",
          "image_sha256": "65cbe7869d05f08d26516861793cec9f9d2d6761961b6a9bdca115652301ffae",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4149055417534086
        },
        {
          "image_id": "2cbbc5040998dd83",
          "image_sha256": "c1f3150cfec6264769dec6c7ad8b4a1337979dbd635b476c7c2df7a1d1bbbd15",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.2361480688439457
        },
        {
          "image_id": "2d0bc0685042a27c",
          "image_sha256": "dd125803d95e55eafcd127daaaf61fd7e5b3be323e4eb2478a12f6da05633afe",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2835953582653695
        },
        {
          "image_id": "2dab4bf641b91d2a",
          "image_sha256": "92baa09ee97c3e59283765c7d918d113d0fc4bc8f35dc8953ac3d23a4eadceba",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.013293211993467204
        },
        {
          "image_id": "2e11affeb413c309",
          "image_sha256": "9df1e17384f98e5d06298086cbe062b6581fc2bc5e456bae0c2088b00d0e71f5",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.26879025259771094
        },
        {
          "image_id": "2e76f898849db00d",
          "image_sha256": "b3d3447224a18abea46e41f28a2907721b54d7a1296e85c2fafdd9ca7582bfe7",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10370361033696729
        },
        {
          "image_id": "2f2d849f35d38a13",
          "image_sha256": "44efdb486e1f623aba498b10e42cee166561bdd25792b928b826836116605986",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07707807220488154
        },
        {
          "image_id": "2fba54286aaac20e",
          "image_sha256": "bb4d0fe4e4db25dc1d1a905e9ebcd640b37fc72d7f6c58567cd8ea0c09f818d0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07279905960403141
        },
        {
          "image_id": "30b588e4be85cf2b",
          "image_sha256": "ec7d30463b8efb2793fe9a770d9915a6809d9a6a70be70c392897d1a9a6233c4",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2839964233185014
        },
        {
          "image_id": "30b6cfb60bf44533",
          "image_sha256": "3175f37dec899612641bfdcecdb7ee38e7450eda81a807e9d5cb8610b4056ba8",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.6725014944161551
        },
        {
          "image_id": "3120e46a6a14d2ee",
          "image_sha256": "760ddbbff6dcee116f64d676d8bc90b139d28b05f340ea9872bf0a6037435e48",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5139145889182103
        },
        {
          "image_id": "3134f3d9a15d98a2",
          "image_sha256": "5fb26b951eabe6c914944c438dae36b4864bdeaa703f3becf663b9a0332c3c44",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07634218031880882
        },
        {
          "image_id": "31814e6574805bfa",
          "image_sha256": "ecc948cb27741b3dff70c09e71e6be7d63d41dde6eb0a64f53f5baff9d1d6ded",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.04314510368222611
        },
        {
          "image_id": "31a9c2c4a273f156",
          "image_sha256": "7b410e0bc28904a259dc87a636661228b7e317ee49fc3e671703399b9ac6ddb1",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.226823381626727
        },
        {
          "image_id": "31f1bd2ad15207ce",
          "image_sha256": "c4e35ee9c60272f2c5e254cf1025602aebcf6f020f6525f0dbe81bba05d31726",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4264588812365182
        },
        {
          "image_id": "326d5cdb7ab5bf16",
          "image_sha256": "d8355d76c7253974c30f45ab06106e1157208c29d4ec0ecde0cad590f899f0f6",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2819152139945723
        },
        {
          "image_id": "33069576e6b60b47",
          "image_sha256": "172c0bc8694985c35fdd5dc0e5650bdcaefd5e9a7059f3fbcd8250f50d1e69d1",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6559070938375915
        },
        {
          "image_id": "3317400486b77360",
          "image_sha256": "df79f90e57180d9b8b6471f2e38426ddd2d3117cec233b5f2d4c21a421b68476",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.8201639988936232
        },
        {
          "image_id": "337315fd6034a1d6",
          "image_sha256": "304aebae3db5ceaa5117c75ec268f11ae4a7a031b6c036d79dcccc4ead88abfb",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.31384079426682027
        },
        {
          "image_id": "33b4cb8e2b24e7ff",
          "image_sha256": "a7e54c48b459362fde33e2d341e1f00ec273fc2819327229439b4b21860df47e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.16462596205439392
        },
        {
          "image_id": "33bffc67784a8bf2",
          "image_sha256": "72baf826a2c0ee98dedff3040811fda8a5558a2805515b70e6397b75b168e5a5",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.04635713969467707
        },
        {
          "image_id": "33c088fa4e5e0100",
          "image_sha256": "98601d2f6843c9cdd60c79e3419bc81e30f423ddaf0a78647872a621a583be41",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.485549667506544
        },
        {
          "image_id": "34463b5fea378684",
          "image_sha256": "3555ec44fbba3d06284514dd8d2a5bffb0ad7feaa96d457d07837265c1edf2d8",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6327450926507929
        },
        {
          "image_id": "34f2a8a81b5080e5",
          "image_sha256": "e45edb18ec3a1f3f2b6d1140b4b85350ce42a98b9a21796a38f936929ca72264",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5355731250324057
        },
        {
          "image_id": "35351ebd73681bdb",
          "image_sha256": "8118ae08da0da99fc1132c57ae8914b3404ea081c2a08f2cedd116c82a9e3818",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8602149538958388
        },
        {
          "image_id": "356b1b9ddd7e3b22",
          "image_sha256": "f8e0d7c799577509aab08b7ebff9e0688acfb2ede5632140e320bf23f412cf4c",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.05242329519907792
        },
        {
          "image_id": "36a938983ae19857",
          "image_sha256": "a39641167cf7f99d622541a22eaeb70c1405d96f26c61079e74e941f1a42404f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22346750694950443
        },
        {
          "image_id": "37f79a9339b0e460",
          "image_sha256": "5f74315a5e0b021651bf87bde2b64dd4398b6a7405ebac83b4153b6665c873e8",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.8201630366549748
        },
        {
          "image_id": "384f51993d101528",
          "image_sha256": "26dc54cce1ea11be413627d21e0e9fcdf4bc2d842fb31288428ff1d16499c7a4",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.29020101325148556
        },
        {
          "image_id": "38eeb175d378e7ac",
          "image_sha256": "633b25225861f89fa76ff1b24a218130defb0f013afc10fe8d691bee0f619a56",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5044295117539708
        },
        {
          "image_id": "39ddd29e653da449",
          "image_sha256": "14472bffcf001846614ba441420f4761083eda90633105796ede2bff2cf9ba44",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.37823914716622486
        },
        {
          "image_id": "3a17fe11565e826d",
          "image_sha256": "bdc9c0b82996e855268f485a3275c3795052f0706aa490c58c6e8454b43fe53d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08908713469496711
        },
        {
          "image_id": "3a28cdaca4cff49b",
          "image_sha256": "eafdeb8085b44d354cecaeb044515c47c31859c1bf0e80a66418539d44af08e6",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4419660099673362
        },
        {
          "image_id": "3af0b4d3c7b2c41e",
          "image_sha256": "199d2b67354f1eff6f08333888057e0a9c30ea0f2d16ef5695360263df00dbae",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6768160349238107
        },
        {
          "image_id": "3b5eccd313f5f31d",
          "image_sha256": "68c2498e493e8d599a5be4294eb52be5bc089e60683d770668ebddb093092104",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08852760800821267
        },
        {
          "image_id": "3c1925831e764226",
          "image_sha256": "f45834ac4c56785ebc78eebafeeb34d4dcd87e5e95d3a11bf05a9464bef692de",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.054357135890293895
        },
        {
          "image_id": "3c249b0a5c68d810",
          "image_sha256": "7269e19ed1ef414ac837ca279ac117a2aa3ec05d8488d57148189177f844cd8a",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.47076729795181654
        },
        {
          "image_id": "3ca305f0d6d5fabe",
          "image_sha256": "2dc9caaa273e3a1110c04e103a3204be9c6ac55c10b878bbba2baa28bbf1914b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0688906418234555
        },
        {
          "image_id": "3d101db207902196",
          "image_sha256": "4c95ff48037660792e8c0f6cbc71ed64b54c4cf077d635782c7f80e4b4e4e764",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.33073049836929774
        },
        {
          "image_id": "3d782576a4e22fd0",
          "image_sha256": "8a6f8c05e7fe4a81eea377a7c967d28c3c5d7e137eec72bae8e88350b085e158",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6659920755250522
        },
        {
          "image_id": "3d7fe9402a00086b",
          "image_sha256": "7d1703215917c3b94f8b9c343a6cb40b1792902bbf938dd85715daed8397f06d",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05859621554354054
        },
        {
          "image_id": "3ec2b4d262e2ac4c",
          "image_sha256": "5ffb928d89582c017b2d469a6cc6471b34b5e7c283f20c4a1eed1201b86b29d1",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2820364705910845
        },
        {
          "image_id": "3ecea574de40aa4e",
          "image_sha256": "2a586b7f5d5bf12451b06d46e4c1a58261a9af8a7c9accfdc21f21bddca2d72b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5439879883189961
        },
        {
          "image_id": "3f288e8a78932327",
          "image_sha256": "c7dc3b52a40b17d6953780466b38a0966269002764cc7f94f7dfa1b9db18d41a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.41488247154135094
        },
        {
          "image_id": "3f73b10df642ff2b",
          "image_sha256": "8bd09f9d1ae343e48c342623f184d39973a81651405d6289b5caf70def923264",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.9096161071205643
        },
        {
          "image_id": "3fdf753786f44513",
          "image_sha256": "a3d45f4bc814589a4b23ed0a2a67618ba8f6e60e41130dba9db1a4a45d4ffda5",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.29872193037012246
        },
        {
          "image_id": "3feecc5809a29627",
          "image_sha256": "c4ab92f4ee92e979c2277ab8a2966f48edd49d5d010887e244d06e31a5bc74d5",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.44538000792498705
        },
        {
          "image_id": "4039b8cc5d440313",
          "image_sha256": "fb4108cdc3a2b496a29fe683b8fe4e29e09c36b0bd2140b826584563764d5ef2",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5286132358511797
        },
        {
          "image_id": "407befd81fc96677",
          "image_sha256": "141f690dec12721120b5e92d8a0b4c38d769dcc40979b1c1ad58605fccc65deb",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4635633299814728
        },
        {
          "image_id": "4082e55b75462ecc",
          "image_sha256": "ca09d51727a224110f1592e5db67b5d20118fbecbf49fc8b360dc716ec994675",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22296739964564363
        },
        {
          "image_id": "4095342ce3afc36f",
          "image_sha256": "0f8ee60f229866556f8343f3e3649c2b3dd582c4759e7fdd8f7bde269d8e7b1d",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3724884716560939
        },
        {
          "image_id": "40f78af01d8dd80c",
          "image_sha256": "0cdf30ce247156ae57a730e00a819ddbc9e5d8727f22e194c9d3101187a5e103",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4339509646452227
        },
        {
          "image_id": "40fcb35e0725ad26",
          "image_sha256": "85a198b78c43cecbf25b401445c5f6b16e5c86aebf9ae7a1ed5cabf663394850",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.18887221412637867
        },
        {
          "image_id": "412ec38eb83378d9",
          "image_sha256": "c0a0e49d148d9280cb9e00241d9b2e0b1de2e6642d74399937be8618a607f373",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.3437693021059633
        },
        {
          "image_id": "41415a979d227ce0",
          "image_sha256": "4fa7fe930add7ca8539e846f7da7f8bdb4a2e2fc5e96f5dccdfe7aaefc84f3e9",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.22870641323494711
        },
        {
          "image_id": "41ce324072a798bb",
          "image_sha256": "35346b42e1f2efc43dde35fe3e0888b4a2b6ee79029e61902e572f07f91f1a13",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.2929418702851696
        },
        {
          "image_id": "41f6998d787b3736",
          "image_sha256": "7b1af462f3359933b8a382d40885dcb51f6413d27bf07b7594740c408bd570db",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0975667275254677
        },
        {
          "image_id": "4236641eddcfa9a1",
          "image_sha256": "35184b263881542aa71a13221f9d63936a9de3f1abdd044d2cbd58785fa2fe33",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.1375542877500495
        },
        {
          "image_id": "42551d75809e133d",
          "image_sha256": "6e02bcf564224f20e8c6192b067aa1c680f80fb6ea5a670274baecca6e13debc",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.043961577709480226
        },
        {
          "image_id": "427f97a1df0036c2",
          "image_sha256": "d63663b404a33792cd076c2516ac878e38cf47ed6bb149eb043ee449cea3ebeb",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16709168347591336
        },
        {
          "image_id": "42c05e6f790f4ef6",
          "image_sha256": "0685454db6d5779e75811172e0995f167feb1791e6e3a76978d46f389390a9b8",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4104423185718616
        },
        {
          "image_id": "42fdbf5f7c05f39d",
          "image_sha256": "eeb32d579ca9205c07ebc2012068b372e4c5f9c52f6021ef93ef833f1f9fea3e",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.354387310314686
        },
        {
          "image_id": "43339d9cbca470e4",
          "image_sha256": "e1af162a7f4db6a4190d488700877b50bd0b35b170451866d3c6b387a50e0dee",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.18048040368370716
        },
        {
          "image_id": "43af5611777d4f1c",
          "image_sha256": "c0eabd8708d4c737749aa978665e52f0c3787c4b58350d6db6001b815720fd8d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.09559688689141803
        },
        {
          "image_id": "43bc93746202199e",
          "image_sha256": "6291026a5247bbcfac2da7cb02f9ffb933f9e102ee64a1138c607db41b91bb57",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07921588376095394
        },
        {
          "image_id": "43c19287631911c6",
          "image_sha256": "770ec3dbe9ee75fe76dfe9988794da1509c68daa3b359128b8862bd1f0f1490e",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21524260423368688
        },
        {
          "image_id": "4400fa498d831e4b",
          "image_sha256": "05ab06390f49534e7940967f6490b066fb47bfe4b960839cae61ae9c24948032",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.48755290250542443
        },
        {
          "image_id": "44615bece0a97866",
          "image_sha256": "e6fba0e8e68b28a5fd9aa08954205e526cc5484aed28f827897beecf1daf5e7f",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13522516121536124
        },
        {
          "image_id": "44961c6fd6fe0463",
          "image_sha256": "5d69e055a0e9288362b12da1fddc96a6908fff0e549ddfdddb8b1c42a322903a",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.34657542105411643
        },
        {
          "image_id": "44cac7b1237e31da",
          "image_sha256": "7a71dbd3fa79863f4e511bdb35bdc532a1b6a1f3940eddf863fa188f95d7f22b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.33770748978708093
        },
        {
          "image_id": "4505d266f960fbe8",
          "image_sha256": "b056710ecf4cb8883802a4a1d806e96a6c23d1011d0be4cac1a3cb346a70c8da",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.059188714713165405
        },
        {
          "image_id": "454a2e427283ae9c",
          "image_sha256": "0660f84eb0d3ea8b1e00563e7df53e2a8d003e9355658a77654d2ec20a0f4c87",
          "stratum": "n1|has_groupof|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.005551798440596105
        },
        {
          "image_id": "45942876f462ec31",
          "image_sha256": "90f6d696a252128404f04a28853ce655248fd9c7037a8b1ca3c3cdb73aaec88c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.496683645355041
        },
        {
          "image_id": "45e84c75996a7161",
          "image_sha256": "32872fdf7d8ffc0e7f25f36a3ae5fda9821d1ce62dc8fb31539264419592c025",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.18729850436433426
        },
        {
          "image_id": "45f4bd0301577b48",
          "image_sha256": "a3acb2049b2220965f82fdf477f26d01c7141fab822f8bd996e9eb68fdf537c4",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1269260493262583
        },
        {
          "image_id": "45fd09ada78c507d",
          "image_sha256": "f7210028993c16f28c751f4bc573a6dbcf576cea69fc05e847cc9150c2f96e85",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06322425695027065
        },
        {
          "image_id": "4615c0c9192d1f4f",
          "image_sha256": "fae74119050e242c0a8bcbd53bf1ad1976881242372adef2b61a6396faa875a6",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1051295137861724
        },
        {
          "image_id": "467660b9511d6404",
          "image_sha256": "e7789dcc7c2b26793a42cd6e69d257d19fef22de92d006d359ea0f36e564b95b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3498267799118487
        },
        {
          "image_id": "46ce1945896c6bed",
          "image_sha256": "7762a950a64d8ad5a5283db92e6f87a49bfb4c5ec17a701199af6322677b0c49",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.047656154887749116
        },
        {
          "image_id": "474d3e195dade8ad",
          "image_sha256": "5cac9c4ea232c24bf2970f5266d4e7475b6dea6305edc9bdcf50a39958f432f0",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2873900946540793
        },
        {
          "image_id": "478cd15efe3cc91c",
          "image_sha256": "5d5b4ebf9217277558d7dc7955757738334cf4fbd7c2c43376a12179185b6003",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0655510623173049
        },
        {
          "image_id": "47ad21f5f57e16af",
          "image_sha256": "25d60e827906cd5e15ef964448ac30fefa420e8cd36348997143f39d2791bafe",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 2.043072213507612
        },
        {
          "image_id": "47ce52e7ac5c4a71",
          "image_sha256": "4f74001ccee9326fa360f1888ad6cfdb13a6a1e24cf020226df83c4cb028ca4b",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6244771562882989
        },
        {
          "image_id": "493e8156ebd9e55a",
          "image_sha256": "ca973814d2ea4c61ee03293f48b5d05bd90228d88ddb119fe4a918593702e5a8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09605645431871347
        },
        {
          "image_id": "4960ec55d254c68e",
          "image_sha256": "51e666367dbd81f27a749dc4a35b22d9eb4911e0277c762d5d533dcf00aedef7",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4147273817467105
        },
        {
          "image_id": "49e6a10cc09950c8",
          "image_sha256": "f58a2f64f74cd3205a8182aa47780a441955d715afce91484849794a1c573e04",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1447076364341855
        },
        {
          "image_id": "4abd3aedae89a2f6",
          "image_sha256": "8d383f0cf14a790cf27885b002dda5e28542d97501c8326641fb2b786bd39455",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07045013509542418
        },
        {
          "image_id": "4ac678dd36951a9a",
          "image_sha256": "9380de9c778fed6ad92df12567b105d26efe90ad38d102d01ce7d05943dbeb72",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.30964894060220555
        },
        {
          "image_id": "4acc620e57f1e5e9",
          "image_sha256": "e8c4cb132d981d94184143f8fea2b8bf627e73710e8f71c489699ff133d7a072",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06898126648293874
        },
        {
          "image_id": "4bbd710d9e8483b0",
          "image_sha256": "a45015998ebf899da2576a11fa81a40f72aa99077e8e1973c6dad4aadc3b9f1b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06857399140923331
        },
        {
          "image_id": "4bc311136255a2ff",
          "image_sha256": "f81e452c10f7cacbb9de551262f2169c59c4bef871430735b57d48c1f387026a",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2702546698758669
        },
        {
          "image_id": "4be14bf34cb9607f",
          "image_sha256": "53e4f5c08cb89cdf5372ffcf5b830d35c89109e229eeefdabcdcd469e0908e44",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10224825568132122
        },
        {
          "image_id": "4c255e74648107e7",
          "image_sha256": "8cc32780b56f1c98a3183ae09a2d8c2bd2ba0f834eb5f0a95c096b0e50bfd8aa",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.26924771528449787
        },
        {
          "image_id": "4c410cd9c42623d9",
          "image_sha256": "80dcd56e76a35e1f4e877b0518b0ee5b0a490e2a4030241f91771b755af48d10",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6259126448741053
        },
        {
          "image_id": "4cb48c8bf41b70a4",
          "image_sha256": "b8848cb6efb2c76970bcd383a1335c164bc1b3880366fad57290c2fd8be01802",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6805776676502382
        },
        {
          "image_id": "4cc0ef3c4cc19492",
          "image_sha256": "e0a6917484481011e5b3ffe011a6d32a68cd41220ff0cb813e7f080dd4648faa",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08912833412037185
        },
        {
          "image_id": "4cc9966722e6d803",
          "image_sha256": "27c768b69b0020647f477c4b24db38283fb1eccc143d46127bd617b8c536491f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.27398719641896996
        },
        {
          "image_id": "4cd1f73feae81747",
          "image_sha256": "35511577f5674c5b0e052a61295c95bffb21edd06b3c8d21209365c99338143b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8599776858829518
        },
        {
          "image_id": "4cd304ae96e4a521",
          "image_sha256": "05f7ddfc20b2d203ea005c247546069410c8b49d2db7deb95a03be11d07cd546",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4433343630180556
        },
        {
          "image_id": "4cdfdc66d770a3c0",
          "image_sha256": "21924db5ef47e358d94831e654481fb61715253e2b5834996f855bc0e2131d9c",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5069313091536428
        },
        {
          "image_id": "4d1f9c7ec5be2a9e",
          "image_sha256": "67f81e2a3db214f1019124dc7fc09071d7e4e1da00fe3ad58c11bd4a83264267",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.23834657404688211
        },
        {
          "image_id": "4d3dc133900275cf",
          "image_sha256": "7b05d807c6835474aede97d8910c0ae0c41835daa92f437ad0534c7be1477f96",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.054999575458693196
        },
        {
          "image_id": "4d6e1475a3f153bb",
          "image_sha256": "2e318c50944a60b7e95b6fd75b750de6edb087ce442c28cc50fa54ddc5cdf643",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.043486021863215416
        },
        {
          "image_id": "4d8cb740e0fc5190",
          "image_sha256": "eea53f6d2ac7440f723b79992ba1cb2b9b859de03d36e7a7cd7d287ae82eb5ed",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.28795752275365943
        },
        {
          "image_id": "4f26a58d4ee0428f",
          "image_sha256": "ffc7dba2b374f519135b1f75e112a35a4e7193cded684f025753248bf320ef72",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.26184838061015697
        },
        {
          "image_id": "4fdcd3df7c6d8c72",
          "image_sha256": "648b856f2336720680a595aff761a10d654223f22eeb2bfa6f600ca9d52ad8b4",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2937335879794184
        },
        {
          "image_id": "5076fe95c0ea798d",
          "image_sha256": "200a599cd4b1194ab1aef41b33753474632aae24ad97dfc835afc97a3ed7cd25",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16421419430081724
        },
        {
          "image_id": "508f0a75156e5fd4",
          "image_sha256": "7896d784c21ca6bae594feee39b5f9488755bf3a5440f3194fd1429e1f8220cc",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.612715044604152
        },
        {
          "image_id": "519a0aea14a05e1b",
          "image_sha256": "3832e86f662e204e85c237e30919fa3c23bb8ecc0c7a6a3ae9303e05172ee219",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24938468890435755
        },
        {
          "image_id": "51ae437e0cb17a2b",
          "image_sha256": "9b4e5840de092b9ecd4e6b17d3e01707821b2906e62b40ea082b8d2af8324087",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0534608712153972
        },
        {
          "image_id": "51f663fa482f56d4",
          "image_sha256": "0e36b00023166f07faa9adc128fe5c6bafd010c1fc7ab13e3d830275275dde30",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.034038693697914665
        },
        {
          "image_id": "52557c5def8add62",
          "image_sha256": "1de0a793458d0e47090f68664146356bf72fe5c2a97094d0aecbb3807613c11c",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8325972799666743
        },
        {
          "image_id": "525ea7e8ed9c752d",
          "image_sha256": "9131b748894346e742ce6572b93009f0066aaf138c128023d78b3009296d0498",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.09269488667709634
        },
        {
          "image_id": "5279aac6d95cbf5e",
          "image_sha256": "32e4a3cbaad6537b687e98abbb6260e47fcb7753c077a650041406e8d4480af5",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3682279693926944
        },
        {
          "image_id": "527b96f32b38af7e",
          "image_sha256": "178b3855214b6599062c38647da61bccb2e6a6cce6b695d8131a210dd4a3eadd",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7961829028177323
        },
        {
          "image_id": "54ebca2064066a49",
          "image_sha256": "86749c1fc9908db5494a74fd32bc76d14d19073f06df76d5b43e4336a23ba6ea",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1913448551098102
        },
        {
          "image_id": "54f007c54fd18a0f",
          "image_sha256": "cb06cda9720e4d8fda5cd45040248d7142e0542d1e37e92a13d036477f5fffc7",
          "stratum": "n2_4|has_groupof|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.10451195532920285
        },
        {
          "image_id": "55047052d7c4b4d4",
          "image_sha256": "be5a9d57d9961d5f7c97edfce97641701b2a91155b5fcd9f48ed00b8ef6f7f41",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1121301026821647
        },
        {
          "image_id": "552c721172c26452",
          "image_sha256": "07ea8bbfc2801032da6d35eff2c22bb69454cd8779df37fbd38d74268a7e5860",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22241735097494228
        },
        {
          "image_id": "553f5edfbf2780df",
          "image_sha256": "5c2e69adbdbfc38aaed60ef2238ae62afd1b6c67e7ad2ef7fa10869fdcdef8d6",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.281957545029285
        },
        {
          "image_id": "563e3d7beab55806",
          "image_sha256": "9579ac217af0cc7060d8ab3aa767ea863ff80d159a89259db59e0f5b525c6834",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.37030945688736966
        },
        {
          "image_id": "5677012f09db972b",
          "image_sha256": "58a740ef2a1ebe0e1865ad4bc4c70cb6e76d0ab940f26ccaabceed90a8eae55d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11919358971101937
        },
        {
          "image_id": "575b972f701c6301",
          "image_sha256": "97cfb04b90291d02c608394bea0978aba99df98a3b9b828964a34ad2434c5bc1",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07486817683773482
        },
        {
          "image_id": "58530b01b352ee40",
          "image_sha256": "1493087e4c8d003868983c07326822b5f75018db545cc54b4ad9c68fd0b7144b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05099703678850975
        },
        {
          "image_id": "5855a85994c60eac",
          "image_sha256": "d0d1557137621ef324b1e0e21a6e6fd4ecf385bf69e8a864dff5f0d485ecdf71",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05290639973189693
        },
        {
          "image_id": "58b96001a6d95681",
          "image_sha256": "a23a00e9adba25f05ee246bb82c0f9a384fccfdac6cfffac20d510ab39e8f75b",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.05758711277140901
        },
        {
          "image_id": "597547554e00b06d",
          "image_sha256": "196e564d1fd135a05c8d616874dea53c0664e29850cc9364f4ca1782a9d41715",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.22568316335954916
        },
        {
          "image_id": "59b7255df49bb42a",
          "image_sha256": "733b114a03449f0d8544d0f0ede35507867ce86207c13826310aea36be4b8eac",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07517399253702377
        },
        {
          "image_id": "59ccc678b1e7f5d8",
          "image_sha256": "870a00c21a8bf2451210ad5fafd86686963ca3444843393e8b77bd817c76d212",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07926674210553529
        },
        {
          "image_id": "5ad50af385e1f4cd",
          "image_sha256": "c21e19791a5b3e1b07ea81bcac3e6b9e217cc560aef7834298d1043c1a7149b2",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.05235236684879739
        },
        {
          "image_id": "5b20a92677cfa018",
          "image_sha256": "097300ccbf5ac1cc1b83d175bf9595bd74d1a244c4f38642c8f678fc0eba985b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2003909549559354
        },
        {
          "image_id": "5be4ac1910e9a4a6",
          "image_sha256": "3079f6153514f7679b77d5b0fa428451b0d9e6a32972167659d7dd12ed4650b3",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.14017017289743028
        },
        {
          "image_id": "5be53c95ac4489ea",
          "image_sha256": "cb24a9d7a4f0b99b16438a2ea48436a76adb906e7adf72c1263c63ebfc695cda",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.507938020761203
        },
        {
          "image_id": "5c137c9e9addd107",
          "image_sha256": "9d7eece62f8d2caa0693d81f8b88f15479b92533bf6048054ea5090ae12f0237",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12590953496744578
        },
        {
          "image_id": "5c75dfbbdc83ec25",
          "image_sha256": "4835b9408aa3343440c2867069fed433055262ae6d8107b30de676ac54185d10",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19933593872062377
        },
        {
          "image_id": "5c879cf7c1b9a100",
          "image_sha256": "fe8ab6ccee7049111af3ee69f57f7ef944261df47d2cb30907f8388aa8d45ec0",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.20243785542435336
        },
        {
          "image_id": "5cdd6ca7c1234773",
          "image_sha256": "2eaf7c6b6bb2e99534efe0fc24f30872e72dbc2ca31cac6a3432cc100c42b7bf",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7628415424115168
        },
        {
          "image_id": "5cdfdce76b1c243f",
          "image_sha256": "d40364bb39b83e47e4beb27c1ffadc1b30f0eaa7617a0a585d4948549a1a1760",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09079994595989198
        },
        {
          "image_id": "5ce4fa9e98021555",
          "image_sha256": "446dc0613707b38009796c804e69caa1096aa15faebeed19ba2605f0f0337a34",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17579255555802253
        },
        {
          "image_id": "5d0595903ab095e4",
          "image_sha256": "253c717b27aea8017617d20c1cd1d3ed492442af92846ba1793713e16690f553",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5826452126741991
        },
        {
          "image_id": "5d4327db61b2216f",
          "image_sha256": "daa959328f4123a8efeab475858db83493c856b2be5501c737d0addb78471c50",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16614182182771697
        },
        {
          "image_id": "5de462fb191445b6",
          "image_sha256": "4c339135e274b3d5295f27382a7e0b781f70cdad739047c4870bf81cef460640",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7123127422598556
        },
        {
          "image_id": "5f0ff604f2065f37",
          "image_sha256": "58f5dcb48ebf9e2d98400096e04a8126f468bcedb0e84648f1e4553aa43635c1",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07203208682268476
        },
        {
          "image_id": "5f494ec3ce8ed56b",
          "image_sha256": "0eac5a3593e27d2a39246a959cd78eb778839b3c1c9515074ee0d6d153391239",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5216283237213921
        },
        {
          "image_id": "5f53692a6c3493c1",
          "image_sha256": "1cb418f05990f1d88324ffd83f7c597e1088598a8a5b17f3cb80059c107cc137",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2520248539375337
        },
        {
          "image_id": "5f5650d4eef349dd",
          "image_sha256": "4dfa377a8a7b793f3b55fd716f44bf9f47261ed1725ff0163c985de1cec28953",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4895499505778009
        },
        {
          "image_id": "5f8008c17ab3fb17",
          "image_sha256": "084cba4ff6b9b6818bac2fcc1fd0c58a3d415e71c9a61ae81703fc05f2075934",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2124006812380982
        },
        {
          "image_id": "6033fc64970e6b67",
          "image_sha256": "e0df4ed1a2888086e2de90ce3a1fc855aa23cf475714003c7e75c10bba34107d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2231849683166499
        },
        {
          "image_id": "6142543e417e4688",
          "image_sha256": "0a69376406566315bee69a150d4a8f6f67b6998b657405e6843017f477ea95ba",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21493505636278648
        },
        {
          "image_id": "6184a6312c1daca2",
          "image_sha256": "7b5fe9e756af1ddb852878fb3669e9457a021c31438b94ac1462d0ca86e772c8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.01617629460181453
        },
        {
          "image_id": "618de81b4b5c3cbf",
          "image_sha256": "ef8b036587498b0fa90f4b319b33cb7dea8263de446e72c6abca09cad722fc7a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.820614592197844
        },
        {
          "image_id": "61cc3054c149166a",
          "image_sha256": "e6b500974a4d11d1fbc3ec3787e4303a3d465bd72aff07d39ef8e62fd804f103",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.0026411366612202
        },
        {
          "image_id": "62ef2c6e44778ce7",
          "image_sha256": "bd23ec3d35c41c8e7258dd1df1a0f1c1e9ff2655a6a854821079e2e73b289489",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.38758007213868834
        },
        {
          "image_id": "62f49c51c4e249fb",
          "image_sha256": "51b1eee87517028da5bf34016dc746a8175c2e3d775b5aa10fcf1d775c23e0a0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.1808196683632001
        },
        {
          "image_id": "63ce521169bbfbff",
          "image_sha256": "cd77ee1dc1ec570867e349561e3d727a36bb50132bb9f2affc90475a23cd2a7d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.28021894069864917
        },
        {
          "image_id": "63e64f3b44c7acfc",
          "image_sha256": "04e580737a8cea1082a0d312f22ada57d41ab82ba63b54285052e3895e0dee0b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10292348701170465
        },
        {
          "image_id": "645caf63ba17cb32",
          "image_sha256": "1226c1515e8ad9183b631765bd518702cca490179778bb269ac7f1d2af1e86ef",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.039151180066773775
        },
        {
          "image_id": "64c8437b259538a2",
          "image_sha256": "35a25fc820cd54a408d4b95f1c064b808ffa7f3392abe6a6ec25156b0729713c",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24536289716973955
        },
        {
          "image_id": "64e7507b1da3b67b",
          "image_sha256": "84fcf190d18a9bd4e69421d67cb1e48375b343f9b793d50406988ae2fa67ce3c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2399433096780035
        },
        {
          "image_id": "65327bb1898a17d6",
          "image_sha256": "014ab6b797b7aa0d07201d1f14f48b33d47f451293adcb2bfcffe0e524b1eed9",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6632875308338213
        },
        {
          "image_id": "656648144cee1829",
          "image_sha256": "6aa6c92d8a0369bc927a8dbc47c6aba413cde69bad71c96a63f64a0235113d8a",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3733647059012703
        },
        {
          "image_id": "65a40656a6ba5344",
          "image_sha256": "c9a3a1e7de06e90c0103668ee6cc8fa0d5a778e658a4cd5ddf674307fb2383ea",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.31425776998613675
        },
        {
          "image_id": "65e080f9ac466664",
          "image_sha256": "beb5bd357e62bbe6d31fcc6ce3d3a1e644d821fca260b46e376dfdb4ce79e558",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.30606951432079144
        },
        {
          "image_id": "66147ef0d4be0638",
          "image_sha256": "1c5d4c8fcdf21b84f8224352c6369791b97a0537beddc507fd7820f15607aaad",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5698926435522783
        },
        {
          "image_id": "66a048ed7d6aabcc",
          "image_sha256": "6861eff84cb9c4e6a23d5bdbbf0af53b7ae636c810fcc1c7ae6b17d022bdc00c",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0690648725390283
        },
        {
          "image_id": "66f275fdfe7b5f99",
          "image_sha256": "52c5f84753403f6457237d91bb1dcb5420342d479cf15d3259364d70f0226b7c",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4671237055161872
        },
        {
          "image_id": "67d33582a767694c",
          "image_sha256": "6b9cbe933ca798f0070238b0d5be305f712a83767331e99cfd3cb9864e058ba2",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6602631858048591
        },
        {
          "image_id": "67e14c5dca3f47d7",
          "image_sha256": "5204ef1811d66bcaab58631b929419f7fd0a5717cdc9ee88ac92fb2c2afc4ba5",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.36720808011095385
        },
        {
          "image_id": "69090b07e028d92f",
          "image_sha256": "9c3ce56db12371f4b73f97f8bc0d81c76d599a5f7e7c0837806f7b9e3647b2af",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.18045724274822697
        },
        {
          "image_id": "6980aa5043a6d1af",
          "image_sha256": "73893b61f7e7754d0a0dc6fb4072d1c217b1fc85079962a4262edf6c37b2d461",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7404401988023704
        },
        {
          "image_id": "69cae52ca58cfde6",
          "image_sha256": "e896bea3eef00bf55db8dd52a9864479252bcf8a76aecefea59c21b18ac07fb3",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.037295922605053225
        },
        {
          "image_id": "69e54e18d9d4fceb",
          "image_sha256": "4a60165a923af3eecf21f3cffb92869c5a0b06e5c44fcd7939218240014934cb",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2519021207177724
        },
        {
          "image_id": "69f9e0db2f22397a",
          "image_sha256": "48861841dee9ff4dbb18f454f9035c3a74982fdda09ebb400116facb0687e025",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4568793347022112
        },
        {
          "image_id": "6a41d529a6eeb2ff",
          "image_sha256": "f0901e0d8446aab18f87c6b8273ae8cfc250f3b91cf72b9a18bd0b5a0a70f541",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5395353058959858
        },
        {
          "image_id": "6a4747066ffd113f",
          "image_sha256": "d1015adfbc0d48307dd03d4aa7eb99eec1886852eaa57886ecf5aa7f84c4497a",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.011917595269105727
        },
        {
          "image_id": "6a5086b8152cc904",
          "image_sha256": "1dbe728e05a6cbdbd2b9a2de140e5b98f67770ba8583e85c5c7694ecca772ff9",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.09721041076927872
        },
        {
          "image_id": "6a81196a04e03ea2",
          "image_sha256": "e3d565f09793485e7e4b49b70ddcf7449156ea3ced93142ed2ce2cc43d053717",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.0844457857147667
        },
        {
          "image_id": "6aab4765ce2690fd",
          "image_sha256": "9fb250c22957c3f45dccb6d19ba0711b75e0e75786066d2d78f040273ad0ce10",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.007052621192028651
        },
        {
          "image_id": "6ab55d63ac6708e2",
          "image_sha256": "2d25af2364a8fae4e71ecac7f07d6cf5e1f00d4fe6871b8d19e11613df4c26a1",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3579694600404517
        },
        {
          "image_id": "6ae6959a521d1a7a",
          "image_sha256": "ea03a759405b29c86d5dcbbc73e7da5f12aee4196fd37dff0870e0505b07dcd0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.013105168169714352
        },
        {
          "image_id": "6aed02f45ed73fa5",
          "image_sha256": "fbab047a0e4b143ef383f7fa0f56eb3aa1573112b4ee202ca7172a473b485e96",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6505726519952958
        },
        {
          "image_id": "6afeb8efa7c41603",
          "image_sha256": "4062f2ec0f4bd64dff0b271915c2e8f72b4af1d83b363c357a8c3575254357fe",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12122455109597936
        },
        {
          "image_id": "6b035896daef1ed6",
          "image_sha256": "bffe81becd2379b3e67f21ffd192b16959e9017b9bb042a85066ae6bcab7ebf8",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.21236814087052405
        },
        {
          "image_id": "6b5ceef7c87e2f33",
          "image_sha256": "95c6c3e6dd8aa6f1f9d0d29b6fc927ab5720d451cf31b9a727f82995d13f92f0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.14067271832008854
        },
        {
          "image_id": "6bc17e16228c12fb",
          "image_sha256": "3e9b28165dd124b1110f86c4446257af320d09bc7265edaaf89643c1cc50e642",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13585764192238695
        },
        {
          "image_id": "6bc9663947ad2803",
          "image_sha256": "a1786a2700f57083512c3f3e1b6a580831fa4ff6969e4c0d18fb9ec3b63aa839",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19538289637687842
        },
        {
          "image_id": "6bcfd656708d25e2",
          "image_sha256": "0964e1f5d865a0d4a71659a790f66f8d1afddf2f711fe3eb05ecb36a9451c9c7",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17864055462891873
        },
        {
          "image_id": "6bfd9b18f15962ef",
          "image_sha256": "e1c7d43aff0ebcf4c2834ce4131ec7994cad205ab0cc2fae0dfd7938fdf9d80c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.506920267557739
        },
        {
          "image_id": "6c2e8fe4349f9928",
          "image_sha256": "d84f7e730d2430d799134617ebc6d3c5be79da3e6def77f2d403c34fa4c51d3c",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5822466699464877
        },
        {
          "image_id": "6c916feaecb96f4c",
          "image_sha256": "6b9987871c42192fb7504937cdba282b2822ac40e18c45514cd406cbc30dea07",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17621768103128987
        },
        {
          "image_id": "6c9c687eae7da796",
          "image_sha256": "f429f1fdb8bba1626d41547f1b8d31a28f19e3a5877eb3eb9a9a1f800544efbf",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3649142921980523
        },
        {
          "image_id": "6d4fcf1e613594e7",
          "image_sha256": "48ed9b0274925183e1cdb91516ee115f617a164a3a20ec5bab8e5e461b9c67d9",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2574868168526875
        },
        {
          "image_id": "6d9bd1b3c4b37509",
          "image_sha256": "64193a5fd370da41cd7fa92f2c473a673ab88dcd3416c919f2cd03a44e3d4e3d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.02670596191859441
        },
        {
          "image_id": "6e819dc674a74078",
          "image_sha256": "f5ab0d4b94a8389ba56872d0add343d61c51e2041eb5bd5f7d504962ebb1a7f5",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2039996073714989
        },
        {
          "image_id": "6ef57026b1761382",
          "image_sha256": "83b2805cb85ad01bb83f1fcdc4ef9d2e7208891191286e02169af6905bc5989b",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4962259098941887
        },
        {
          "image_id": "6f1cbdc7749e5a78",
          "image_sha256": "6df2356c08847026e40bf603fd12552d958b80a15502fdfa5b648b43178eabae",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2631471354171493
        },
        {
          "image_id": "6fa278eda9f5ef97",
          "image_sha256": "a44f0939462a5c5eb4b237a545d90c2aa743d43170023ec04bcaafaa854a83e1",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.071212147228008
        },
        {
          "image_id": "7076a6c30c555395",
          "image_sha256": "bbd19ba303c0142f310cf76dcea8b2e702937c9e4bf1c11036ecd5a868e31426",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.08846371132631602
        },
        {
          "image_id": "7185c543229ea259",
          "image_sha256": "b4b6bbb69ab6a9280fe0170b7a0c9ee007ff4c5050d6eca75365961daa3ccbc6",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.031108158936900866
        },
        {
          "image_id": "7290c66c57edfdc5",
          "image_sha256": "44386000a90265dd8d6b489c6485608582d1108853859108b02efbff40e97276",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2208263059416962
        },
        {
          "image_id": "731648d79c8c3ffb",
          "image_sha256": "efe082815d59b7d82b60eb62c6efe1dcbf3cbfd67f586b6ef4ba451bbfd4fdfc",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1063295911856591
        },
        {
          "image_id": "73cdfa0c921b5efe",
          "image_sha256": "ccbe7dc215516573ce1104ae8fd1a9a18ecd960a519470b7b1c07b4111741836",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.20242328656195138
        },
        {
          "image_id": "740fc2fafd5b3c63",
          "image_sha256": "cac8d152850635b1c4d58c971b32c9d7a31fc10104d9f939c79e88970a0f9f0e",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3681749240833439
        },
        {
          "image_id": "742a32bc0bc5988a",
          "image_sha256": "f416ffdae3412a79ad54592bc736897dd7530d9edd38aaaad9afcdaa86bcce15",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.65246300846617
        },
        {
          "image_id": "7450459b1cfabb5d",
          "image_sha256": "a50eae1acc76a2edde7b30bc24656824dd9f8517b234fd7f7f8c7f2c5336a0f8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.20645893994274298
        },
        {
          "image_id": "7479c8ce01d03461",
          "image_sha256": "162b5008b6b9cf6af1e9aa141b0b2ef5e0b6e45eb618f7762c9b2481be99e202",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1285307570861838
        },
        {
          "image_id": "757f227c20580793",
          "image_sha256": "6824740db3f4d109ea86bfd8dda2447430dcfd12be325902d1aba4a0bfd47110",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.9220352184745801
        },
        {
          "image_id": "759bc93ae6cbd7a4",
          "image_sha256": "1c4772388e3cf2ea0bcf8755537039e0a5b7dd1afc66b6037ee4c7c1522b3222",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.48554835364345167
        },
        {
          "image_id": "75f96adcf051332b",
          "image_sha256": "08c7c872263fda5d62b759e01bca47491df01334f770b4728d896a86f396b42d",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12813106004357214
        },
        {
          "image_id": "76b9ae9cdaf6be8f",
          "image_sha256": "83cc92b1740efff08a069b815eb4b7d4e14bde34b1b9d4afe1c8889f467432b3",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06147810142351279
        },
        {
          "image_id": "7704177bc9f0fa23",
          "image_sha256": "c873a4a13f986b9379e762af94098daa762aefe447aa0480f0c163b928912dca",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1947292036462447
        },
        {
          "image_id": "775efcd4846a7744",
          "image_sha256": "3c5c0ce5bd43c541681a729e486ba2fc8d96c9c9125f85c382c7e129ce8cbac7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5186989585628635
        },
        {
          "image_id": "78172c05e91c2794",
          "image_sha256": "6b7d0f49aa168305377d81ec9dccf7155c7149f8a810615c0e8a8c6925bed21c",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.020584473959810744
        },
        {
          "image_id": "789090a5d590b51e",
          "image_sha256": "13b901ae1bc6effc41a8d68c6910148fd8dc748c28d975a47ab4f02c24019e68",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.15294067376089576
        },
        {
          "image_id": "78b0dee58ed63f3e",
          "image_sha256": "e36791bad6215c62cbb6ccd882041c634d90e8727148e933346692ca1b34c076",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.03801505320678168
        },
        {
          "image_id": "78eea1e033883b25",
          "image_sha256": "7be1ea8e760ae340f29972665a6c580d7db74a610fb36adf358e313024512aea",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.02805232332502527
        },
        {
          "image_id": "79266540d328ba1d",
          "image_sha256": "f13d01469fdc49f45c5647fd05be3d04430152a9a82969391c7cbb713d200b86",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06504036052385265
        },
        {
          "image_id": "7aa46347c2dcd10f",
          "image_sha256": "8124317a0fb036d57da398a2c69de7eab1769af3a6807653dc06cb2e2ee4d92e",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.027808642822491125
        },
        {
          "image_id": "7b02fb303dd328b1",
          "image_sha256": "7bdcf9f11c2673c33d6df05693002fe4a9da467a199a2ae749469c5a24deabfd",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5430812620591727
        },
        {
          "image_id": "7b2ad4fcf16f1b07",
          "image_sha256": "6507a4ebf961befa8acac5e4913d1501d07ae99cfee416d6f798b24a54384901",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.522813779445236
        },
        {
          "image_id": "7b570759dc07f499",
          "image_sha256": "48a7f5daf46632b64dc6551660f612426201afe0e773b2319b72ddace59fba9e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3069964024464408
        },
        {
          "image_id": "7bd363054ded8fcf",
          "image_sha256": "a6a15766b6dc171bcb74f28cad400d6cc1e103262f3f00e55070384dc501c91a",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1167867490522595
        },
        {
          "image_id": "7c0353b336cd0545",
          "image_sha256": "5499eb07c49860cfe773707ddc6660eb46de961d2f34504860c0f09d3d181c9d",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6092209440401909
        },
        {
          "image_id": "7cae57aa3c1e1c4c",
          "image_sha256": "68981e1903d20c6474786c662fc9971fbcac57e04ee3c474268732f5530c9e20",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.13279761549502392
        },
        {
          "image_id": "7cf856f5398d8138",
          "image_sha256": "75d84eea58f7099b57a86a61276e83f448979aa9dfce352267a616524f2cd18b",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.02998894438169675
        },
        {
          "image_id": "7d3ed25abc40bbd4",
          "image_sha256": "c6b9cf6f834f959c4b3006a6b3143e976ecbc3ce293ea1d156b7d792f39a4a1c",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.9294556483094985
        },
        {
          "image_id": "7dfa29440cef9bbb",
          "image_sha256": "5b4401aae72f73838c985b1e4819b631bd66eb9da195f829a096355946cfeea2",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.02577876828070253
        },
        {
          "image_id": "7e03960e3a8de1b7",
          "image_sha256": "48d9635f4bd1ce972a0b2c9a92a12e4f7d749ede0f12a43aebde9a5c59896fca",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5340614006683345
        },
        {
          "image_id": "7e50247c78fa1213",
          "image_sha256": "c524a59c397f2dbd624f9ac5df688b636d4ac252e296a59bbe2a27c0a0c8066d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.24320622895957225
        },
        {
          "image_id": "7e818203cd456ce6",
          "image_sha256": "51d6a0ab16af2523a76dbbb0dd7510cbddc5315baf77e1fff839f13d9513f007",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3009353868607659
        },
        {
          "image_id": "7ee89666681456a1",
          "image_sha256": "ba6bc69c215f28e5196672534ac2ff8b0aaaa1532f8e43f5555bc1fa07ca15b7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.36732844652038416
        },
        {
          "image_id": "7f23e1de7320aebd",
          "image_sha256": "f7c9a170ab8b40da6d5f6cadf00f49ddc9b2719215a4791ee97299ea0ece1ed3",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7240225471689196
        },
        {
          "image_id": "7f27492e450462f2",
          "image_sha256": "47d02e687498bf541ffa139e68799223d7f1c3bf213861d485c82cb0d16ab9b0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.29639512708603105
        },
        {
          "image_id": "7f456b12978c4a88",
          "image_sha256": "6dde3811f255fc3ec63f7ab28629c7f4c114c553adc98320c03f32dac0bf3f9f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2358369994436581
        },
        {
          "image_id": "7fc29bf61fed5a91",
          "image_sha256": "dcce78836c627bf129cb49dccee7534639856a60897bf9a39414f6b86306060c",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17239705263556
        },
        {
          "image_id": "80031602b701835d",
          "image_sha256": "dee89eeb1494b0ea35cc1101bec3517394f99f94ed76bb4eef8f4faf72817f51",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15025158638255487
        },
        {
          "image_id": "80561ee7028278a9",
          "image_sha256": "b868ab2c3ddbf31338096853659c8ef6b2c1718bc01a7007a062042f75031c14",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2827868423361897
        },
        {
          "image_id": "809a9c3af507dbfc",
          "image_sha256": "2aa47d314dbe85ad65ad58da00ea339f905c01aa07eeee544f25ab33f6033f77",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.29038119257529943
        },
        {
          "image_id": "81eb3a8a9e740b6b",
          "image_sha256": "3c3eefb8344be250695a65704755176aaa2464053f5e7ae86a022eda75d8e3cc",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.504794707805082
        },
        {
          "image_id": "822d56e5fca1ea1b",
          "image_sha256": "1a70fa5dbec1cc383d425c0f50d731b2de7195658526dc05eb1c32a15c3e2cd0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.20194150999180063
        },
        {
          "image_id": "82ee220e87203f3a",
          "image_sha256": "a23a4659f94a8a553ad93c3adf36ecbde9aed0cec15ef86ec3c92c292f2c14ff",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07174897670739198
        },
        {
          "image_id": "837b3d11ff02f116",
          "image_sha256": "59dd4fc109f4c15ad5a20147db43f57dfef13d04554af9a6c33686ae7f1fc44e",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.29907361629320056
        },
        {
          "image_id": "83ab987502a09a6b",
          "image_sha256": "f933e4180313de817c42bc9d613d9af45adeee736f6de712c1e5cfc3ee5d7520",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.031133960769666517
        },
        {
          "image_id": "83dbc7a718837841",
          "image_sha256": "7b10c582d415480a1963df554a9831c5ca65dcccea218cfcc02ab5e2b6579453",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24584614353503265
        },
        {
          "image_id": "83e734d9c556c49a",
          "image_sha256": "db87e64103b4898fd4482bcbe395473f719c6fb08d359e7ebd29d7dc5a89a70d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2757890935031503
        },
        {
          "image_id": "84af10bd3659e63e",
          "image_sha256": "a3792d3d3463ba037233190240068650c667263b463b0011edf0955c78c8cafb",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11884746435416248
        },
        {
          "image_id": "8563075fa2c954ef",
          "image_sha256": "8e4de2582ff8be88829a98c57efcbfab2bb896ffc39bef388feca6e6b5a907cb",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3006495100166435
        },
        {
          "image_id": "861c2b1e80db0d48",
          "image_sha256": "49d513bc2dcc23d15fdcd3033cce43b1d9697eb86996a0efd375e9674f2537b4",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.02224044598456769
        },
        {
          "image_id": "869197f411ca73c3",
          "image_sha256": "356868f11a9dc6610b2bda8a375e1c17bd079d3a9c92f3cf1da5c077ffcbc1cc",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6508101133175817
        },
        {
          "image_id": "86b4c5e790b1122c",
          "image_sha256": "10c6a55e8443a3df9b627646ce5b33e1b0e62b077ce804f0e901b78a0149f158",
          "stratum": "n2_4|has_groupof|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2323983523678542
        },
        {
          "image_id": "86e8c6b4a3da6306",
          "image_sha256": "81ffc42ac9a2a6240516d40a12acc23bafb8b13102d89e2a47d18e471c7f79e0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.39861161980461335
        },
        {
          "image_id": "878c40e51215560e",
          "image_sha256": "929f89fbd997b71e07fc81a363b7045c519c7b8f96db5dff9e7343f300cb8307",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.00975613562086718
        },
        {
          "image_id": "883d84d577156fa4",
          "image_sha256": "5eba5e23b9d92a5295e37bd126d746501ecdbcfbf2bc31ddcac9789996f2c5a9",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.437510251930987
        },
        {
          "image_id": "886c56cd857bee29",
          "image_sha256": "e4e98c7fd961c8c025746116a690bf47ee9e42b5465201b23b95659abccbae9c",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10345352935324664
        },
        {
          "image_id": "8884452330e7b58a",
          "image_sha256": "4ff4e9d66773d57a5d1ec56b13c61c4b7269dd544455d9289f28f2ba800b5220",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4053940898454668
        },
        {
          "image_id": "88d2508b4fba0184",
          "image_sha256": "5f42362bf1bb13407aaf4b027f85deccf6b8370b46e092d6fa1226c8d6b6172b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7334751978709831
        },
        {
          "image_id": "88e5a3fe3fb0b71e",
          "image_sha256": "4b6f230271d7565712113eb0115081873159bc61b1fcf2caed2355d50f3ac537",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7246199609794485
        },
        {
          "image_id": "89cea1955da08c9b",
          "image_sha256": "72a653a4a73a694ae77f41165046b1bb41852e7cba2e02acdbfdf92b9a6cc468",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07674390186731185
        },
        {
          "image_id": "89f4750b99400608",
          "image_sha256": "661b052d350d630946b8e9c555d4c28df3481f49e5e61e5d17bf9bba685c41ed",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.42530934912177226
        },
        {
          "image_id": "8a7c172790f00b16",
          "image_sha256": "dc59bef2df397de0f79cfb9cf1635889d727262a543c6462c07763df5101da30",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19480993435951038
        },
        {
          "image_id": "8b031007bf62947a",
          "image_sha256": "1c2377e184d40ff0839da9316eb68603429518570c26b97e03b09dce662426c5",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06733676213283847
        },
        {
          "image_id": "8b09742b62d60334",
          "image_sha256": "ea66384a55e2b3852d7a9781f12e44c5489a40be22272db933c21200a5162ff3",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.4318070017963392
        },
        {
          "image_id": "8b26e854cf7bb04f",
          "image_sha256": "f31eebfb84652f9b748f7e28090f959ef805e92339f11bab59e738748cd08549",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13930449481459103
        },
        {
          "image_id": "8b29fc01c8cbcb1a",
          "image_sha256": "dac78bae5af3f1dbb1f4fe61b6fdac41ddbb949746a8c77ad58ec4b6869a2498",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5043053887542189
        },
        {
          "image_id": "8b539a829ff81f3d",
          "image_sha256": "83b4f6be67be52cbf6898f9b2e21f2b17b513ff4fc456f10d88eb06e65517899",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.24445890150883812
        },
        {
          "image_id": "8b5d958c661e38ed",
          "image_sha256": "e97cfabe19d2171fcb61e5a3a204c152d5c72ddc7ba7dc5e5fe139eae86121e7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1816971667959963
        },
        {
          "image_id": "8b95b205b2294c49",
          "image_sha256": "85518ae2eae61b986e14e969b4371ab6c59fbc4b810e77e6cf74990729102679",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2590863370443722
        },
        {
          "image_id": "8d128d898cd3f387",
          "image_sha256": "1abb99aefc174c46ae80364adac86309f2ee5929de31f4b73ae3d0d78e1e6c81",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17795975996546384
        },
        {
          "image_id": "8d1e53413cd9c13f",
          "image_sha256": "043e9710709ddabc88099c2dd9f416c2be228b25b2e16f2b091df3d4561fa769",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17905658499613444
        },
        {
          "image_id": "8d5223fadd883d69",
          "image_sha256": "44806b8cfea739fb7f746c6ba151753f74f14f3ecdc0488497da0ac8599852cf",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.10545444867637564
        },
        {
          "image_id": "8d67f792bb6201da",
          "image_sha256": "9bdc70826406744e5b9b23127782fde73b799d4ddf97b4ee6f13a2c3c2f9ed20",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.09817052470643546
        },
        {
          "image_id": "8d7824439e1a8a84",
          "image_sha256": "76976ea699fd13a0085f9af53c1b6c8c24439e9e3bf4190cf0752845e6d3e5d8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.28893639805570204
        },
        {
          "image_id": "8d8a4c7f721a53c6",
          "image_sha256": "1bb4847d6fdd0c2f6bf87e22ee8de11f9e90040e339d7e3add207612b6367f5d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16777127044257906
        },
        {
          "image_id": "8dbac5ddec00b03d",
          "image_sha256": "092c8884d2eaba5dbc5fba327aca379fc5e50fd5312761066d8ec2ab8bee53cc",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.497680648621901
        },
        {
          "image_id": "8df826e27ad174b6",
          "image_sha256": "728d07ec610506918c35c68065ef0b2a7e7b441092cf73735157e44be5e22e1d",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5115127548812951
        },
        {
          "image_id": "8fa33d4ac35d624f",
          "image_sha256": "d1a779dcc298d03d85b60892bcb9623c659cae348fd51b98def8c3a0cca34bfc",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4409363044285607
        },
        {
          "image_id": "8fa5ad9fc2178522",
          "image_sha256": "962292c42276ec363317e4cea651dfb5ac6f0e33f55fae682ec86bfe5d9bfdd4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 3.687909723995474
        },
        {
          "image_id": "8fe8eaaa4e665758",
          "image_sha256": "239d1c53cc81f4c662fa005c0fc3d12d986558e0af9e93e41c9948e5a0dac48b",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15206714031397056
        },
        {
          "image_id": "8ffd88cc86165f99",
          "image_sha256": "8184695d2088afa4ab0fb3abf3f8066a2b4ac97c63b97b9bb2b8b28363b19e7c",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3314509715963185
        },
        {
          "image_id": "908a3ac555a1a509",
          "image_sha256": "2d07b32cc4b5e68c882a4335581203ed55dc71a0fd5f0d532496ea7ed62e4942",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17515741772163737
        },
        {
          "image_id": "917ae3b768ea3a0d",
          "image_sha256": "c2589cf20f2b5586ff3441cd1b791930937e012b042908e49757a6aa473175e1",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2826488519774956
        },
        {
          "image_id": "91ab1702c6023449",
          "image_sha256": "39b985a262c8a796f3eb06a53ce5af6d3ea7bc5c12e127166931cb73773ac2a9",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05946337381450011
        },
        {
          "image_id": "92482b815a4d8438",
          "image_sha256": "e4195a0020a5b47206d5093cbcc5042ccffd629c34e89c44bd745c172a2e4795",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.07628647683181221
        },
        {
          "image_id": "932eef14e5ee78b2",
          "image_sha256": "82f0a9f00e997d28ed38171a278442dc37d551daf5d5018782150b48c62580bc",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2895633765244603
        },
        {
          "image_id": "935acc24545d071a",
          "image_sha256": "2f91b86109658eb354ff9b335ebfbdc939d53aa09e110f5cb7d71c3a04f4504b",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.25,
          "standardized_distance": 1.0911984661277956
        },
        {
          "image_id": "9383fc70f2f94771",
          "image_sha256": "b4a06ac41117ce8dc9832ca88239bdcce2138396ad8446d8c3fbad81f7658abd",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.107628258793137
        },
        {
          "image_id": "9412e89784f52557",
          "image_sha256": "46ad0b25408f0c37b44e2a88be63405c14e4373c91f4bb2d527480356af4e899",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5362601502814028
        },
        {
          "image_id": "943bfd369d990229",
          "image_sha256": "edcdd6d11fa40507efbf00557a3115768d3034995b47230aba47c10110a3ee4f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.30549984680812
        },
        {
          "image_id": "948829364fa2be92",
          "image_sha256": "d5bd3866c9fb0803112f2756964389f6b3cb74f9f492dbe1bb72c1bed4b38f28",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.16644199781002764
        },
        {
          "image_id": "948830ffee9f0dea",
          "image_sha256": "c8fac7997781541fa282bc62e64c29cba13cee24726c6575933efa97b3d3384d",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.15631620347352157
        },
        {
          "image_id": "94de58da0f25a821",
          "image_sha256": "653eafb869794c2e89887c3d5b82e51b3c33a8d07a243c3d753579b38ae161e0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.6849651759537216
        },
        {
          "image_id": "94f919757bdab97d",
          "image_sha256": "a61a806e82ffaeb6c7fd0776aca9a3e7af627af912fc80eaf917082478a02b90",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07675531247923406
        },
        {
          "image_id": "95a1ed5eeda072ae",
          "image_sha256": "c051fc8c36ac1f99a6abd3527fd0b907240a9349673fa7f0f90811659e1491c2",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2914215446029887
        },
        {
          "image_id": "9627e4edac0fc0f0",
          "image_sha256": "08f80d060c2590047227d07f5cc408ee5ef0a5ca09a83a6ee3c8a3cdea6ec640",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 2.6373668446025778
        },
        {
          "image_id": "96710408b7411dc9",
          "image_sha256": "e81003678dbdfaf4d52b8ec739f92860d2ca09fbb20055a6247154ce4304c0f9",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.042557503389590176
        },
        {
          "image_id": "97c5878b405da3f7",
          "image_sha256": "9c69f4b664fd62d75ddd2c6e0cd4dac077f4004d1f37aa89db70f17f64a15bb0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1274834812422014
        },
        {
          "image_id": "98022a707cfd2874",
          "image_sha256": "1432daf180064cab47ee21487d401b99948fe0afc64e0bbd4168fc62a0058f22",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.01030026777437704
        },
        {
          "image_id": "9864b21f8c09959f",
          "image_sha256": "773e926b392c03c0a0df3da014a6e7739f7fbe378a17c7c2dde8987be9c782e3",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2849889041759471
        },
        {
          "image_id": "98b8134b38bb0fd6",
          "image_sha256": "e5ff69f8cd27eac41e2a82d911faa77bc04a761efe8cfd774fe99c8492dff2b7",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.33969119074812765
        },
        {
          "image_id": "994b85699caf797b",
          "image_sha256": "5107e69d3151421616651985466ebf8593c81493017bc50629aa219a8d09f696",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.27066481029603356
        },
        {
          "image_id": "997c98431fcf08b3",
          "image_sha256": "381f56c0f729ad5fcd49c9a852e2635fc65740f961f94879bbef1216651fb85a",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11154227132078229
        },
        {
          "image_id": "9a6f045922850e04",
          "image_sha256": "692d90e6d4f0554c521e796f2b0017f895ff9537be81aa42e2769a503872f5b4",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16382669005254588
        },
        {
          "image_id": "9aee80c1dd0fc2a1",
          "image_sha256": "7fd901ece03bc5624476483c512277973ff04388a7b98c7afe7edb1b10d1a693",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8253513243215228
        },
        {
          "image_id": "9b06c0eeccd3eb15",
          "image_sha256": "1ef1c6b992d256b8f8131c841d8b7d419a9149a24c0adc9dca908d55beb181c1",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05255990947001744
        },
        {
          "image_id": "9b0d0e29cba7b004",
          "image_sha256": "2c540900c75633cf7c68f49d8a2003290d0ea37dd35e92956abd5ffa3fff4ad5",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.23585554423555657
        },
        {
          "image_id": "9b54cf10f503e0b3",
          "image_sha256": "7a40f9e2143091e517f5702997d4c7a2755f0c2db0ec52b572a0aa8a513b8bff",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.149840181655915
        },
        {
          "image_id": "9b94a2e364786610",
          "image_sha256": "6819afba0925f1922fa6fde8d508da8c5e98b7c942c98a897408ca819b1c4609",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2170167417237781
        },
        {
          "image_id": "9be398e55afdf163",
          "image_sha256": "54a3353ab0b43072c07ab84499d3b5f9d72504fd9f97098dae59081449ee66e3",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1078592876721033
        },
        {
          "image_id": "9c4244b2f55178e6",
          "image_sha256": "192e285def2546298e670a861d16db877c2cc9c67caac992e7b542f274f975ca",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.081936166564914
        },
        {
          "image_id": "9c431efa2a5b0643",
          "image_sha256": "0a7af8aaa066e882e44192ce17d59eb7c9edbdd108bab50a092978991927b85f",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.14096531031680998
        },
        {
          "image_id": "9cd1d3f6e4795eb3",
          "image_sha256": "3f25fa8afa7f18d409c316497a36a0a1406fa50e9d778b327fd5ddd54f0c7ac5",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7804512285554817
        },
        {
          "image_id": "9d87a23507705eb9",
          "image_sha256": "23868e61e9bd92b10b85c24295efaf0da9282bf0679e4f45ef8a15e5ff0f7804",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2799085679980297
        },
        {
          "image_id": "9dad9af11a34591f",
          "image_sha256": "9ae5f4eb801c44cf41659e22ca3dee56ce88d4b18ec26f430337ba4ee04ee3b4",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05812412622121187
        },
        {
          "image_id": "9de6fe07dbc8ecaa",
          "image_sha256": "55260b490b8527abd8b4dc4db186deb370e7ab348fa291c028d17e4fa6c9729b",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.02305942181709544
        },
        {
          "image_id": "9e3b268c8f585dbc",
          "image_sha256": "5d25bba764c6fd65c549242dfb1fc16d0776dff9870aa9ac586dca798f457bf4",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.23907890715151928
        },
        {
          "image_id": "9e7cdcf4f8265a8e",
          "image_sha256": "7e8fc904b35a41904a48608490413503125de888675289df45d86d8f5f96d363",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.008438937057506021
        },
        {
          "image_id": "9ec8d039ae01d728",
          "image_sha256": "3b4bdd3e8922e0e4d2f53d9e2ad2ce7479ff0c442b067ef77d9e8b79b499eee9",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1827807929042369
        },
        {
          "image_id": "9ee9a5038aa1670a",
          "image_sha256": "3080fcd84f4faa5fdb3ea1d0571a8bc89fe57ee72958367fbfec360119d52530",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.184161886490615
        },
        {
          "image_id": "9fc6b9554a142b1a",
          "image_sha256": "09f236cd81d78c3e541960c72f1593071cfa572fe39c19d86f5a9262faf2ffb7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6652520297892897
        },
        {
          "image_id": "a1b616760f3a3dcc",
          "image_sha256": "fbcb49640e21384f55b1c9b6d57d95f67b2bb3013e31a0f95af43575faa7268b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0850460682310016
        },
        {
          "image_id": "a1c2674ccaa452d3",
          "image_sha256": "3b7858b1e3cff2c5c0bfe769b16eec11ea59a4069621fdd891f77baba06543bd",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2373968099987016
        },
        {
          "image_id": "a240b2980230d9af",
          "image_sha256": "5ef038699b3d961d9eabfe1352e45eb77ae8b994615fc348ee0fc2d7bfe79a98",
          "stratum": "n2_4|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8842452312425736
        },
        {
          "image_id": "a24e87155910653c",
          "image_sha256": "ae9d557b29d16a49e83bbf52be838f22653f1a040f0089785451913330fc2481",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.039558065598188676
        },
        {
          "image_id": "a2d3809ba0c0273e",
          "image_sha256": "d6e6b6a9a476c18929435f145175efc3a80b9edb7d158bf2beadc7e98a0c1dfd",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.764364175918753
        },
        {
          "image_id": "a2fb5a1cc3e96db0",
          "image_sha256": "68dfe809280eb954f7b77391bffc5d9e12265602a7fcdac8dee34512fcb44f2b",
          "stratum": "n2_4|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12431266254856219
        },
        {
          "image_id": "a352ad2085795d5d",
          "image_sha256": "d3c63494252fcb684556936ca6325460a9f15d6ebe2237ae0b107686f33c9dc2",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0846313809469136
        },
        {
          "image_id": "a398b7010917bde7",
          "image_sha256": "3dc5d990bc2d77db8be67b214a850d23e43055b9f1de813f166f7eb5bf882af3",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09936776836257825
        },
        {
          "image_id": "a3cdf705d7d49a18",
          "image_sha256": "6d5f3018fd31e720b12e46e171ae32ed512b4ada004551b139069a65eab61613",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8894745257684689
        },
        {
          "image_id": "a3e78c405ccc16f6",
          "image_sha256": "0b3c91583b479c95450d4f421308b52b14953ced6d7d94095228c5166d595fca",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5219456424650896
        },
        {
          "image_id": "a51c84ba00a6c36b",
          "image_sha256": "0cf888d95e01e2bdc28c8f5ea7a54cc3d3526393c8e010a8073b3fa4436ff84e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11519494013816893
        },
        {
          "image_id": "a534a66dbc1710c1",
          "image_sha256": "d68e6aac9b7a9b294794b78a2ae4b59ef41d358be51ef20a7bca92345464a414",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.054089621914441374
        },
        {
          "image_id": "a54e7bb80448f3b0",
          "image_sha256": "4a786ac41c82d71b63200364f8b2d2d6c4b80985d2fb91693de00d7892a65e75",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07928333030535505
        },
        {
          "image_id": "a55f15c92666bf7f",
          "image_sha256": "270adac23c1e320fd0fda75dc24597eff74408654f72b01236bbdcec01f3265a",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4054905609661112
        },
        {
          "image_id": "a56973cf50a58c34",
          "image_sha256": "c4d309f9c19b95b113bb1e5d801be903b9b027a417e209ce6e1c95e0feb19cf6",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2651621637213621
        },
        {
          "image_id": "a5cd3858e29bafe3",
          "image_sha256": "6630349c8fc66e77f06ffdc155979f17210b73aa7bdee9f887bb793d561ed1d8",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12644590704366748
        },
        {
          "image_id": "a5e60ca036df4641",
          "image_sha256": "6c3c17911c5682d094739a2411dea5335757620cb9e3226dc0b51d0f99b929ea",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.159065653796466
        },
        {
          "image_id": "a662d2c04a1f616f",
          "image_sha256": "bc311d20db54dbffda6ba064e90384322e785f8d56f3fc1703a29ee6019adfe1",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.660831954219982
        },
        {
          "image_id": "a68cb9282a900389",
          "image_sha256": "d2f5212edfb62d4a1914eb4f2127171287deabbd8b3365b57ce36b330e9a0c5f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3567641589392852
        },
        {
          "image_id": "a69d0921f6aaa2bb",
          "image_sha256": "ed05c7e7bcaea6d5bcbb305b5705430c99b1ddf7a79b06c167f5d7641253d1cd",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.07622117298469554
        },
        {
          "image_id": "a6c34c3add62f6ee",
          "image_sha256": "59ecf1a892317010fd0ed435aec60437661050304492f96d72303d117305a389",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.18906263535631193
        },
        {
          "image_id": "a6ca5d724c2c31f4",
          "image_sha256": "518d8d9487eca437220c634ebdf301910e94534a9e90bc0d5a4f4d841becc8df",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.04075365774419333
        },
        {
          "image_id": "a6e24f5f38b6aa2e",
          "image_sha256": "2819f93824c9886665283b083b9605ad0d49a1bebc023ffd6b897a3937636d4d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2806958048670824
        },
        {
          "image_id": "a786939cd9a477a2",
          "image_sha256": "423d28f81837b17d520a3c5e17d9d4d827496fb3d8dee54d66f9463d6097a0af",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.38061658612160815
        },
        {
          "image_id": "a7925288525b0ab6",
          "image_sha256": "972ca64e4d4e0a97bfe58380c50436f040d3d16a673389952ac162cb8eaa10c6",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.32775651972822295
        },
        {
          "image_id": "a79331b20534c202",
          "image_sha256": "cc15c7bcba64d9e26ad3f7c6a658b94ac1951ca25a9e00e665533d537204d266",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.40717319657728496
        },
        {
          "image_id": "a7d44634028bf578",
          "image_sha256": "89c4afa86a24ad2f35705bb5f2efd4be2279f3fda061b06f9418ca39494968f2",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.3645545733466646
        },
        {
          "image_id": "a7fb288ac83d3c7b",
          "image_sha256": "8e5ad4d5c0f7ee8422a05db9a7844f225866ecf1599467f6fdfdb56f82157010",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09984792640869218
        },
        {
          "image_id": "a7ff7aea6320c693",
          "image_sha256": "34384af3d3eb8447e539ef7d06b8fed17857fa448f6080b9b3f4808c2cbbfc7c",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.46304574235786744
        },
        {
          "image_id": "a8d43b4e9cb90702",
          "image_sha256": "03f8d21c142146de3db258e0c44bbbbf390733a564edb251fc43049873047088",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15193071636830505
        },
        {
          "image_id": "a94c4223d45aaf34",
          "image_sha256": "e1f43edda03dcb2c52610717fc9be5f0c0e17d2907a1a5b1905c61404459cc07",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13771253504549982
        },
        {
          "image_id": "a94ca67bfdbf88df",
          "image_sha256": "8b221d4a95536f3ba4247c62ae39686d8f9272ae83b057caa94e4cb28d348507",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.08602710379840194
        },
        {
          "image_id": "a95900f324769cc3",
          "image_sha256": "f158349e4f556ef89cb465acd0b950a87ba272ed5c9fd83284423c5d29a023dd",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.014977173316740063
        },
        {
          "image_id": "aa2e7a6fe6517be6",
          "image_sha256": "0f9aed8c09f99038f4f3a528bd2656a0a86d1018700e79412253ab6e124f35a7",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.635555810471891
        },
        {
          "image_id": "aa6c7c9bf1188b05",
          "image_sha256": "3ce3a4a9e55e9665b1062f2ef1211faa6780654895dcff199f435159192c30f4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.044482566121202084
        },
        {
          "image_id": "aaa12411c2d6378d",
          "image_sha256": "5e9e45f2bab0aed787e584749d1cf479580a97727a2d50fa081d5a5d622cebaa",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.45112006909781455
        },
        {
          "image_id": "aad2063d7bd3e2e2",
          "image_sha256": "c1b22a1169ad6621a679da49e307785f749875b479f4428d34138b6eea160ba5",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10806974546755388
        },
        {
          "image_id": "aaf5b5b51d27d3a2",
          "image_sha256": "24952869de2cc392df745b750013f1fe7079e89cd40951e06d457c0185ee21e1",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.043051020219884814
        },
        {
          "image_id": "ab2fcf562be3d51d",
          "image_sha256": "968f3dd50e1dd85cdbb49ed42b2bbd1c5365f117cfc4ee4ba58fbca85b479dd8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.03759903738673972
        },
        {
          "image_id": "abc04060db4bf30e",
          "image_sha256": "dd5a7c3fca713d2874da336b1e205d2faec5a044db2c02695b7e8b4ef9f37fb5",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12803093775393498
        },
        {
          "image_id": "ac08533aa9ebadbb",
          "image_sha256": "569d2a3148c93d8495480ae7ba002b682c93eb4aacb85fb0a753a3aeecafa431",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.5843960955935354
        },
        {
          "image_id": "acb3fdf00204e389",
          "image_sha256": "68af87e1db17b318736482f2818b28f7a3fe896bcd22abd50e173b0e880fa326",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.038277382016638765
        },
        {
          "image_id": "acd8371d50566145",
          "image_sha256": "db6de74bb4821b5f01b51a4e01b434b1b4f1e63bc03cc96e3ee5e3c7b7010364",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05376158253792654
        },
        {
          "image_id": "ad73e2347ffd4af6",
          "image_sha256": "39cb0837d154357945dc8cbf021d25e5a3e3dc58352deef42a4aa503cda18e97",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22503413373098605
        },
        {
          "image_id": "ad8872dc3eebf99b",
          "image_sha256": "72b14f90f50a5a29f131a3b4f1e8855322febe22b79a04e9ccddf76cceef85d9",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13428418818887483
        },
        {
          "image_id": "ada6444710b9b1c4",
          "image_sha256": "6ad3f3ec22e880247804dc37bf5bcc38473d88e9a28c8049f4f35fc7c567b3f1",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.40490359030628637
        },
        {
          "image_id": "aef0a8bc66d5205d",
          "image_sha256": "83de3f09d671f4f4dc1429b7a5ef6ab8d0d840f8bbe684bea8cbea1fb0a2bf68",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13652827598551387
        },
        {
          "image_id": "aef199d66371e318",
          "image_sha256": "7ac513652536eacc83a4cd2185571134e01cb0bb540f677d9becd01ee9f160fc",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.37816551068212734
        },
        {
          "image_id": "af1290c41c9d0673",
          "image_sha256": "00bc8f5cbaa72086bb9b9b3113ca75530b5e6e346ea92ecfdf81b4c454906f8f",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11133950971890769
        },
        {
          "image_id": "af164c23e3b1379c",
          "image_sha256": "58837ac1648cf453d4e44039c991a98628d435a827f0fe316dae28ee9f2be448",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7454942944143621
        },
        {
          "image_id": "af2115d66f372a98",
          "image_sha256": "d05f188b863b3ca60f5674f9c10f6cc1e2d1589e5f6b18ac357fb794e0cf50b5",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4859723236043966
        },
        {
          "image_id": "af2c66a081355766",
          "image_sha256": "86dbfcf20de554658d132797bceaeae7c8e4f266c8799163cff142dd885477c3",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1576394161275188
        },
        {
          "image_id": "afa043bff608b4d8",
          "image_sha256": "3aa690afc56b3fe860f8cd08b66831fa2a0442dc2f0cde4ef27d919be362e656",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1589593647387138
        },
        {
          "image_id": "aff53ea5a15022ba",
          "image_sha256": "5e9b296228d8ac9e5e7b93d95861ad1417aff8df172632044f2cb5943fa0020b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05584232909696831
        },
        {
          "image_id": "b0538e53f43ab2bf",
          "image_sha256": "a7b8cddd6741058ee15f7a6fae5efcf24f27a264ba4f9285ee9c07a3f4e43c2a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05040909438559398
        },
        {
          "image_id": "b08ef1d3ee348c92",
          "image_sha256": "f83920f37879ceb5ca9b0e2153a01c33c4be92b40c72fd26c88a28dcbf6f92f7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10540183361929928
        },
        {
          "image_id": "b09c4cb11ce2bd7e",
          "image_sha256": "937ba68c86f9a175ef68dd610dd97c9f9a77ccee4981b126cb33c1c4b302911d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.39474228951136836
        },
        {
          "image_id": "b0b49e0e127c68d9",
          "image_sha256": "64777a9b48d6a92ba7b60e6bda7c2e63eaa5ce691a436fa454726cb2b88f8d1a",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.03984293401752029
        },
        {
          "image_id": "b0ccd81cd1aa504a",
          "image_sha256": "03bfc681be1b6fb29bdb6fc8165d75ae37d29606ca9423cdb3b7ff4df0c1e8d4",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.719990154763469
        },
        {
          "image_id": "b175fc0d52f4e9af",
          "image_sha256": "35e29408899dd177b488e1ff14cab5333a40a6533ed932c679d62d4e51118af4",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21455137832833449
        },
        {
          "image_id": "b1a50a3824887ee2",
          "image_sha256": "d83f61b8e576e44a62bcf7b3e5f188c2dad4379b547822f3f5ed3b71f9dc0743",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09139530523114714
        },
        {
          "image_id": "b1cc07fedf3c169a",
          "image_sha256": "a7f79968e6e1f2fa54691052eac1cb655d5045b173f8fab34b3db548d2fa8e6c",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19365761029380973
        },
        {
          "image_id": "b24bf4d161061372",
          "image_sha256": "43ad31e242cc34d39d2473460a506e46b3ff19e1a1053ca6ca39a2f5f7a28c50",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5143559925593355
        },
        {
          "image_id": "b281c4652d262f5f",
          "image_sha256": "b87ac1421d25fbe1c6f6c2663a4c69ca9bfcc1b50ac80aa39c7f7e999292fdbb",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7458347614873811
        },
        {
          "image_id": "b2d8a6b079990337",
          "image_sha256": "e9320ccd2ab29aec479a96faa1ce9c8bebbca28969852a632b4aeffd9bd43551",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3320670480503005
        },
        {
          "image_id": "b2faf04ae8d5ffae",
          "image_sha256": "304601ece7a77fca2434247e06848285860b33f6879ef7dd18d1916fde1e83bb",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.04074176315517096
        },
        {
          "image_id": "b32c6db57efbee78",
          "image_sha256": "a849f381c4943d9ec6df712d95da1473e8453fd72381e19b3a014fb18f2e7b32",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.03300739922160766
        },
        {
          "image_id": "b40cd864078e1b42",
          "image_sha256": "50646e645f9c3d5bb8306bf2a5e5de145f0a639e2acf3a1bee6013f8958d08d9",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6286966101696276
        },
        {
          "image_id": "b46e47f8bc4712b8",
          "image_sha256": "bbe82d10d87ffaefb788650d879eddae1571171fd756a8c2aede0329af626445",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.028043270057337318
        },
        {
          "image_id": "b609d65b898eb765",
          "image_sha256": "bbee0b369ec4cf7e4ca0657e864d7dc6fa7c7782b43daf841192868aff5c0a0b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.20954769171513873
        },
        {
          "image_id": "b62643d55901573f",
          "image_sha256": "42c0957684c7f68939be19d486469b914384331720038c29c6976b0bf5e59d32",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2381340429540679
        },
        {
          "image_id": "b68e0a5152581da0",
          "image_sha256": "799a089cb48c45e67e2a56ef35261a781cfa5efafdc32a475d8b26d1386dc71d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.03330799314525948
        },
        {
          "image_id": "b6ca5dcae42b416d",
          "image_sha256": "a826ec418efabe2e55045b1fcf7563df7e4c257ec6790686f094cff1a6a98d85",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1472385278731905
        },
        {
          "image_id": "b72489395b0b4a60",
          "image_sha256": "7ab7c0368b17aaca8f700d9b112da87682e9ca9adbf150b0695abc1554f116d7",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08668471926483541
        },
        {
          "image_id": "b7283790624b1150",
          "image_sha256": "45b4bbf82517305e51f702705a7ea7d1a74e96f1c9831cbca432dbeb4d6ab343",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07102238842375758
        },
        {
          "image_id": "b76711dd9a34497e",
          "image_sha256": "08ca85ae1f113c0a535072c40059ee2f8eabc119781c520b25108d2bb390e165",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.0971608386558183
        },
        {
          "image_id": "b7d21354e4fe5e55",
          "image_sha256": "2d29041960a7aba33116cb13f4cffadcef7494bc542892092cc0b0e27193b14e",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8551527212547967
        },
        {
          "image_id": "b85f067d64dda3ee",
          "image_sha256": "9c5e0634a659a7b9de657b53c861112e8d65ad9526bafa4f3d725400d7720d4f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2265191353571339
        },
        {
          "image_id": "b86e8a8cdd9f9418",
          "image_sha256": "eb46ad41fb4e4df09d9e4861ca230f0897661cd0f4f9218a223192393e57fa34",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5639178477378826
        },
        {
          "image_id": "b9664f7532e5fa65",
          "image_sha256": "f08069ebded0f7aae3cd3026e2b23091c165c3ab9bee54692bbe7d58825c0c32",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2312600761463629
        },
        {
          "image_id": "b9908053bb59bdb2",
          "image_sha256": "62f6ad85d867d64001595b0b8c1928d008bcb65536121a9416dab87cc190c049",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2178453705844384
        },
        {
          "image_id": "b9a015b7691b67e7",
          "image_sha256": "84dd8f9752ab9431c80cfa4b0a99cc5859182c5cf46906a2ff5359b29fa2daff",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.1252165189300092
        },
        {
          "image_id": "bb62a0ef986d9698",
          "image_sha256": "fbf8ea20759f71923cb0e2a66de4f9b425a2de0cd3986e15a70060e8ed0ab3f7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.010604307268539136
        },
        {
          "image_id": "bbd38ab4736f1d19",
          "image_sha256": "ad569df9945dd07ee9660e50cb0434eefa35559e950e7ce4770cee8bb57ee1d1",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.27841214859608115
        },
        {
          "image_id": "bbf6a05d2985d6cf",
          "image_sha256": "b454b6839a0676f076eb91c3d76132664741d0eef146d785986786cd1092bacc",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08843189991617374
        },
        {
          "image_id": "bc236ff57dc6142a",
          "image_sha256": "c763a8e0ee16af33ffecd590d6690ea4b245b9d3e733c6e40a2db6c32fe45026",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.03482481628747703
        },
        {
          "image_id": "bc971726f3327631",
          "image_sha256": "959d88ef948dda5c132fda8ca17159a64998a69c68f70505c22b32441250816d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.07561078244977072
        },
        {
          "image_id": "bca63fad35443892",
          "image_sha256": "c3336045de6cd43b04294678d78ebfb880beb163124d57aa5ce707d7f5ef5af1",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.39806032556831916
        },
        {
          "image_id": "bcfa0ffba7c4a475",
          "image_sha256": "fc6e41a8e6319971cb4fafed8bde8d4fcbb0e6fa88169b24c41e4e2ddaca347a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.25968938810684533
        },
        {
          "image_id": "bd754fbcde15fd31",
          "image_sha256": "9f52e38230ab538acd3eaa883a60ee81a4275844c44d39f5f48c7c6bc034621b",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5724029438714854
        },
        {
          "image_id": "bdc6102ba0dc5087",
          "image_sha256": "048190bee42ddbbbc8ca752de7264696996b5b9dfe9a54ec11c3f8eca8448429",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.6783671373935255
        },
        {
          "image_id": "bde0112066be318e",
          "image_sha256": "d2dbfc49026f28387a1a010a0d5e02483971a1679e37df85db70a0bcd412d4b6",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07607895129839104
        },
        {
          "image_id": "be4d8e5d35e03eb4",
          "image_sha256": "21ad09e4b839ec9354cad940379dd02d80512afc628ed9a5ac9367a201ccb8d4",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21221982964184494
        },
        {
          "image_id": "be7e1e5adf46a446",
          "image_sha256": "23cfb2b43744a68b53ee0887f3ccf3a0c5bfb6bd738b1d7f82c55e98542b3347",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 1.782930624864544
        },
        {
          "image_id": "bf4215b8996791fb",
          "image_sha256": "b47bd179403af61b60da3dd259d7f9b3da2901771bd756e4cc1d50355defc563",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21474770604665575
        },
        {
          "image_id": "bf4555522aefee3b",
          "image_sha256": "38f6f5e1a63e37b5d26f6580525cf8fe9e8fe3924553240781ae11f9430ddda5",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7055227476468823
        },
        {
          "image_id": "bf5ff63466f323a6",
          "image_sha256": "2a34780b2d4d6ee36ffb937ed89bf9b75b1040e6f4d891b320d240040589bdf4",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.26013130110630556
        },
        {
          "image_id": "bfedd89139de8483",
          "image_sha256": "30fd05c92642e29fbca3bbb76e11df2b530eae6ebb46e16e77f886977a5969dc",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5965995041810438
        },
        {
          "image_id": "c0b8219c0215c7c2",
          "image_sha256": "b0a9ce651b816c2ed47db628022ad920bc50b082a049012b7ae41a72c265aa94",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 1.1095214837506941
        },
        {
          "image_id": "c0f1af4dc7953f5b",
          "image_sha256": "cbd7c6a9b79fd2b5ccddb1139fb4d45dc21066d85ecdfc66fd389ed0858ee84d",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.9010564376250473
        },
        {
          "image_id": "c194b3696ab2b1b1",
          "image_sha256": "5940694244dc3fa72b12a7fc0b63df0442719f2b7620a39c1873d28ed8621101",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3840066955765401
        },
        {
          "image_id": "c1c05b097eebe3a4",
          "image_sha256": "527d0dccdfc52226e17c23fad12d4ebfc4fa7b95d94cdeefb49c4311b48dbe19",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2682321622090233
        },
        {
          "image_id": "c2222bf03ac66a11",
          "image_sha256": "dcdb00238a8f982bae5dfba27b9f0a2ed0307bd434a622c6169f007882fb3b8d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.17539881023694123
        },
        {
          "image_id": "c22e29581c0e797e",
          "image_sha256": "7170d69a4b4a63e18c19ac2b7dc1d981d037a21eb3d15574b7ed8f6ecbbf14e1",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8446019585233905
        },
        {
          "image_id": "c3660228523f4c17",
          "image_sha256": "19361a788cc60a1dc33f6a759e5da6a74db06b165f796b5f603d753b6dfd430f",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.0398205544477808
        },
        {
          "image_id": "c46c7e421c71455a",
          "image_sha256": "3e681dcf589bdc364a8e30c3f792038993b165a2fcd41a55a8b1b3f1e6d882a8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3244853540444956
        },
        {
          "image_id": "c4c3afa74852de14",
          "image_sha256": "331626448893ea214179973f146205303bc10a8a34e187b1c14e0c47cbf68fb9",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4422608265152283
        },
        {
          "image_id": "c508797245ca5106",
          "image_sha256": "a48bbb0fd3e5715c830c0e7fea23902eec0978964f889e78d083bc930a5919dd",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08052376397073038
        },
        {
          "image_id": "c5398214bb3f6dda",
          "image_sha256": "fb228e42d4ca3ca006255d046aca963eb94910e6e48f2610631e406fb7ab2674",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.34145851377321806
        },
        {
          "image_id": "c75611295449a7b5",
          "image_sha256": "9597a04d8b3f25c07c060c61cad512c0fafdb4ba13a3edf12c739cfe878b6519",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.122835929626087
        },
        {
          "image_id": "c75aee8a19c7ffac",
          "image_sha256": "c590788248f78a055d43762f9f4342411dcd56a01e2f41608aa503e0cbb7fb85",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5644489615003109
        },
        {
          "image_id": "c75f9d866d2af713",
          "image_sha256": "aa175b61038c6a62a4a4fef8ec0a3b71ef3dacdbc675e766186c01b0b55fab98",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17678551159699418
        },
        {
          "image_id": "c7a492276e637254",
          "image_sha256": "c84a60a56c6dd5351b44e27ca4389db473afc2853097dc93653e10674a118376",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.26952579246287706
        },
        {
          "image_id": "c7bf670efd79ca62",
          "image_sha256": "29278e922ea40f2cd50b8c8952cf8837afce11b29092b51e54335f51cd33bb5c",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.04262730796141246
        },
        {
          "image_id": "c8524ad27fddebe7",
          "image_sha256": "365f288c23c1561cd7ca4f4d2cc721141981fd9c7c38b0f1928cf8f7d91a614b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.23495463447702916
        },
        {
          "image_id": "c8c75ad0e35c547a",
          "image_sha256": "9b59a65c42ca1049c59944a461b203604b5fd1c7438afa9d574ba856ffdc954b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06623864685875828
        },
        {
          "image_id": "c8d6a4af2c44370c",
          "image_sha256": "b2196bb2517b3d38085d76d67b98912fe1b40d36f0e31c2a327eeadd0fc3e477",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1984988847598396
        },
        {
          "image_id": "ca34805ab3e6327e",
          "image_sha256": "9f14212b915677259cd22aff376c912a2167912d3ff137ab6c1a601c08be10b4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08069061101009353
        },
        {
          "image_id": "caede041e92b55c7",
          "image_sha256": "3af21a63cf18930b84db251534fe34ced91f026cb78ce1e91e3890555e3f4b73",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17649150810595018
        },
        {
          "image_id": "cb90806146c37edf",
          "image_sha256": "bb66d8205a1310bc3269013b07cbb0fd2f58f87fd4e140feaa196dff41eae867",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24787380121188413
        },
        {
          "image_id": "cc5431959a3c9997",
          "image_sha256": "2cc76cacaa11c4f9b9fd743f7595b4b70573aad8b03ba56275585e8194f2d294",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09706514110878599
        },
        {
          "image_id": "ccdde26daf772b7f",
          "image_sha256": "8943771d0f816902145a7ceb46c220cef5a29ac5fb189a005b2be9eea381f62b",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.19872451247285408
        },
        {
          "image_id": "cd9c681ab1473a13",
          "image_sha256": "422e6813e4b9115ca974c933f42fbdcddfa569e04385ed50d9b8a22aac28c802",
          "stratum": "n5plus|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.9800642958154177
        },
        {
          "image_id": "cde3d99eaa9f7079",
          "image_sha256": "1edcc41cf1d17e4400f9a685ed9989ee2f7ed024f37bcd88a868a10a0d5eb4ef",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5992899342776413
        },
        {
          "image_id": "ce14b6c6ba6f206d",
          "image_sha256": "294c31f098abb962bf4049227f32b63ea5deadd6466181d76445b89ca5b3d3ff",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2887726450196961
        },
        {
          "image_id": "ce55b47f035f85a5",
          "image_sha256": "553e300b5efb19d86688ec68fd7833d1dae76e404606adec832720eb13c25746",
          "stratum": "n2_4|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.26673959533228925
        },
        {
          "image_id": "ce83958e97337334",
          "image_sha256": "e7a15935674a27d28e0fd63816c68f6463fe0f18dd9d510ed505da6467a52adc",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.4562432452473372
        },
        {
          "image_id": "ce98b699b887a615",
          "image_sha256": "5236801c6a55f5316175c754bfa4d2e05590f77e157b234c463a5f290c162dee",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.6304484095905236
        },
        {
          "image_id": "cf7e9e78c8718b68",
          "image_sha256": "3216ee344582136f3a639fbe67cfb41a6a14c76cdcc1c5afceb787cd3ed29d05",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22670610561533913
        },
        {
          "image_id": "d027c6e32db60e3c",
          "image_sha256": "333ca66ebbdab2d7ec1028e18eb6afd560b6fb959aa908a5314d19a9d7507ba7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.9061419491527468
        },
        {
          "image_id": "d02bee6224ca943a",
          "image_sha256": "fa25094a97de450b5c97125208ca51450b0787215b41a93c425a95a25c1aed7a",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.130661681585028
        },
        {
          "image_id": "d0426855b69b1699",
          "image_sha256": "3c84f3cf68805bd7fe4d1d5fa34d409ded3aa2d2c60b02ea023cf2fa80488b9a",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3157795681802752
        },
        {
          "image_id": "d14ee79aa68f07a3",
          "image_sha256": "abf413e2c7618aba76a8c24567a63a17f83ac9c718bcafbe89d630022edf7605",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3249795457413661
        },
        {
          "image_id": "d17d490ed8423eb6",
          "image_sha256": "0b79ef39745f20ddb01c43411b737497fbfeb5f36fab93b8a94c9c2d35ec8841",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06609303378035938
        },
        {
          "image_id": "d2047da8e714a5e5",
          "image_sha256": "82aa4ae1c6052a4955941ed284d35cd213f4f9a602b5ef2d74cb5dff421950c7",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.10730205946737635
        },
        {
          "image_id": "d217e75b819739b8",
          "image_sha256": "de6d3dd46b1b8f6ff1282ff6f3c1e610c1464a042c48a2aa76b7f553b0022338",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.18584648610235208
        },
        {
          "image_id": "d22e6e31732a9f59",
          "image_sha256": "31df7ebe8c84efc442df8df59c79c6fe9a488e008e784119f8b8cda829276cbd",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.456132714243849
        },
        {
          "image_id": "d25fcc7d51a21dc2",
          "image_sha256": "b4060fc84ccbc832b0ef114648ab96ccd5856bb0d1ad39252e553d412fc8c96b",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07540343678120466
        },
        {
          "image_id": "d2bcedd6c72a3404",
          "image_sha256": "ae34e68a321557d822e6225d3f80a798e9066dacaf6e4bb835555dc870814000",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07250824315880654
        },
        {
          "image_id": "d2f7e03433c3f000",
          "image_sha256": "15a8acb3040bf4419568c859de524423564aa56b54aef7d2faa8eb992c082c5a",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06169420853284614
        },
        {
          "image_id": "d332f09da51a0970",
          "image_sha256": "3b1742221cc135ffda65ccb6f0b92a8804c8de2b6aacc4b2fa1fa398b93c92f8",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.015663557850532132
        },
        {
          "image_id": "d3af439373e0b7cf",
          "image_sha256": "6ecde3ea09156da024510aa5462424492d12ffb29d0d8de47fb46885fc5037e1",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.04229322634582802
        },
        {
          "image_id": "d4d97d6bcfe34f66",
          "image_sha256": "e6ef3ed17813532b2939f1fae71860fb79c39eab13aea7ac21bcf5e97b3ff60c",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10690954279154706
        },
        {
          "image_id": "d505165964a68cb4",
          "image_sha256": "62bdd2fa604f246d351b25e39c3a1b8fb8f48fbb60daa15f058623734b9fb65e",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4445868633936011
        },
        {
          "image_id": "d540c2a75cbb78ea",
          "image_sha256": "3e77068218c494e372012c0bdf8095fdc1e10cd750a523109a6d843d727a9ede",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.013735214791813348
        },
        {
          "image_id": "d562ed18906bbb8b",
          "image_sha256": "fb6bd9b8f0a867323153a399f627d401b398530b9dc84948b93a066457ad46cd",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.8785293547815975
        },
        {
          "image_id": "d5b49d2512986551",
          "image_sha256": "8404ac646e61ea70fdd6af218800aef5165222fee3110b7e4cbe3c4717c545e0",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5406722799568279
        },
        {
          "image_id": "d5e2d167dfa350f4",
          "image_sha256": "78fa31f1443019e0404fb45456b1daf88036fd057ab1ea879370b7dbb58542ae",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17421350776887184
        },
        {
          "image_id": "d62f69c3641002c0",
          "image_sha256": "9029bc53000d61f335d10bea0e34a548c3320fac044ea36a02ce2d1eb5c38229",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.097273314494053
        },
        {
          "image_id": "d64f22b4c5a41cdb",
          "image_sha256": "560c9638946a2faa25995bf6cd399590b537cb93ccd664cb53e4ee0526de6f3d",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1508432789314258
        },
        {
          "image_id": "d6942fe653a1cc15",
          "image_sha256": "571ca625f83cfb4f3e35a5b2cab65517dde2b2aaf74b50944cbc077f6929c634",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11949698844182306
        },
        {
          "image_id": "d6f44bb0803fed0f",
          "image_sha256": "dfb8062d4550088763904b3e3af4e09a9fceeb4cd6f49b4d87ae78ff75d2ee0e",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.46530527486221374
        },
        {
          "image_id": "d71a9b975cb56f73",
          "image_sha256": "879bf9272377fdd0ce03d69e41da9ad557cc7b6f7f00ef8b32866e317086e31f",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.0749913342909836
        },
        {
          "image_id": "d75d2f60277ffc2c",
          "image_sha256": "1b700ecdbd9fb7002f7e1d9028f969e34ac7fd5ea995f20d0c01d4ac817cf008",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2206617406973241
        },
        {
          "image_id": "d7969a0ec44ea6f5",
          "image_sha256": "6bdbef5381b377e2ad1d1c515399128aacc2b7138f8c7c705810c1c594bf43f6",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.23365540850335417
        },
        {
          "image_id": "d81e6e5908ed7c9b",
          "image_sha256": "ae94e58b9cb8e800658ad485b78ecd8285654a7c53f0e719f0ddbf577c058cdc",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.20074492602518468
        },
        {
          "image_id": "d8ab7847dc1a0804",
          "image_sha256": "a5fd55129083827fab4202ac1150154d10e2a38d1a8646462bd0a9383692c710",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06654859433241907
        },
        {
          "image_id": "d8cac8b54e9fa89c",
          "image_sha256": "e3ee66724859bbc1d273eeb2236cac8b1adf8ccedda6ff01d222e8392d899faa",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.29439902692189274
        },
        {
          "image_id": "d9032b832491e0f3",
          "image_sha256": "30863c1dee6471229431ed4bd70509f63acbdda69d5e86510d5f910927e278a7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.1534616840821993
        },
        {
          "image_id": "d93f755cf12d6e3d",
          "image_sha256": "e83288131324b692595da9610e6e8dd6cba761ccf5f118e8a899c8dee999b87b",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.22061712626423444
        },
        {
          "image_id": "d9693518440b0b06",
          "image_sha256": "d23858bcb324a5cc379351c017852fe4b4d14ef4a127d64f0bf7864fbb52b99b",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16668360746161823
        },
        {
          "image_id": "d9e93a2678327874",
          "image_sha256": "03663e2894c8354a8acab6da9d0a4a642bc3d146f82c6e84b4b4c7dca2066bb0",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.2194166330902276
        },
        {
          "image_id": "db9141ef7f802d96",
          "image_sha256": "02f13043081b95cfb5bb1f126b272b730a2604f189d806b70c5a836df704d0bc",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2846306643168271
        },
        {
          "image_id": "dbcf1866b9c54b9c",
          "image_sha256": "b27ea499dee163841ee5c011ec00223d3daa9b5fc229e75f25ae0d0f080d1e7f",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2385412522595688
        },
        {
          "image_id": "dc518de65f8e9068",
          "image_sha256": "5b1edb392e590ad403de675f38498f86d0ee389b88c20c4c2e4c16c5513655a7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0961021124024146
        },
        {
          "image_id": "dcac95394c314c46",
          "image_sha256": "57319f053f2dfa18b028fe99c94e1908fdb9378767f49cd3996a187160e4f4ab",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3546420515169336
        },
        {
          "image_id": "dcec9ac7a3f19b9a",
          "image_sha256": "abe1bc23f9a2018e7513fb7e71cef3ae34e6d9480f10f93aad50c9a54c100213",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.09992109428814686
        },
        {
          "image_id": "de046443b2e3ff24",
          "image_sha256": "fa070234e392a0aee13f24a615f03f3deba7f20872d10d028acaa266ddd7006f",
          "stratum": "n2_4|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.29899689948267616
        },
        {
          "image_id": "de28cb110df155fc",
          "image_sha256": "0160a99e7b003243d89dda496d6f3b4ba950954e9d450e28110ea95c98b43c90",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.08662151670803182
        },
        {
          "image_id": "de8db4e59aa87ae7",
          "image_sha256": "5e9ac0fbb4c81709a0bec16a5086cecffc49c2ae4bc9524fce17ac9f54035571",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0743378149491462
        },
        {
          "image_id": "defd8f4b30b3e1e1",
          "image_sha256": "ad6e718b2c9658df8e308fd2e4d45f3518cf096c84f77e34cffdfa984f4f9b66",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.08083209170979812
        },
        {
          "image_id": "df3bb6c519d04bc0",
          "image_sha256": "ca06775f3a70117a4c8ad6d22d0e401def3ce3b5022fc8c1c21b1ff9450f084b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3960132524521987
        },
        {
          "image_id": "dff6f60afdd03e92",
          "image_sha256": "907ea044a6347ea71ce37d1ffdff959572a4016b0623f6989a518f5f6a4c4b81",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.402918560196391
        },
        {
          "image_id": "e03db3c78623522b",
          "image_sha256": "62c227f21f4eb507f175588df80ba795a8ab17821727ed27e43e914c0037d1d0",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5136779190892788
        },
        {
          "image_id": "e10bfe5b28496d16",
          "image_sha256": "e4d901a758e9b570ff047e0234a8a1a956be00cdc1c186214090ca4a5433b3d0",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.0206619362859848
        },
        {
          "image_id": "e161540e37ccfe1b",
          "image_sha256": "84f33079fa8272c8d0441d83e8fafcfe8d8c7ff0d6332664ad22394946a7eaae",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06275260333482326
        },
        {
          "image_id": "e1b101465df68788",
          "image_sha256": "f6762aaf774ec2cf40e6441244163b6b77cac38e05e8bcd6b358a761dccfe671",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.14615440340600955
        },
        {
          "image_id": "e2427db217e5c3db",
          "image_sha256": "c1d1035eee3d4041cb8c1b48d3a51c4abaa90410a1f4d697dfb993f292c49e61",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.33045830234953416
        },
        {
          "image_id": "e2bdba0ba0ba2128",
          "image_sha256": "37586fcab29eb5443f4024e8abfdfc082d76352acc5c8470fdc52144826acb5d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.30372214359418853
        },
        {
          "image_id": "e306debdd4e9da9c",
          "image_sha256": "741673714907aa494539d7ef7f9e03255210c161288d9a50533801f0aecc935c",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.01723363078963782
        },
        {
          "image_id": "e315c02c37b9ce1b",
          "image_sha256": "12737f34ede99934f3e614b13bba76b40c6e48cb4900cfeb9fe6260a5a718a07",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16326258600907542
        },
        {
          "image_id": "e3203c62165e8821",
          "image_sha256": "1bfeee06dce6da863c1d78337d55af459501a85f9b515aaa5a4d2a1b0f97ab80",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.7264412074599599
        },
        {
          "image_id": "e42cbafa2d6c8796",
          "image_sha256": "8cc7b236c87ee0e103e9b3edf98dbeb643a0b83d454b362b8d0f211cbbb5ce76",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6267519289429064
        },
        {
          "image_id": "e43b7c1a18c33783",
          "image_sha256": "e4741b7b217bb90dd042be74ef8ed2f118f76d8aa7c665624aff68d98d996e5f",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.6642898947719005
        },
        {
          "image_id": "e46753affa49196c",
          "image_sha256": "7ca06c8f8171fd50221a9d0f979abf3537c0b2f8e8f58233b73f0d7791837c5d",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5281987516513708
        },
        {
          "image_id": "e4908f2ca182fa99",
          "image_sha256": "a12571e86bb3f23ab54ccb3cf8d672ebaf95ca8983fd6735e52b87b098c0adce",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4009177331022087
        },
        {
          "image_id": "e49ad1437d6fdfa1",
          "image_sha256": "2aafd2f0609f098dbabe3bbb3196fa2b55896642c671df360d3e54388b744b1e",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.17447255113580964
        },
        {
          "image_id": "e4ab7268a444fa3c",
          "image_sha256": "69a4062a48ba23f0db0b925717091621b4584391f61ceb183cb38335caca29ed",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.2298978013278694
        },
        {
          "image_id": "e5332b716bccaa30",
          "image_sha256": "09f7b76503c36b5844ff02321c73d06a516ee2b1b2012311d142fadd741448c8",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.0719244407468419
        },
        {
          "image_id": "e54e7c27d0c3704f",
          "image_sha256": "26bc768ce7929e3e64d2965575c0063361d2f50e507737031cb52bd0be681cef",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3229426925942797
        },
        {
          "image_id": "e585cf06a01e2c2c",
          "image_sha256": "65ca6c5dd76c0f7dd6566b582e463db6532a77138418263deb35f6933c0cb484",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.09332332647452359
        },
        {
          "image_id": "e6299b9e04680adb",
          "image_sha256": "edb0e73d7f4f8df614c6325faeaf25b476989dd55d9215891b1ad84091f64356",
          "stratum": "n2_4|has_groupof|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.278998483139112
        },
        {
          "image_id": "e62dd4afcb5947cb",
          "image_sha256": "2315e48a2f53f917202272bc861185450d5e7b8868539b3daa5af61b7e2ecdfc",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4598208207648675
        },
        {
          "image_id": "e653bcd0d994c49c",
          "image_sha256": "834f9be5bb6b74872a43282f437fe7e252b87ec70e8ec5983981ebaf230a0b57",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.2822871543318465
        },
        {
          "image_id": "e780a9712fc54fd2",
          "image_sha256": "d09743a45ebe7003b0244f06ac1cf3752c2041d4337733430b0d46bf98ba731a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5456492749795161
        },
        {
          "image_id": "e7d343a509dcbba7",
          "image_sha256": "f9375d75f1b2e3964baf733bd18b01fb0e017c0cfa007ca251323300ed78f552",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.07836755550318647
        },
        {
          "image_id": "e7f9fe12627d47b6",
          "image_sha256": "f3967198e5541cf22d6771c8ef408fdc08b76e6e622bcd9c9c3e613ef1070a44",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.16821783533474094
        },
        {
          "image_id": "e7ffab5a52dd9820",
          "image_sha256": "972a9dcaa739774454a96db9e2d19855a0d7220559f276c6404ef799995a59e8",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3437154400954566
        },
        {
          "image_id": "e835a6bbb488085e",
          "image_sha256": "6703e505b0b4027dbce9da63c2497bcb7eefe8e6b7912b7c0b934a395f35e5b2",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.42562444504312263
        },
        {
          "image_id": "e89a0144d7ce4376",
          "image_sha256": "a1a47c16bb60cc30e47a0599ad5a95c2c8bd55d1409f2ca5f0cb52716e95ee00",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.1159326991356497
        },
        {
          "image_id": "e8bf667008e9f9da",
          "image_sha256": "23d637be3128ebeb00f7d207033003f701acd656dbcc17f6fc4f9acfe6c4e857",
          "stratum": "n5plus|has_groupof|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.8270434294305683
        },
        {
          "image_id": "e988af41482a8fe7",
          "image_sha256": "20689f61ecdaafd672d831c2887343a90b47ab70813464c31e9f438851fda864",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.03165237603099113
        },
        {
          "image_id": "e990dc4d8efe963c",
          "image_sha256": "a75f89622d4282beed2edd3320cdca9782b6b7ca23f0960cc446dddcba9152e0",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.25664722575008414
        },
        {
          "image_id": "e9b1c0743d1d406d",
          "image_sha256": "544fd237895f39005eb802a62f94b02401f0c2741a733e410fe3c3a9109269aa",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.7357474039645562
        },
        {
          "image_id": "e9fb6ff03616f294",
          "image_sha256": "ec1bb243e9a27ce6a244ce71d4b996a75055016188cc686c12ba53d3e733e1cd",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12244642909421324
        },
        {
          "image_id": "ea75d33f6bb70bf1",
          "image_sha256": "10f2d08904c06dc0a1eae3e319fa11c91f5f586883a2c85fe97709a9e2520222",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21222495742583294
        },
        {
          "image_id": "ea7bb8c2db2718fb",
          "image_sha256": "917f56c23114a9a6bd289049ae5ca27ccb1d887f7ee449a6652daaf89e792646",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.41489440582908627
        },
        {
          "image_id": "ea97b1dec1efeff6",
          "image_sha256": "080344b17be03c494cef024558a4c7837fb97b5c77e72f283df79c1511fc5bae",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10896616116064674
        },
        {
          "image_id": "eac071b159ff60ed",
          "image_sha256": "4b0820dcadcb022e43e9d3dab82158b65bab29ad9e1a8c82d738f2fdbc4b690d",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.074683090067581
        },
        {
          "image_id": "eba5a8be1c18ebc4",
          "image_sha256": "84b75419ba5f182ddf2595fd26dd78a731b665a1dbf1e7db8891c165af8100f4",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15980372331301543
        },
        {
          "image_id": "ec3268d9bb5ff731",
          "image_sha256": "ebd1f4856b6f47906a1171ba8b4e49cf6070ffa125496a02bbd93773ae53ca91",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5083363049895732
        },
        {
          "image_id": "ecd716519d7f1f30",
          "image_sha256": "7b701259c466bac59efd8c0721f456b455e7f82f150e91dd25184dd192d5984a",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.49715464681826443
        },
        {
          "image_id": "ed13e9ca89930f0e",
          "image_sha256": "1bbdc5754cde9409a5316ef679865b203d647d644d4ab3befe44507ec6f64be2",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.25,
          "standardized_distance": 0.40515255934182254
        },
        {
          "image_id": "ed2fcee42f94162d",
          "image_sha256": "f30809d2855c0be1afefd3ac4109ca1e7d58121c07ed287463988b032e19a366",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.14348634995907764
        },
        {
          "image_id": "ed97a157a7ab645e",
          "image_sha256": "9c426cc4533f4944bb919b6abb4fae105d93dbc0501f17bd1a91bc4445706f65",
          "stratum": "n5plus|has_groupof|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10414598868506264
        },
        {
          "image_id": "ee5c32d54c9c82c2",
          "image_sha256": "3e615cd6df605d94c34a2388c7974040c2a305a86c6bd5a7f286cacc15cf4e6c",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.13899408861727192
        },
        {
          "image_id": "ee690d781df875bd",
          "image_sha256": "0129e219589e97cc440c844a14d0730ab5a56ac4d05e561e0ab6858fc298d37a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.0048446238036955035
        },
        {
          "image_id": "eea9b15b0199fd7e",
          "image_sha256": "e1c71326c5894c168c51c43a1eaf240ce04135a7e4e8b189178a60b267e6b6fb",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.42242727218566245
        },
        {
          "image_id": "eeb2ffedc24e752b",
          "image_sha256": "5a5ed7044a0b68a2691158238dcbc9b02883bfa92974536df87e7bf6d4e00d19",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.026980742407081655
        },
        {
          "image_id": "eebecaf5f2eca0c3",
          "image_sha256": "2967dd0301c02126d38af771c4af82a464e215fc8fc5c303bee9831b7ed1e45f",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.10742418824482343
        },
        {
          "image_id": "ef19b86262c37f07",
          "image_sha256": "7662dfbe4a21026f29563725590d4945b8d0128a467b75b14f7fa6c525f4e788",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.09315326271448943
        },
        {
          "image_id": "ef3c0a57d2f676e1",
          "image_sha256": "d4884cb29120abb10f5e7754935b50415764e6dae7a8a8797e8e938c53b48d67",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1436988840384494
        },
        {
          "image_id": "f0066ab0c5db60cc",
          "image_sha256": "eb26bd89ccbc34bdcc6cc1eff43c5cf23991303801fe008530d8991b0ce640c6",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.05947284311563046
        },
        {
          "image_id": "f053b1ee92f34076",
          "image_sha256": "9793084f84b198e0a79f829f6e41cb6ff01e8f00c227a97bf1ff1f76e72e867c",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 0.75,
          "standardized_distance": 1.021118513023331
        },
        {
          "image_id": "f0f3cbd5ccd82bd8",
          "image_sha256": "c2bb3a96c9b56b8d33eb96f828f332c2d4323a83fd8eb221a664ef219c3d81ee",
          "stratum": "n1|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.8763378096208014
        },
        {
          "image_id": "f17c790dab08f583",
          "image_sha256": "b1eed56a52dc03aa7fb2a131a4e89191e062faa49351f0357a734a3423234ff4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.386187808035511
        },
        {
          "image_id": "f1da949bb8c5739b",
          "image_sha256": "212cac8cc10fee10426a7dce2a5f6ab09d53f2bd72f5947b650caaf774f99e96",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.2700947453477854
        },
        {
          "image_id": "f1ea3d7aa0dcdb58",
          "image_sha256": "7c1694661072d9fad2d1b17675da158204467bb94b62ca2b952db4c7f354edff",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.27286908431891727
        },
        {
          "image_id": "f20ad0993878c427",
          "image_sha256": "b4b800eea1b5634bc06c7fa9a40eca893637fba3f45e03d4d179275fc68b38bd",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21964689148098185
        },
        {
          "image_id": "f3587ef68990b0bb",
          "image_sha256": "b7e0f75adcd0c3c747d6578d63fc7006ee14877431c3fa4087107f3c9eac225a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1888475269120311
        },
        {
          "image_id": "f3e61d6b40d203be",
          "image_sha256": "c62caaad40c2353cbe3d06357d3747516390b5469a46907214cfbfd3c0bf283b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.44542449943066015
        },
        {
          "image_id": "f3e7fed441e35ccd",
          "image_sha256": "46583f0ceb0ef178c7eb11c0c47671da6fed3796db7cbb6de43aad931d30835b",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 1.5260177169036815
        },
        {
          "image_id": "f3f44b531849b059",
          "image_sha256": "9b62de0d5fdfa2c044260dbfeb62bbfcf4918a2c6796f2c0739334c505cebc7f",
          "stratum": "n5plus|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.023966534809405183
        },
        {
          "image_id": "f4317bc279295026",
          "image_sha256": "e1c015c7dec7a81fba125e7f0e8fb1b5744afd1d63edd480d304451673cf6eff",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.15727361600698142
        },
        {
          "image_id": "f48b5e64cc7835f8",
          "image_sha256": "dacd8c796cdbf4e9d5a670bda10afc9bff30af9f1ad1c3c2fd2d524478453c1c",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.48068358602456773
        },
        {
          "image_id": "f48d4e91f427e567",
          "image_sha256": "5f9c7f47ba9a0b2d4888e7d0c7129ccf78796688d4a54da77edb08d1ab170510",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12711506012622636
        },
        {
          "image_id": "f4aed9d9448f1e18",
          "image_sha256": "8b101b1865ccc22dfa36997d9076b417f618ff9f05527b5ac99ededa510052b7",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24305918626528084
        },
        {
          "image_id": "f57647df8e832e6f",
          "image_sha256": "051394f2a505df7424b6a0cab8dfa530c5399ae2ec2ef2c500ff20df9bc63f92",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.031146401739901658
        },
        {
          "image_id": "f64b131b41c8c95f",
          "image_sha256": "0113bd6183cb841184fa37bd90ffa3b5e8e5828d036d5fdfb7e277ac6986f70b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.5255120364279621
        },
        {
          "image_id": "f69531965fec094f",
          "image_sha256": "e8b9d3154be18f56459a052fa5de673886962dc043a9ad1f0d7732fca8b57039",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.22226955641704607
        },
        {
          "image_id": "f73b754cdb1ab677",
          "image_sha256": "9fdf79893ed0f192e0fd94a475591f1f997e08fdb431155a0a189a093993e9f2",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.1462701041649004
        },
        {
          "image_id": "f7d8e88f3a0bcde2",
          "image_sha256": "f9534b8c45abd314f11e622616a39f3c09ff8d57c38a55c671e7c960ecfff63b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.5821378122105856
        },
        {
          "image_id": "f7fc6fb1cc8e7e53",
          "image_sha256": "801cf18e34b463790e86bca62b8e643fcb69b1a5d60e099f491fe944573528ae",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3106620567412108
        },
        {
          "image_id": "f8ca4926b5b4ef8b",
          "image_sha256": "9de9dac3f14808b4726e5ae442160f9f001517cb1ead76961120157f44551549",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.12421654533241627
        },
        {
          "image_id": "f93b3324ce71ddc4",
          "image_sha256": "7d8790a6e86fc16cd5a16f927d3c3bd1084d6ecbdbe693232a8d6a7aa96bc1b7",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.11277465504286287
        },
        {
          "image_id": "f9956e450cd74f09",
          "image_sha256": "114e116d0cd757daec082fd972cfebf19d2a23f6df56013379cf62258261884a",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.4020502465634825
        },
        {
          "image_id": "f9f6bcc8aa35b0ef",
          "image_sha256": "51a851c5947b3a0c307a975d9c08eb6238570ec989aca5154fb1bab4bccadceb",
          "stratum": "n5plus|ordinary_only|small",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.04140880719270984
        },
        {
          "image_id": "fa3f43026b555521",
          "image_sha256": "d8405b8cc29d1d0876b7dcf6475bd83c239d3a876a48608e8416ea9dcb432260",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22923865652659697
        },
        {
          "image_id": "fadb65dfa4deba70",
          "image_sha256": "65287a85e2779f9742126e53d5106e510e21f264b615a9f0968f2404722b485b",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.540658871157215
        },
        {
          "image_id": "fb6e35f4e8ad790f",
          "image_sha256": "079d68ea56514486700796e12dcc2d2c0180f038c9e516f940e7cd962d0b485e",
          "stratum": "n2_4|ordinary_only|small",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.06281837474238929
        },
        {
          "image_id": "fb70753a89eeaae2",
          "image_sha256": "3f5591edf463a14eeee35a03be0ac76177640972ad38360748967b0e35c908de",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.09725658474364117
        },
        {
          "image_id": "fce34c8886e796fa",
          "image_sha256": "d5d07c833ce87fcd4a83c3cb7414dc1e4af15367021cc2d5d07bfae40bf32049",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22612326833264046
        },
        {
          "image_id": "fe133d7747a5fa03",
          "image_sha256": "9014b96898f6a48d3d78f3ba02c01b503439efc8f868dd4bf1905ea841f67ddd",
          "stratum": "n2_4|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.3513039492084826
        },
        {
          "image_id": "fe4013fc841988c9",
          "image_sha256": "1d098f0c51c646496efce3a12ba116c763969df26e401a62d4258464d7802716",
          "stratum": "n1|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.21521121063048673
        },
        {
          "image_id": "fe7748af45bac1ae",
          "image_sha256": "65406cd62a39e6fd51f679b13afc191375b59f300fd349af022402ac02de7ae4",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.28647714670826985
        },
        {
          "image_id": "feaf383fc5de383f",
          "image_sha256": "bb9e5c1ee87f14cbe58615d185d6c00daa56ee0c724e0d07bbbf7127e7f5f9aa",
          "stratum": "n2_4|ordinary_only|medium",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.22540282685831428
        },
        {
          "image_id": "ff1d8d296e9a5dc6",
          "image_sha256": "2e148a55ee950259a24633ac0c248d7e5472cfe1e5d2a0a8d67a7a15cd98468f",
          "stratum": "n1|has_groupof|large",
          "selected_mass_dose": 0.75,
          "standardized_distance": 0.00831095393596468
        },
        {
          "image_id": "ff32d94a61b95467",
          "image_sha256": "a65767fc72ce47d780ed707ef9cbecefb48d097172da67218c94d98df4a9c41e",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 0.5,
          "standardized_distance": 0.060746845412127465
        },
        {
          "image_id": "ff5e1a90137b3bf7",
          "image_sha256": "17696a13b75dc552229a64bf5603159b1ba6406d106ca45fd8e8b90646196f89",
          "stratum": "n1|ordinary_only|large",
          "selected_mass_dose": 1.0,
          "standardized_distance": 0.24814328929809554
        }
      ]
    }
  },
  "mapping_frozen": true,
  "decomposition_identity": "fixed=focal+spillover; rematched=fixed+matching; native=rematched+selection",
  "scientific_outcome_read": false,
  "new_model_inference": false,
  "V_F_read": false
}


==> anc/audit/T2_CONFIRMATION_PAIR_MANIFEST.json <==
{"schema_version":"fq.iclr.transport.t2_confirmation_pairs.v1","status":"PASS_T2_BASELINE_ONLY_PAIR_FREEZE","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","models":{"detr_r50_500":{"eligible_count":247,"initial_count":128,"precision_reserve_count":119,"initial":[{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000074733","image_sha256":"d99c93fb6d22a5d51bbb6e09ca5f10c11bdcf90a711abf6cc83188df52cc456a","selection_rank":0,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":65,"competitor_query_id":88,"matched_sham_query_id":1,"leader_quality":0.0004948965504467455,"competitor_quality":5.9867863381503946e-05,"margin":0.0004350286870652415},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000264968","image_sha256":"ee603e1220d1b99de201a8abfa271774be252a270033df835eef73640c9d0703","selection_rank":1,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":98,"matched_sham_query_id":52,"leader_quality":1.2536431916435028e-11,"competitor_quality":2.602256418036575e-12,"margin":9.934175498398454e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000504415","image_sha256":"74411e93658f68edd930e9e665a8cfabb542425dd63016303e7e23f4f895aaca","selection_rank":2,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":43,"competitor_query_id":2,"matched_sham_query_id":0,"leader_quality":3.611332216192601e-06,"competitor_quality":1.941722367272233e-06,"margin":1.669609848920368e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000412286","image_sha256":"2c482d365623b18f877b90eea879331d4d11f8c9f8b13f058aa8cb1ef31cb58d","selection_rank":3,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":98,"matched_sham_query_id":97,"leader_quality":4.989355080152333e-12,"competitor_quality":3.0994072020288984e-13,"margin":4.679414359949443e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000507975","image_sha256":"e4812f760f300f88e0bd1ef60782949a51c64631728e21b53531ae7e0f8cf62b","selection_rank":4,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":43,"matched_sham_query_id":29,"leader_quality":5.276532895568865e-07,"competitor_quality":3.935750583532827e-07,"margin":1.3407823120360378e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000486573","image_sha256":"5ef9eda85c70a1298ceb23d5c30c7a3592010e430cb558c09d1ae533069cec58","selection_rank":5,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":92,"competitor_query_id":25,"matched_sham_query_id":54,"leader_quality":2.535734019353562e-07,"competitor_quality":4.09014474024953e-08,"margin":2.1267195453286092e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000138550","image_sha256":"819557b8df3fbbf27358a66aa87adaa5a4908ad95b418f50d1026b43bf9ff0a7","selection_rank":6,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":88,"matched_sham_query_id":67,"leader_quality":1.0348760643590868e-07,"competitor_quality":4.9944723770874107e-08,"margin":5.354288266503457e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000563603","image_sha256":"aae0af2b3d1afdab4156e57b046144a836b366187efd81f74b8990362f6b85b1","selection_rank":7,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":24,"matched_sham_query_id":61,"leader_quality":1.498436193012429e-07,"competitor_quality":1.119907369190282e-07,"margin":3.7852882382214694e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000164969","image_sha256":"6f8cebaacfbcfcf955dc01896b6fc095faa79914ea7f0cf36ad96ec6c4a8690c","selection_rank":8,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":99,"competitor_query_id":4,"matched_sham_query_id":28,"leader_quality":8.447126388009766e-06,"competitor_quality":3.243686440601936e-06,"margin":5.2034399474078305e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000301718","image_sha256":"54a5a90b270b5ae95672c8ed2947867efabe7acf977d89c985cd1e909a58b1be","selection_rank":9,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":88,"competitor_query_id":19,"matched_sham_query_id":65,"leader_quality":2.7058705841350673e-05,"competitor_quality":1.6783526774644387e-05,"margin":1.0275179066706286e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000166287","image_sha256":"8c1e01146df6e51a43b12bedd7913834d5ed8f91031924a964e915a74cc9f72d","selection_rank":10,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":5,"competitor_query_id":45,"matched_sham_query_id":31,"leader_quality":0.00021956313677043063,"competitor_quality":5.451132854882133e-06,"margin":0.0002141120039155485},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000109992","image_sha256":"4aafa6196c1802e0eb2e2c39df41ab9f4b69c449c254a9663578b8a7b79c9444","selection_rank":11,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":67,"competitor_query_id":53,"matched_sham_query_id":31,"leader_quality":2.0825282093893873e-11,"competitor_quality":5.548029981116091e-12,"margin":1.5277252112777783e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000066038","image_sha256":"6ffd3baefa47644f7bf33604d7c1be20c6012950ecbc5dc328d2be9d5833db12","selection_rank":12,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":60,"competitor_query_id":9,"matched_sham_query_id":22,"leader_quality":1.3664764039839548e-06,"competitor_quality":6.982230847349643e-07,"margin":6.682533192489905e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000069213","image_sha256":"c219b7e4409b0dcaab0ec1932372f7f91bfc72abb999a3ed92405c1089eb0b0f","selection_rank":13,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":71,"matched_sham_query_id":4,"leader_quality":5.528838602279371e-11,"competitor_quality":2.255469331212978e-11,"margin":3.2733692710663924e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000455624","image_sha256":"b896f9d8d31a98765a0e15dfec38f7f036ba71b2af8330b4f7a600fb5294aa98","selection_rank":14,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":72,"matched_sham_query_id":36,"leader_quality":7.750728413306715e-05,"competitor_quality":1.2206742311227663e-05,"margin":6.530054182183949e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000414340","image_sha256":"4434c715aa868745ed8d4506dfd812da5e0e6fdf0fba8250c7bded4cd15337b8","selection_rank":15,"stratum":"n1|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":51,"competitor_query_id":87,"matched_sham_query_id":59,"leader_quality":1.62345939498109e-07,"competitor_quality":6.189505164471553e-08,"margin":1.0045088785339348e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000090155","image_sha256":"5dce15f7160f3efd68efacab3932a634602533f30e0345967e890f883b8e5604","selection_rank":16,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":59,"matched_sham_query_id":12,"leader_quality":2.44982750266227e-05,"competitor_quality":1.7733988430934663e-05,"margin":6.764286595688037e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000172595","image_sha256":"faa06206531e26d29bed2d1ecca535d5496a017e1e88a7329f19bf4a5574a83b","selection_rank":17,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":67,"competitor_query_id":2,"matched_sham_query_id":96,"leader_quality":3.491746533215663e-07,"competitor_quality":9.013897465095397e-08,"margin":2.590356786706123e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000546976","image_sha256":"f1ac304d998ecafa9a23ad334d869744e3f1b8ac3ea1c12596a4bde4a146a00e","selection_rank":18,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":92,"competitor_query_id":87,"matched_sham_query_id":11,"leader_quality":9.835625908713668e-11,"competitor_quality":5.153571593102966e-11,"margin":4.682054315610702e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000446117","image_sha256":"5b16b401560afe3a56ed9cfd321290282fd27ddcfb2f97d65b675a0b83307b32","selection_rank":19,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":72,"competitor_query_id":22,"matched_sham_query_id":1,"leader_quality":1.2649621210565858e-08,"competitor_quality":7.597776232097954e-09,"margin":5.051844978467904e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000373382","image_sha256":"0370d61f193a4632a66703c9bb401c5d27161309cb6f682fe233ad5f4da3fe42","selection_rank":20,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":45,"matched_sham_query_id":8,"leader_quality":2.2801738523861434e-11,"competitor_quality":3.1173787124682293e-12,"margin":1.9684359811393204e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000348708","image_sha256":"a0a54622b4ee5cf059b69a7346407013987fcbefa16fbd71d894f4e3817369d4","selection_rank":21,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":61,"matched_sham_query_id":47,"leader_quality":2.4744343466425495e-07,"competitor_quality":2.260740979004553e-07,"margin":2.1369336763799637e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000345469","image_sha256":"d75629108a0e46d3b1826862b5bae9a1b75ccc4c635411ec12167390c6f83f72","selection_rank":22,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":47,"competitor_query_id":25,"matched_sham_query_id":70,"leader_quality":0.00010682496942390369,"competitor_quality":6.653824220912887e-05,"margin":4.028672721477482e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000078915","image_sha256":"800d4feb64141487b944c3ccd32554a2dc4095589b8cb4d617066a9d0e7c6c43","selection_rank":23,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":95,"matched_sham_query_id":10,"leader_quality":4.853632484015773e-11,"competitor_quality":1.5610627065109207e-11,"margin":3.2925697775048524e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000363840","image_sha256":"231e12c229c2f84c186085b320a6a8dcaa3d4763bbd09940204121379a5b3e11","selection_rank":24,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":58,"competitor_query_id":98,"matched_sham_query_id":84,"leader_quality":5.612972306148084e-06,"competitor_quality":5.483201318650023e-06,"margin":1.297709874980612e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000188592","image_sha256":"d91e1e7121a0f877856108f6244212ef0b34cfcbea0b6563f22a0f618eeafc27","selection_rank":25,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":42,"matched_sham_query_id":0,"leader_quality":4.234664102781599e-12,"competitor_quality":7.90033064033188e-13,"margin":3.444631038748411e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000272364","image_sha256":"a412c21283703aa8822175e319638957a0fbb1e0c909d302a5c27a6188b94989","selection_rank":26,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":12,"competitor_query_id":85,"matched_sham_query_id":7,"leader_quality":6.066183648408033e-08,"competitor_quality":1.6156429906784372e-08,"margin":4.450540657729596e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000386134","image_sha256":"676e88db32dd10e20e60f166df9e4b71a8574d6d552871938ddc8dfce736419f","selection_rank":27,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":95,"competitor_query_id":43,"matched_sham_query_id":33,"leader_quality":4.197839579609473e-05,"competitor_quality":3.6968429747013666e-05,"margin":5.009966049081061e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000015660","image_sha256":"d908b9557857567ac19501f12f6c090ba3568d11421a2fe6296133a27e48a991","selection_rank":28,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":14,"competitor_query_id":52,"matched_sham_query_id":85,"leader_quality":4.751598585681046e-07,"competitor_quality":1.600100682841772e-07,"margin":3.151497902839274e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000381639","image_sha256":"bc465a20b1eca9900919e9948da70ab4590d1436ac80763dbafa8bf9f12da630","selection_rank":29,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":52,"competitor_query_id":88,"matched_sham_query_id":16,"leader_quality":1.175040067018134e-11,"competitor_quality":9.881275668740349e-12,"margin":1.8691250014409903e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000109798","image_sha256":"8fafbfb6d1c320f9efc59291748c0b9a730726db311364c03280b2de39fe656f","selection_rank":30,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":25,"competitor_query_id":95,"matched_sham_query_id":67,"leader_quality":0.6518102205524535,"competitor_quality":0.02164713363889113,"margin":0.6301630869135624},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000567011","image_sha256":"f52ff0a96efaf136300ad289e5e7a4c944596fe16f4276bb5c41ffbe0a6b657d","selection_rank":31,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":71,"matched_sham_query_id":38,"leader_quality":5.67706563659314e-11,"competitor_quality":5.600220775358979e-13,"margin":5.62106342883955e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000290771","image_sha256":"7d7f83ad4594d4ccf7b2c10ffcfe063cd84cbda30713368b594ae31aa4992b6d","selection_rank":32,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":75,"matched_sham_query_id":97,"leader_quality":2.153333185853767e-08,"competitor_quality":1.2263479625534248e-08,"margin":9.269852233003423e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000310200","image_sha256":"3f9b03989d2abed1869013389aa8ac9885b7fd8ceedd01bd5bc89b8dddd69738","selection_rank":33,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":43,"competitor_query_id":71,"matched_sham_query_id":51,"leader_quality":0.02446445933308832,"competitor_quality":0.007898024782690576,"margin":0.016566434550397746},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000104782","image_sha256":"667a8bd3ea18c796687c73738455fdf1ab374a32576d3b0bf37ba71760902e4f","selection_rank":34,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":97,"matched_sham_query_id":7,"leader_quality":4.341590168449003e-05,"competitor_quality":7.463874397387354e-07,"margin":4.2669514244751295e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000248631","image_sha256":"45ea37728704ce7d5a62ff39c68ab4a1d149cdd743414c0a5455524ea337150a","selection_rank":35,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":28,"competitor_query_id":42,"matched_sham_query_id":36,"leader_quality":7.161188972657606e-07,"competitor_quality":6.65707770447901e-07,"margin":5.041112681785954e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000554002","image_sha256":"a53dd6f623305a2a60828d28fbd90ccdf2998539a71e4301267641963e56213c","selection_rank":36,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":20,"competitor_query_id":12,"matched_sham_query_id":61,"leader_quality":1.4372797611243809e-05,"competitor_quality":4.87416188957976e-07,"margin":1.3885381422285834e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000179642","image_sha256":"3ca6f60e050dce9f1cfcbb68052cfdc0ea877fb99529beafa6779c0fa719df17","selection_rank":37,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":48,"competitor_query_id":67,"matched_sham_query_id":5,"leader_quality":5.4068061560695136e-11,"competitor_quality":8.837684515939045e-12,"margin":4.523037704475609e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000573258","image_sha256":"b4967a776006cf57294797e4906aa180194aeda50233d95513d17b13cc0b9f71","selection_rank":38,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":60,"matched_sham_query_id":50,"leader_quality":2.305111021213043e-12,"competitor_quality":1.5708012255726738e-12,"margin":7.343097956403692e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000451308","image_sha256":"30b926d42836c2c3d378d574f9cda17790829d828639bfa23ed036a074bdbca3","selection_rank":39,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":45,"competitor_query_id":37,"matched_sham_query_id":85,"leader_quality":1.7899245602103183e-07,"competitor_quality":7.833899633880459e-08,"margin":1.0065345968222725e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000405432","image_sha256":"330804d88d2720574205724ccebf107337edc6dc914784846b7a5c0e721507ec","selection_rank":40,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":72,"competitor_query_id":27,"matched_sham_query_id":29,"leader_quality":1.5805392306724217e-06,"competitor_quality":1.3537416976265784e-06,"margin":2.2679753304584327e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000478862","image_sha256":"78d97eb62d51e45b115154d82a6e56bf5dcfe4f967c74277f20df5e1532c0fba","selection_rank":41,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":45,"matched_sham_query_id":90,"leader_quality":3.379154460537388e-06,"competitor_quality":1.4741307698854134e-06,"margin":1.9050236906519745e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000243989","image_sha256":"36a40ad058e7e4ad2ceca9445cc88feca3b9fbea53d727953dbfce1602f97aeb","selection_rank":42,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":51,"competitor_query_id":59,"matched_sham_query_id":78,"leader_quality":8.109457465350648e-12,"competitor_quality":7.686287564526793e-12,"margin":4.231699008238554e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000523033","image_sha256":"a73411a8b5f8062de74855c0ae6a9a8c9477e35d2db43e333f8ff6d48e3bba4d","selection_rank":43,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":12,"competitor_query_id":91,"matched_sham_query_id":56,"leader_quality":6.668228778877245e-11,"competitor_quality":2.9650506804319276e-11,"margin":3.7031780984453174e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000391375","image_sha256":"668cc307e1066ceb163f2ef4aa44383c78bdaa5ddcceba3907a8dee0ce531a10","selection_rank":44,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":42,"matched_sham_query_id":91,"leader_quality":9.339574128208389e-12,"competitor_quality":2.495191374223831e-13,"margin":9.090054990786005e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000291664","image_sha256":"f8570147f5857eb91dcafb0f6e14caa06ad9db8541d99768e18cdae1b9a7c6cd","selection_rank":45,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":45,"competitor_query_id":78,"matched_sham_query_id":47,"leader_quality":2.434539090440208e-06,"competitor_quality":5.636948488294222e-07,"margin":1.8708442416107857e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000026926","image_sha256":"7126855b6fe8548a6b9da18d8424f803c0eeb37deb3f5764f95f4d60d1915b37","selection_rank":46,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":12,"competitor_query_id":98,"matched_sham_query_id":45,"leader_quality":1.7955066683207441e-06,"competitor_quality":1.6891483304030179e-06,"margin":1.0635833791772622e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000227898","image_sha256":"6169122c7fd64b036eb85598a7f1085a4f25c7ffb57f0e1ac61e0e2ea52196d0","selection_rank":47,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":43,"competitor_query_id":67,"matched_sham_query_id":11,"leader_quality":6.784240761866594e-08,"competitor_quality":5.7611306381966706e-08,"margin":1.0231101236699238e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000418062","image_sha256":"6878c319a0fcf0cb9a1f24efa3129fefe01b07be2c655746cfa31516f4344c52","selection_rank":48,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":92,"matched_sham_query_id":58,"leader_quality":1.4623916849847428e-11,"competitor_quality":5.004877709056227e-12,"margin":9.619039140791201e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000129113","image_sha256":"7afcf3b9fe07b838a808faf6cf1ba83e1527ad4e63fa79173f8a339bc3114d0d","selection_rank":49,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":61,"matched_sham_query_id":79,"leader_quality":1.8126410982481188e-06,"competitor_quality":7.406741180441543e-08,"margin":1.7385736864437034e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000186938","image_sha256":"291ff31f43eccd746a0f2c13b7b38b5ff59579db14f8229105bf57eff7da9850","selection_rank":50,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":61,"matched_sham_query_id":77,"leader_quality":6.3183493084173465e-09,"competitor_quality":6.168764523834546e-09,"margin":1.4958478458280063e-10},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000177935","image_sha256":"4e1e6de983ed9e03519ed8af56493934b3c633acd3e19c461aa009f699c41855","selection_rank":51,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":98,"matched_sham_query_id":17,"leader_quality":5.596838325067056e-13,"competitor_quality":3.402130020350083e-13,"margin":2.1947083047169736e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000219283","image_sha256":"cb81061ef4871012541702ab329af7b8dc84177848c6bcd59cd7e5dd6b489cb8","selection_rank":52,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":20,"competitor_query_id":72,"matched_sham_query_id":85,"leader_quality":9.191322196643195e-09,"competitor_quality":5.915492124199066e-09,"margin":3.2758300724441284e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000158548","image_sha256":"8b8662687f8a639949f622da9ccec56bff0e0569b4eb498aa77f0520a19605b1","selection_rank":53,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":97,"competitor_query_id":71,"matched_sham_query_id":9,"leader_quality":0.00023191771216436326,"competitor_quality":0.0001907332614217808,"margin":4.1184450742582463e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000292330","image_sha256":"69b3cc092cd58a3a62415a760fa09dc38cf576443d99464d17d5c42118843851","selection_rank":54,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":12,"matched_sham_query_id":85,"leader_quality":7.025560151645326e-07,"competitor_quality":8.80119165002792e-08,"margin":6.145440986642534e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000205282","image_sha256":"82b35c37e5b52aae04650677503465b729785943dc7ab2a9eb4b545f66864625","selection_rank":55,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":17,"matched_sham_query_id":54,"leader_quality":6.955671571940035e-08,"competitor_quality":1.4097510211648021e-08,"margin":5.545920550775232e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000136600","image_sha256":"d60884afbf97caa7f0a3a6ae37eb8b25ae61be3abffc25192622980f177afcc1","selection_rank":56,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":19,"matched_sham_query_id":9,"leader_quality":2.161802133616574e-06,"competitor_quality":1.2610822316707287e-06,"margin":9.007199019458455e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000133233","image_sha256":"7f4aaf803281ebe5ddecd6bbb969cc626b65bf893cd2198d05ec7b5a562aa0d1","selection_rank":57,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":12,"competitor_query_id":34,"matched_sham_query_id":9,"leader_quality":0.00014234152422436293,"competitor_quality":0.0001291443164157119,"margin":1.319720780865104e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000437898","image_sha256":"80a69fe0b425618642c322b5d6144af30d6f93f79acb20f6f9585141d5fed90c","selection_rank":58,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":92,"matched_sham_query_id":73,"leader_quality":1.2194395790793284e-11,"competitor_quality":2.2144870006920372e-12,"margin":9.979908790101247e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000343453","image_sha256":"d5060feb2b7a4022a7b442f40f79168f92df0ca95880b5184b5934e8645eaac4","selection_rank":59,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":83,"matched_sham_query_id":32,"leader_quality":1.125211105969089e-12,"competitor_quality":3.0812917073576595e-13,"margin":8.170819352333231e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000361571","image_sha256":"70c24ed87b242ecbd37270c660c0fd40aa82468aa5561b6fcec4a464d5c3b62d","selection_rank":60,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":19,"matched_sham_query_id":54,"leader_quality":1.297643119365313e-05,"competitor_quality":1.087984300180625e-05,"margin":2.0965881918468792e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000189213","image_sha256":"7c2e5f491b5135098b40bd7b9c545ea8f06f738d863435d984882314adbd4c9e","selection_rank":61,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":97,"competitor_query_id":42,"matched_sham_query_id":82,"leader_quality":2.20467604518742e-05,"competitor_quality":1.87930162730322e-05,"margin":3.2537441788420005e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000489305","image_sha256":"a4ff1f70919090ca5467d0588a87c5478571399be8f1bf4a6ed7ba3fc1a21295","selection_rank":62,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":42,"competitor_query_id":87,"matched_sham_query_id":26,"leader_quality":5.593577809992808e-10,"competitor_quality":2.7494355822748427e-10,"margin":2.844142227717965e-10},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000248111","image_sha256":"cb5ac7d777b00669aea16772fa45f1015baf4b06d1b887e76fa6557bac2cb429","selection_rank":63,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":91,"matched_sham_query_id":42,"leader_quality":5.108566559793994e-06,"competitor_quality":4.638119813545973e-07,"margin":4.644754578439397e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000481573","image_sha256":"4e84dea6549eb1c36daa3e7fa6a454eab6fb5910318c2e9ac1482034fa4ea918","selection_rank":64,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":50,"competitor_query_id":83,"matched_sham_query_id":29,"leader_quality":2.567464942778958e-06,"competitor_quality":1.3748513965514045e-06,"margin":1.1926135462275533e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000412362","image_sha256":"f128deccbf3e1043c473351db3d0510e6ecc82329600e41938b31615f30bb4a1","selection_rank":65,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":59,"matched_sham_query_id":74,"leader_quality":2.5057533771548057e-12,"competitor_quality":1.1445150144677993e-12,"margin":1.3612383626870065e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000010977","image_sha256":"fba520c270003f70a09bdbb9ab8ca856a4a6cde110c64f05879e96b755ca7af6","selection_rank":66,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":95,"competitor_query_id":5,"matched_sham_query_id":41,"leader_quality":8.065245145029387e-07,"competitor_quality":4.873829658308172e-07,"margin":3.191415486721216e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000086483","image_sha256":"ab17c10220fca3e893e48673b0eacaf9d206999ab17279560c982d16fb8798a9","selection_rank":67,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":86,"competitor_query_id":80,"matched_sham_query_id":63,"leader_quality":1.6087751081280267e-05,"competitor_quality":1.528711544631548e-05,"margin":8.006356349647874e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000537270","image_sha256":"82072a4304dd9f8cd22887e60c0b1b910d75175a74ba504e5de82e370f94d0ca","selection_rank":68,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":83,"competitor_query_id":4,"matched_sham_query_id":93,"leader_quality":4.259401880238248e-12,"competitor_quality":4.180468733119621e-12,"margin":7.893314711862635e-14},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000338560","image_sha256":"1da51afa7fa72d73dd22181dd0e4ff98b206b54470f97ddf51a8339a3b503ef3","selection_rank":69,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":92,"competitor_query_id":98,"matched_sham_query_id":32,"leader_quality":6.736880094402802e-05,"competitor_quality":5.4128477384828344e-05,"margin":1.3240323559199672e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000051610","image_sha256":"c4b6fdea9764b29e9ef8015c0bf6c1bb45c396f17fa0a425cafa9f2c32a025e6","selection_rank":70,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":71,"matched_sham_query_id":39,"leader_quality":8.51275219900213e-12,"competitor_quality":6.656814380743913e-13,"margin":7.847070760927739e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000164885","image_sha256":"ed7d5c90e44189de91ba723744485059c9b54c26b3ca4ab3842d53ca489d50a1","selection_rank":71,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":45,"matched_sham_query_id":61,"leader_quality":7.000848834159269e-11,"competitor_quality":2.6229364036886505e-12,"margin":6.738555193790405e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000207728","image_sha256":"86e23bad1cc503b9c903fab062701c9c2676fc66c8e4146770323fd7284f7fe8","selection_rank":72,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":19,"competitor_query_id":59,"matched_sham_query_id":70,"leader_quality":4.932328700522515e-05,"competitor_quality":4.7570691313346914e-05,"margin":1.7525956918782365e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000118921","image_sha256":"321f2374beb5e907f2bc2e7eb8ba1fa5fc311f922a9d4dab86230dcc37beb0b4","selection_rank":73,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":98,"matched_sham_query_id":86,"leader_quality":8.101743708310399e-12,"competitor_quality":1.0275555924472726e-13,"margin":7.998988149065673e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000372819","image_sha256":"ba959429e80e0291609b81caa25e1a31abb24a3de0df6c7f1f68dd1649349d47","selection_rank":74,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":36,"competitor_query_id":12,"matched_sham_query_id":10,"leader_quality":1.1208423794765469e-10,"competitor_quality":1.0147949517476612e-10,"margin":1.0604742772888566e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000313130","image_sha256":"3572b83c43004ac3616ffc05705971f62da2a35c4031efaae6ffe52d9bafa109","selection_rank":75,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":45,"matched_sham_query_id":10,"leader_quality":4.3515272615028547e-07,"competitor_quality":4.165576988876186e-07,"margin":1.8595027262666857e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000139099","image_sha256":"ab9c7a09369b381043f90e6008307610d63cd9cbe3803ba1af6b1998b361fe51","selection_rank":76,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":88,"competitor_query_id":85,"matched_sham_query_id":83,"leader_quality":0.00034407558455845237,"competitor_quality":0.0003163242692239165,"margin":2.7751315334535894e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000271402","image_sha256":"b13b6ba1b399210e9cfd2aa3f14e7a4c209e543ee33cdca18d482bef4ff8dab4","selection_rank":77,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":43,"competitor_query_id":61,"matched_sham_query_id":47,"leader_quality":5.867502225308682e-12,"competitor_quality":2.5536359943307542e-12,"margin":3.3138662309779278e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000163640","image_sha256":"e9bcd6d4d276493efdb6fc3ac4bcf3e8b40318f896a68d84981adca606a51bba","selection_rank":78,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":45,"competitor_query_id":61,"matched_sham_query_id":20,"leader_quality":6.430035669985194e-12,"competitor_quality":2.2533358033238296e-12,"margin":4.176699866661364e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000485071","image_sha256":"af8147288606162fbc52e97e5aa6fe6a05ccf3536203c40495f4f7394501fc80","selection_rank":79,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":98,"matched_sham_query_id":55,"leader_quality":3.4792105081666576e-11,"competitor_quality":1.8385676466945933e-11,"margin":1.6406428614720643e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000170116","image_sha256":"329e023a2f40925b9f28021f9daf9407d568b01edf5fd0b77ac772e27e2553c4","selection_rank":80,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":21,"matched_sham_query_id":4,"leader_quality":4.879244609676125e-05,"competitor_quality":3.656529642325762e-06,"margin":4.5135916454435493e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000492992","image_sha256":"bcfcd4c5d5bfe054720bb8a979fe099a2b04fd42b9cc44d00a2691c3a184465f","selection_rank":81,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":72,"competitor_query_id":5,"matched_sham_query_id":82,"leader_quality":1.2849924689459568e-06,"competitor_quality":6.368988857149679e-07,"margin":6.48093583230989e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000485844","image_sha256":"80194252851d86f6dd9bbe3f2b9bdd72db00f6b7a590287ac30c490af6fc16ac","selection_rank":82,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":42,"competitor_query_id":87,"matched_sham_query_id":29,"leader_quality":4.310394584509848e-11,"competitor_quality":1.1630900395043838e-11,"margin":3.1473045450054646e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000008277","image_sha256":"692fc5469af5fffdc0dac05e709a0ac1380dca32d4c57436903b122f3c3558dc","selection_rank":83,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":45,"matched_sham_query_id":63,"leader_quality":1.1271786629626087e-11,"competitor_quality":9.700956087363828e-12,"margin":1.570830542262259e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000136715","image_sha256":"cde59a511126e505df5b80635e71768e26874382a1bad191f5e26ad820597701","selection_rank":84,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":43,"matched_sham_query_id":49,"leader_quality":0.0010556388452192637,"competitor_quality":5.6639036747989984e-05,"margin":0.0009989998084712738},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000071711","image_sha256":"fccd841030f6c5fb2e8acc23bf1105d077f6715d1219010a7ee061ba32917858","selection_rank":85,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":60,"matched_sham_query_id":44,"leader_quality":1.146135792492559e-06,"competitor_quality":6.372404710031796e-07,"margin":5.088953214893793e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000155179","image_sha256":"df0a53913e3fb3e4decf13aecb762fe0abe287f353d79af26eb63b13002f3852","selection_rank":86,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":61,"matched_sham_query_id":96,"leader_quality":1.654105821117429e-06,"competitor_quality":1.0715397263326999e-06,"margin":5.825660947847292e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000286708","image_sha256":"a7b888fd1076cc9816e78e96ecb94e7a346e740d578af0dcbc037319944c1bc3","selection_rank":87,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":82,"competitor_query_id":12,"matched_sham_query_id":96,"leader_quality":7.392964264757614e-05,"competitor_quality":4.613710247820653e-05,"margin":2.7792540169369603e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000324927","image_sha256":"edf6b96f614e60ef1284615ecf3063d9749932bcec400d88ff7a192321bac1e1","selection_rank":88,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":45,"competitor_query_id":71,"matched_sham_query_id":43,"leader_quality":1.9937823980491706e-05,"competitor_quality":1.4413454633901176e-05,"margin":5.52436934659053e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000258541","image_sha256":"b8f193ba56ea637626ac4f754f8c5d7192660fadab754c59e368048d212be01d","selection_rank":89,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":59,"matched_sham_query_id":17,"leader_quality":4.153465136690898e-12,"competitor_quality":3.045972641351931e-13,"margin":3.8488678725557054e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000430286","image_sha256":"d823325d523c74b0a270f1830fe4527ffa63e0518ad3062367ec1faebc35f665","selection_rank":90,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":21,"competitor_query_id":31,"matched_sham_query_id":46,"leader_quality":1.1392713045753751e-08,"competitor_quality":1.0906142441024859e-08,"margin":4.865706047288924e-10},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000185473","image_sha256":"ccf9002db2e904761e86212f5b3d9155cb3c7a6a5f3c020ce07ff70fe4a03e7e","selection_rank":91,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":88,"competitor_query_id":43,"matched_sham_query_id":55,"leader_quality":9.078598762959612e-09,"competitor_quality":6.867718400199584e-09,"margin":2.2108803627600284e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000414638","image_sha256":"fa32398a8441c2a27f5047bc2ad2f9144127f10f2c6663b22f0701679e8e97c3","selection_rank":92,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":19,"competitor_query_id":72,"matched_sham_query_id":34,"leader_quality":4.6887208384386364e-07,"competitor_quality":3.5739801820012733e-07,"margin":1.1147406564373631e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000418961","image_sha256":"6081d03d55c5a52e4cf944db4a33b85c5d10c4cde34a1bca134a3360720a78e2","selection_rank":93,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":43,"competitor_query_id":38,"matched_sham_query_id":28,"leader_quality":5.249374535220181e-07,"competitor_quality":4.683917323330627e-09,"margin":5.202535361986875e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000327780","image_sha256":"5b492dc6808bf75c27b3c085784fa102e325acb43125475c1ae1babc83a61fd4","selection_rank":94,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":72,"matched_sham_query_id":82,"leader_quality":8.000835705481052e-06,"competitor_quality":2.692990487108915e-07,"margin":7.731536656770161e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000323709","image_sha256":"68544dbd27f85ab9c77489c2049c12e0642c9b1f8d82184acd18d461f07dbcea","selection_rank":95,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":22,"matched_sham_query_id":85,"leader_quality":3.036100356357772e-06,"competitor_quality":7.110509649844248e-07,"margin":2.325049391373347e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000415741","image_sha256":"f3dc76875460b05e6d348a4867e3e44bad554f819f2e4cf25b9b66615d72302c","selection_rank":96,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":43,"competitor_query_id":71,"matched_sham_query_id":53,"leader_quality":7.244468587472528e-08,"competitor_quality":5.976762806955354e-08,"margin":1.2677057805171742e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000064868","image_sha256":"b3cde4030154cacc17d93aa0a01344ec749f96faab680016e0f680458410cb52","selection_rank":97,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":71,"matched_sham_query_id":80,"leader_quality":8.504338179047218e-12,"competitor_quality":4.795335653126885e-12,"margin":3.7090025259203324e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000418959","image_sha256":"bfad3d45970d4c214235c197b047af6d7678ddd62d96908e66d38323d38311ab","selection_rank":98,"stratum":"n1|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":58,"matched_sham_query_id":66,"leader_quality":1.6867264986974957e-09,"competitor_quality":3.234750822273835e-10,"margin":1.3632514164701121e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000065350","image_sha256":"963a129714e3675b99b6a405a2cb46eca5678241358bb6b6bbefc3c3f1943ae0","selection_rank":99,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":5,"matched_sham_query_id":14,"leader_quality":3.492589881613332e-11,"competitor_quality":1.402194164038338e-12,"margin":3.352370465209498e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000206027","image_sha256":"2d02a9fe14338778b9b755b92da237f6972e070cc4b1b0f9c0ce4e6923b2a855","selection_rank":100,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":9,"competitor_query_id":43,"matched_sham_query_id":45,"leader_quality":1.1223521934814232e-05,"competitor_quality":9.573907234409911e-06,"margin":1.6496147004043208e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000274687","image_sha256":"ebc13d2019005f8d7009f72f33e0e861d5e98837ca4c1d56958636d58dd8ba2b","selection_rank":101,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":12,"competitor_query_id":19,"matched_sham_query_id":56,"leader_quality":8.550455730855326e-05,"competitor_quality":7.562499410855565e-05,"margin":9.879563199997603e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000556158","image_sha256":"1e67bbb26205214fd8e29e4809513dd6b5454ad5ebf3800f2f08251538ee9ade","selection_rank":102,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":98,"matched_sham_query_id":62,"leader_quality":3.990592530231064e-12,"competitor_quality":1.2912237049942458e-13,"margin":3.861470159731639e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000325114","image_sha256":"4242e8e18d2b706a9bb182d540d6f6e93df599740067584f25fa7accaf319cc4","selection_rank":103,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":8,"matched_sham_query_id":1,"leader_quality":2.9482173945248447e-06,"competitor_quality":2.1515687806651044e-07,"margin":2.7330605164583342e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000192607","image_sha256":"df1cfbabe293d62e1ad29ebf0e79699de8c1cef2a09177c5192255846a756974","selection_rank":104,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":83,"competitor_query_id":55,"matched_sham_query_id":98,"leader_quality":1.6820561109029922e-06,"competitor_quality":1.5465473205452223e-06,"margin":1.3550879035776991e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000312278","image_sha256":"60d58df335eb6b124044f7bce1cd7cc583a47cff1a60e2ce773b16c1106ff6e9","selection_rank":105,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":60,"competitor_query_id":4,"matched_sham_query_id":80,"leader_quality":1.7267036884294825e-07,"competitor_quality":1.690324168367987e-07,"margin":3.6379520061495457e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000053529","image_sha256":"560b4e0fc5844448f15891aa241443abc17b670698b3c56c4ae17db37a8cfdbc","selection_rank":106,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":87,"matched_sham_query_id":50,"leader_quality":0.00020252467829178964,"competitor_quality":0.00010137579976086152,"margin":0.00010114887853092811},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000333772","image_sha256":"45abc24e5d525f4da47cafca857b5db9b08e8b4ee7fe03bcd3d6b2683ebfbcc7","selection_rank":108,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":72,"competitor_query_id":13,"matched_sham_query_id":36,"leader_quality":0.00026187617883711864,"competitor_quality":4.7003472135427756e-05,"margin":0.00021487270670169089},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000263299","image_sha256":"62e5029b36c901539d8733037a5340ae2ef85ee287094ac784b28e9463b9d502","selection_rank":109,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":55,"matched_sham_query_id":57,"leader_quality":5.867983234672269e-06,"competitor_quality":4.8001437100687684e-06,"margin":1.0678395246035008e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000143931","image_sha256":"45cf81830e1b95dc25a9be1ebdf2798238b9bda4dc3e34e589442c5c9ad98aad","selection_rank":110,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":83,"competitor_query_id":4,"matched_sham_query_id":79,"leader_quality":1.8355028903545806e-05,"competitor_quality":1.5303555099679593e-05,"margin":3.0514738038662126e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000084664","image_sha256":"f936a16148ba0460b3b89cb4f4aa3866f3079210b7e641abd0b016ddcd3e51e7","selection_rank":111,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":29,"competitor_query_id":48,"matched_sham_query_id":39,"leader_quality":3.4577097478026025e-06,"competitor_quality":9.414237869558842e-07,"margin":2.5162859608467185e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000046872","image_sha256":"fd991bcccf8342f3ab5c5228dce3873765964a545365ac3f31d69b32c8a9258d","selection_rank":112,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":92,"competitor_query_id":42,"matched_sham_query_id":51,"leader_quality":0.00010079221490730704,"competitor_quality":9.324162565728402e-05,"margin":7.550589250023023e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000088951","image_sha256":"2abcdbf48031a2d126452f1b383195a8a25189fa2620d085e35f6184ce73ed0b","selection_rank":113,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":9,"matched_sham_query_id":79,"leader_quality":7.048873295507974e-12,"competitor_quality":2.5797911532946633e-12,"margin":4.4690821422133105e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000031118","image_sha256":"2cdfc92ff0193efb0a93f9021841308f1cb204d1ac4810d00aa32a515ef033f7","selection_rank":114,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":13,"competitor_query_id":91,"matched_sham_query_id":48,"leader_quality":4.1026070616750425e-10,"competitor_quality":3.1634859335822163e-10,"margin":9.391211280928261e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000576955","image_sha256":"3446d0b6db7f0b012c21ac8d2c76963f314fb34fa2247b0eb2166a016793ba9f","selection_rank":116,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":85,"competitor_query_id":71,"matched_sham_query_id":55,"leader_quality":1.3547556459035165e-07,"competitor_quality":5.087158960612214e-08,"margin":8.460397498422951e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000404922","image_sha256":"a3bc50bef06d19ccb06394209dad825778760a1dba4f6d4e9448f0789c5e49ff","selection_rank":117,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":5,"competitor_query_id":71,"matched_sham_query_id":16,"leader_quality":6.827136826169084e-12,"competitor_quality":6.296729762340609e-12,"margin":5.304070638284746e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000023126","image_sha256":"65917720776abafb2706e037fda7a9d90eb17b659bfa49ac20d19b06abff2e9e","selection_rank":118,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":62,"competitor_query_id":92,"matched_sham_query_id":70,"leader_quality":5.432855182236288e-08,"competitor_quality":5.135402126074934e-08,"margin":2.9745305616135433e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000577584","image_sha256":"9e47eaaf563d2ae9bfebcea80f2616ceb7eaf6c99a0390f0274cfb0068686d77","selection_rank":119,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":90,"competitor_query_id":42,"matched_sham_query_id":0,"leader_quality":2.3869120461873347e-12,"competitor_quality":1.5261841233253894e-12,"margin":8.607279228619452e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000296657","image_sha256":"ac48b0d2c8a9dd00737b3ad1aadc59e96f2721a6d64719b881a6f6acdb46d3c8","selection_rank":120,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":71,"matched_sham_query_id":85,"leader_quality":4.272885680923436e-11,"competitor_quality":1.976941375351262e-11,"margin":2.2959443055721745e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000060102","image_sha256":"49d1bff2f0dacffc712afc003fe3d2b8705881e5d5e241ec02d37e431d49d01c","selection_rank":121,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":0,"matched_sham_query_id":32,"leader_quality":3.433617859432449e-12,"competitor_quality":4.985325938510446e-13,"margin":2.9350852655814044e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000135890","image_sha256":"7c3b5e6755b58d55585200d2cf15fd46d0119dcb4b507d35df34f4da914f8d03","selection_rank":122,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":4,"competitor_query_id":28,"matched_sham_query_id":35,"leader_quality":4.1567587535378257e-07,"competitor_quality":5.507382122365942e-08,"margin":3.6060205413012313e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000231580","image_sha256":"f4c3efedc90249f7671736c8a1eb3446ff13446a7160ab8e3965ff16c760dd7c","selection_rank":123,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":36,"competitor_query_id":71,"matched_sham_query_id":46,"leader_quality":1.0023627324526441e-11,"competitor_quality":8.674246743335438e-12,"margin":1.3493805811910034e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000330818","image_sha256":"ec6b58d1ee8938d9efb4d231f13809de61f39caf8ce1479ccd32dec548869664","selection_rank":124,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":74,"competitor_query_id":85,"matched_sham_query_id":75,"leader_quality":8.873320522596369e-13,"competitor_quality":5.607638032045792e-13,"margin":3.265682490550577e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000361621","image_sha256":"27ef851c1525eda678fa34f7bff43ef5ff44fa50a9280f435b41aa0629db393f","selection_rank":125,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":45,"competitor_query_id":98,"matched_sham_query_id":14,"leader_quality":4.520004433623038e-06,"competitor_quality":2.9832123751355695e-06,"margin":1.5367920584874683e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000304812","image_sha256":"21e69b93c9ea6a7c3352331969ee8ee6bf8025bc2dc09cfbec67c32cdc48938a","selection_rank":126,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":2,"competitor_query_id":55,"matched_sham_query_id":89,"leader_quality":9.054331059826364e-11,"competitor_quality":3.3137615445300774e-11,"margin":5.740569515296287e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000241319","image_sha256":"86e9949e3dbaa94b1543f585375f1d8ef1b05aa8411fca298bc4c13e53d29c1d","selection_rank":127,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":95,"matched_sham_query_id":50,"leader_quality":9.834371390902223e-13,"competitor_quality":8.431710574145117e-13,"margin":1.4026608167571057e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000057672","image_sha256":"7f497377f9ad39d7b90752d4faf5cd7605329652d511f5009430d39231512334","selection_rank":128,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":72,"matched_sham_query_id":31,"leader_quality":0.0005389006647896334,"competitor_quality":4.089164229524918e-05,"margin":0.0004980090224943843},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000195165","image_sha256":"05d5d8c905b8b4a266d7dc1c82906b35fc88679a42b331b065d73c14439fb722","selection_rank":129,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":11,"competitor_query_id":48,"matched_sham_query_id":88,"leader_quality":2.969517838443408e-06,"competitor_quality":2.7893439924712206e-06,"margin":1.8017384597218744e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false}],"precision_reserve":[{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000069795","image_sha256":"f6175e4ec5c2b026093e21268e659291d7869bc7e0a690325747058a4d78d74c","selection_rank":130,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":50,"competitor_query_id":45,"matched_sham_query_id":66,"leader_quality":2.767418337790421e-10,"competitor_quality":1.2742343226145287e-10,"margin":1.4931840151758923e-10},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000418696","image_sha256":"2c9aa38b9e80707f5a11140141b85cdb9ad9fbf779cd0afe2b2785c6c2942faf","selection_rank":131,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":36,"competitor_query_id":20,"matched_sham_query_id":14,"leader_quality":3.970933483964552e-05,"competitor_quality":1.2714261977417347e-05,"margin":2.6995072862228175e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000152771","image_sha256":"d474ceba14bb79f5100ee35c71b88478212b612aed8924afc89e1410922a6887","selection_rank":132,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":92,"matched_sham_query_id":37,"leader_quality":1.1322548160581355e-05,"competitor_quality":6.709336552359151e-06,"margin":4.613211608222204e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000134722","image_sha256":"bd2e7cbc6a32b8e28bfb18b00d2d3bbd439ba5f5ad676b4af068380047c69f69","selection_rank":133,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":92,"competitor_query_id":98,"matched_sham_query_id":16,"leader_quality":3.0448644201728434e-05,"competitor_quality":1.9654747953211856e-05,"margin":1.0793896248516577e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000230008","image_sha256":"71685782cd06160eb22c6b1bf4da9149374e41f878767c7bb1f5e41183c2d120","selection_rank":134,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":48,"matched_sham_query_id":42,"leader_quality":0.00012766165260349983,"competitor_quality":0.00011258191719452007,"margin":1.5079735408979762e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000250758","image_sha256":"8d800ba75e182d46dcbcc48323b38864a41cfa3ab0d92ee810a55d5a70158933","selection_rank":135,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":28,"matched_sham_query_id":85,"leader_quality":4.729109510058211e-05,"competitor_quality":7.793537022002499e-07,"margin":4.6511741398381865e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000163562","image_sha256":"1701aa65e43d7e6e0014d11129161737ce791b61cbd1b3f36070c8bca0f9644b","selection_rank":136,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":62,"matched_sham_query_id":64,"leader_quality":5.558309645822286e-12,"competitor_quality":4.991296116642494e-13,"margin":5.059180034158037e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000329447","image_sha256":"18068dc748bfccf7a40008044c1a605e47258fc70f448026952e78a9e1c7eb3f","selection_rank":137,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":43,"competitor_query_id":27,"matched_sham_query_id":92,"leader_quality":1.2956710676828468e-05,"competitor_quality":9.163282913372517e-06,"margin":3.793427763455951e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000490413","image_sha256":"84c861cb5cda260415fdb0d8bd8798802c692316f2773f3b5e78a3392adad079","selection_rank":138,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":87,"competitor_query_id":92,"matched_sham_query_id":69,"leader_quality":1.1996545273023843e-07,"competitor_quality":1.1291201913116943e-07,"margin":7.053433599069001e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000181303","image_sha256":"ff0982863deaa27955c77db54dadeb60a5dc8b98cd876e53d3e5f721f3815033","selection_rank":139,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":5,"matched_sham_query_id":29,"leader_quality":8.411288789429615e-12,"competitor_quality":3.2465711569016734e-13,"margin":8.086631673739447e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000434247","image_sha256":"daa0a815599c3422a28409ac141216e88dcb3588abe07ddb1d4a9be2a126a371","selection_rank":140,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":77,"competitor_query_id":67,"matched_sham_query_id":21,"leader_quality":2.962279845244251e-06,"competitor_quality":9.035869404411699e-07,"margin":2.0586929048030812e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000297698","image_sha256":"0e397e7ecd85c19a398fe6d1b683e96281d15c36341b7f4c8899e37769c19c33","selection_rank":141,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":87,"competitor_query_id":58,"matched_sham_query_id":62,"leader_quality":9.829488663039417e-10,"competitor_quality":3.922401279164959e-11,"margin":9.43724853512292e-10},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000521509","image_sha256":"32e087992c2613f404b90f768c5035999b53e19d26dec4e6018303b3dcb03672","selection_rank":142,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":92,"competitor_query_id":5,"matched_sham_query_id":3,"leader_quality":1.6083159564688304e-07,"competitor_quality":7.294762193225292e-08,"margin":8.788397371463012e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000186980","image_sha256":"72e6c01325528577e18a5b53478c6c3d819ba8ad2470b4d579c86c76ac0afc63","selection_rank":143,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":88,"competitor_query_id":71,"matched_sham_query_id":84,"leader_quality":1.6186853747758928e-05,"competitor_quality":1.7670322220048802e-06,"margin":1.4419821525754048e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000499775","image_sha256":"b6632812f7b534dc1b61cf0ab8a248fb6fd805371acf1a3ddb61e342652c7aa1","selection_rank":144,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":59,"matched_sham_query_id":41,"leader_quality":1.8242104395082615e-07,"competitor_quality":4.341014749755669e-08,"margin":1.3901089645326945e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000235784","image_sha256":"ebf7150935f7cf7b6d7a707c476d157eb6bb81f8c1fd8e1e29854bd5a32b9556","selection_rank":145,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":31,"competitor_query_id":5,"matched_sham_query_id":37,"leader_quality":1.6443398428881816e-11,"competitor_quality":1.2954748730412558e-11,"margin":3.4886496984692586e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000402346","image_sha256":"4d38646dca39b55df3d8c39e5edab5600939884c60e46b7ff9a9e6d1456b41d7","selection_rank":146,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":92,"competitor_query_id":95,"matched_sham_query_id":40,"leader_quality":1.7411515467981897e-11,"competitor_quality":1.502193888705159e-11,"margin":2.3895765809303063e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000104572","image_sha256":"49b048611fcf992ef2ff09acfc5dc82ed2add1439f326cb962c8a120c538fcf7","selection_rank":147,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":43,"matched_sham_query_id":7,"leader_quality":8.419693423114838e-11,"competitor_quality":2.6025858218169025e-12,"margin":8.159434840933148e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000520264","image_sha256":"3a1cf56ddde8013d7d02fd63329e5b435936db386fb9db51d5f37ee60c6d2bcb","selection_rank":148,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":71,"matched_sham_query_id":19,"leader_quality":1.012254854099862e-11,"competitor_quality":6.041754796041273e-12,"margin":4.080793744957347e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000548246","image_sha256":"6a474ea7a6e6381e81d967bdae067551bca4482526a1a1e5632c4e108a943027","selection_rank":149,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":5,"competitor_query_id":59,"matched_sham_query_id":77,"leader_quality":3.58469910917392e-11,"competitor_quality":2.2458967816056536e-11,"margin":1.3388023275682665e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000183104","image_sha256":"936add768a98bcaad739bbe1024884d759f3347b3b81de2694c029d58c265cd8","selection_rank":150,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":51,"competitor_query_id":39,"matched_sham_query_id":77,"leader_quality":3.762930431440778e-07,"competitor_quality":1.915160510794542e-07,"margin":1.8477699206462357e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000105249","image_sha256":"7f9886337c5f124db17b79a96a11a30904f3f0caa08cbdb375b60db58f2af0a0","selection_rank":151,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":92,"competitor_query_id":71,"matched_sham_query_id":49,"leader_quality":1.0910270876618719e-06,"competitor_quality":3.9309266905432417e-07,"margin":6.979344186075478e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000563281","image_sha256":"d8d424750ed225b82f8cb349aaefc8e3f7156ca2ead51c1518245d05c63d2da2","selection_rank":152,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":71,"matched_sham_query_id":6,"leader_quality":2.380322091052339e-11,"competitor_quality":1.562234775455848e-11,"margin":8.180873155964912e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000526197","image_sha256":"84364c2e645d5806ea5b924c1444bc37d54b7d31d02f0e42d8f4a524044df3f3","selection_rank":153,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":20,"competitor_query_id":59,"matched_sham_query_id":79,"leader_quality":0.0060719442313090215,"competitor_quality":0.0016859018600044453,"margin":0.004386042371304576},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000574520","image_sha256":"4b4a90e16ea438f390bf42ab4982ec902304d9b2bc54eb6d058940f6c853e391","selection_rank":154,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":59,"matched_sham_query_id":14,"leader_quality":2.0247467954955944e-11,"competitor_quality":1.2248495829032706e-12,"margin":1.9022618372052674e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000054592","image_sha256":"850a7dbd3351b791b86e7be0b8f24f461e12141d648b89bf1aff5f10135516f4","selection_rank":156,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":19,"matched_sham_query_id":67,"leader_quality":4.838277512724512e-12,"competitor_quality":3.760427880879176e-12,"margin":1.077849631845336e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000193181","image_sha256":"dbdde9e6fa081de9038e90808e870b8f44c54b9e409de6a8b8dd688766f4bc2e","selection_rank":157,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":92,"competitor_query_id":20,"matched_sham_query_id":19,"leader_quality":6.9017429693694475e-12,"competitor_quality":4.47430965338484e-12,"margin":2.4274333159846076e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000470773","image_sha256":"48aac88bc3071da216a2a5ebe08ea7792b825edea1f4ed5039a20d302fb16560","selection_rank":158,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":60,"competitor_query_id":61,"matched_sham_query_id":26,"leader_quality":1.0371599321739264e-10,"competitor_quality":8.799912160835631e-11,"margin":1.571687160903633e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000276804","image_sha256":"1120033891e4518ba7bdbc169f11ba3c40bf4d821b5e840ff73528abf59ba0e3","selection_rank":159,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":92,"competitor_query_id":98,"matched_sham_query_id":30,"leader_quality":3.298832430521887e-11,"competitor_quality":2.0522730144465287e-12,"margin":3.093605129077234e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000529568","image_sha256":"2c97efcc385141e55c77afcf239cf59639637e9155cacf5ac870c87d2a6de42e","selection_rank":160,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":88,"matched_sham_query_id":35,"leader_quality":4.207296744562087e-06,"competitor_quality":3.1972792226103826e-06,"margin":1.0100175219517046e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000453722","image_sha256":"02439c92eca0c51c177cbc9c9b31bf6afeb6870c4d1e93b7475601f8f869021a","selection_rank":161,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":67,"competitor_query_id":7,"matched_sham_query_id":91,"leader_quality":2.0294657339482486e-07,"competitor_quality":5.6506211393400496e-08,"margin":1.4644036200142436e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000406997","image_sha256":"73d1d5fff4154d5d221f8a7826d64a93c13556068d5826047749e7b1179d6678","selection_rank":162,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":95,"competitor_query_id":14,"matched_sham_query_id":35,"leader_quality":5.910711902540501e-06,"competitor_quality":2.343432501601802e-06,"margin":3.5672794009386992e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000061108","image_sha256":"9b12f04a265e842ed75e9eb2c2de1c537cd3543baaf1d7e4f6f26f8b31624f4f","selection_rank":163,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":90,"matched_sham_query_id":34,"leader_quality":0.00015095927897981325,"competitor_quality":5.049330913716621e-05,"margin":0.00010046596984264705},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000063740","image_sha256":"9f74cea258a399e7c9afb513b4ccf7dca1dd42f42cb5b169799556667e5d0c34","selection_rank":164,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":12,"competitor_query_id":51,"matched_sham_query_id":84,"leader_quality":5.8651206433533555e-06,"competitor_quality":5.035142260752993e-06,"margin":8.299783826003628e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000474028","image_sha256":"f2c62d024959d0961cd5bee4f78efc015c221b908005c5bbdbeaaede7d8d0cf6","selection_rank":165,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":59,"matched_sham_query_id":97,"leader_quality":6.493324743922313e-11,"competitor_quality":1.0963701804390928e-11,"margin":5.3969545634832205e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000160556","image_sha256":"864231b70723ca0112be41dd13c67442eb700e8803da3becb5019637aff3e0e9","selection_rank":166,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":61,"matched_sham_query_id":34,"leader_quality":1.895683233784003e-11,"competitor_quality":1.46603868051107e-11,"margin":4.296445532729327e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000480936","image_sha256":"2487034e07fc8d7b581e0d920afae23f801f5005b5cd37b9d7fe3ed47a8a319d","selection_rank":167,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":19,"competitor_query_id":59,"matched_sham_query_id":60,"leader_quality":1.1923756430100512e-11,"competitor_quality":1.0843000272263997e-11,"margin":1.080756157836515e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000039785","image_sha256":"887b76f9732bdbb0038f0338cd1a687b49623114352bdde634a3a25a12454b99","selection_rank":169,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":5,"matched_sham_query_id":57,"leader_quality":5.4468158702589683e-11,"competitor_quality":3.6080802682090895e-14,"margin":5.4432077899907595e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000372260","image_sha256":"48ae887c9520533893d3f7afa853f20db4bc3376def97692b0bd410e715f674c","selection_rank":170,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":67,"matched_sham_query_id":47,"leader_quality":1.6795072397605124e-06,"competitor_quality":4.797018815287328e-07,"margin":1.1998053582317797e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000376365","image_sha256":"a04f2f61686262a003c5faba0f835251e09a8de069ee7c8ad9b8a52b489ee583","selection_rank":171,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":4,"competitor_query_id":91,"matched_sham_query_id":8,"leader_quality":5.605029924117248e-07,"competitor_quality":5.183331328282807e-07,"margin":4.216985958344416e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000176847","image_sha256":"513f5d2862f8ca1bfcf268a523e139d2bb1fb9ae6a4817671534f0666c464358","selection_rank":172,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":20,"competitor_query_id":31,"matched_sham_query_id":52,"leader_quality":3.828971298437274e-10,"competitor_quality":3.82305203902897e-10,"margin":5.919259408304088e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000334530","image_sha256":"e211558df7cacca2c10def771485f0b844b7a8a22b138a86c0e8c113b9b850e2","selection_rank":173,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":45,"matched_sham_query_id":26,"leader_quality":1.208785863395797e-11,"competitor_quality":4.0163057493969357e-13,"margin":1.1686228059018276e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000314914","image_sha256":"a73311750c13e8c8ca8284470cc0bcf3a6d64244594d5153d712b1be0446e182","selection_rank":174,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":12,"competitor_query_id":19,"matched_sham_query_id":61,"leader_quality":1.5789013717143205e-06,"competitor_quality":1.4303384231602055e-06,"margin":1.4856294855411498e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000152214","image_sha256":"1700fa77568abde6949c40d79b6551bf099fc094a60e4b6953b8852abaa94a36","selection_rank":175,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":83,"matched_sham_query_id":85,"leader_quality":1.0655127905078579e-12,"competitor_quality":2.0059347068787038e-13,"margin":8.649193198199875e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000150726","image_sha256":"21b3a0928964f83cd10bcc2766e27d7c0a574e1a1477dad52703e5594670ca45","selection_rank":176,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":61,"matched_sham_query_id":23,"leader_quality":1.1549846539004227e-07,"competitor_quality":1.1419856265424683e-07,"margin":1.2999027357954391e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000423971","image_sha256":"ad98f4d8afe26aa4431cc6d45729ade1413520333f1fc814f24f82cb052c5e12","selection_rank":177,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":5,"matched_sham_query_id":40,"leader_quality":7.840937132503649e-08,"competitor_quality":1.6903561398089613e-08,"margin":6.150580992694687e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000025057","image_sha256":"8208c5aa7a2aa8b805e7581289a91c8ed0cad5cd8a90e826d1ea0ca59d1cb773","selection_rank":178,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":59,"matched_sham_query_id":24,"leader_quality":6.583488636699662e-12,"competitor_quality":3.358022355835824e-12,"margin":3.225466280863838e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000093261","image_sha256":"b21e5e3f4d9c8d16bb42b17092d2f3b73770048148b9782a5ecb99ef34a14272","selection_rank":179,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":59,"matched_sham_query_id":80,"leader_quality":1.639379240976129e-11,"competitor_quality":1.549606069932744e-12,"margin":1.4844186339828546e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000233033","image_sha256":"e44f3ae9876c9dbd2bd22efa55e502a444e4999634efa95a71d6b1d99a128ad3","selection_rank":180,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":71,"matched_sham_query_id":3,"leader_quality":1.0360609125679488e-05,"competitor_quality":6.369503725574464e-06,"margin":3.9911054001050235e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000508482","image_sha256":"b54e580028cafb79a51ce192be84d23a7a974e5c558ca44d4331a0ea854ec44d","selection_rank":181,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":59,"matched_sham_query_id":25,"leader_quality":1.1655502542553626e-05,"competitor_quality":9.617774167274985e-06,"margin":2.037728375278641e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000294162","image_sha256":"c07b6e448ba56ef11b6a64d092fd1edc0dbe1ef67fac5e86c2af49db3a6f39db","selection_rank":182,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":51,"matched_sham_query_id":23,"leader_quality":0.42557621718236266,"competitor_quality":0.08024786294444115,"margin":0.3453283542379215},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000465675","image_sha256":"5ce1574df63983dcb03c6ac6c6c115f2ba148ed6d24f1aefc8701c28264ee8ad","selection_rank":183,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":59,"matched_sham_query_id":12,"leader_quality":0.02104563837942495,"competitor_quality":0.0028321274754674317,"margin":0.01821351090395752},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000549136","image_sha256":"cba2f02d88e1108a8939fad1583bb3221255b067f5686cfacad7f6c8ba5c3f3d","selection_rank":184,"stratum":"n1|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":93,"competitor_query_id":27,"matched_sham_query_id":66,"leader_quality":1.994076826517806e-08,"competitor_quality":1.4688395632838636e-08,"margin":5.252372632339423e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000531707","image_sha256":"e4cb5740e6d651f48e2044284c7b4056437c47425378172fdfb8256d82893784","selection_rank":185,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":82,"competitor_query_id":85,"matched_sham_query_id":4,"leader_quality":4.130644971107325e-08,"competitor_quality":8.822861210353619e-09,"margin":3.2483588500719625e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000194471","image_sha256":"d48d204af43a8c6e67b9ccbafd16dea0095898ad36658f22e1ab932a6a6d1843","selection_rank":186,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":59,"matched_sham_query_id":52,"leader_quality":1.8744297417143532e-11,"competitor_quality":1.7048106453353024e-13,"margin":1.8573816352610002e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000385719","image_sha256":"5863bcc4c3bb2fbdf5686991746e4dd488c6dff72f6247d9f941a77c9ebdd7b6","selection_rank":187,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":87,"competitor_query_id":98,"matched_sham_query_id":71,"leader_quality":1.5531931732000832e-05,"competitor_quality":5.175537266157157e-06,"margin":1.0356394465843676e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000458325","image_sha256":"cc9d8a2d6fdd06220bb2e63d0e41b13cddd7a83758c74b2aa0161e56c8aa18a9","selection_rank":188,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":0,"matched_sham_query_id":7,"leader_quality":2.1352343437402427e-05,"competitor_quality":1.5554189094440935e-05,"margin":5.798154342961491e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000349184","image_sha256":"4bb0d5850695a09964d7f111ba8bf70233fd4798332aae8add1648ef736a1de3","selection_rank":190,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":19,"competitor_query_id":2,"matched_sham_query_id":34,"leader_quality":1.7628351778939187e-07,"competitor_quality":7.306577702477873e-08,"margin":1.0321774076461314e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000153568","image_sha256":"2572061c45d8a5928053f6fb64ab672f68967350ee07aaea7279fe0f02c51d33","selection_rank":191,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":59,"matched_sham_query_id":8,"leader_quality":2.8830373333745337e-05,"competitor_quality":2.6135533818657975e-05,"margin":2.6948395150873624e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000427034","image_sha256":"67f67faa801571ade9d12ca207f582bc5abdda9af672b9e5dab8e9414c2cb3a3","selection_rank":193,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":87,"competitor_query_id":91,"matched_sham_query_id":35,"leader_quality":0.00014092446010792014,"competitor_quality":9.30172859176293e-05,"margin":4.790717419029084e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000464522","image_sha256":"fd665a61d5de25752dc89976ad567b9e9c8459c47a24563c1de293e1a4f0a7b4","selection_rank":194,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":20,"competitor_query_id":77,"matched_sham_query_id":70,"leader_quality":9.460691129297064e-07,"competitor_quality":8.519616081360671e-07,"margin":9.410750479363936e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000466567","image_sha256":"a0cba3048fa7c5c5c8a1a40b9411b170097334e1c1a15daafc35cb0736c0f987","selection_rank":195,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":87,"matched_sham_query_id":82,"leader_quality":5.888523097581838e-05,"competitor_quality":5.0151487524882885e-05,"margin":8.733743450935498e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000270883","image_sha256":"aac2f2b24c16458fcdc83a288b9724c95bd386025c8c4ad0cab31fb3ff7c3e23","selection_rank":197,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":22,"matched_sham_query_id":40,"leader_quality":3.566313815076649e-08,"competitor_quality":1.094906871644213e-08,"margin":2.471406943432436e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000402334","image_sha256":"55bb72a74105d226917cd378656f9d8e08ca88a7ae9753151fbc155c990890a0","selection_rank":198,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":90,"competitor_query_id":89,"matched_sham_query_id":63,"leader_quality":1.0370750288824214e-06,"competitor_quality":3.784724489310736e-09,"margin":1.0332903043931106e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000055002","image_sha256":"df75b3c0b09e519fa531f8bb57d27bb6eb86f0e2a951c47c8defe593746fef77","selection_rank":199,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":45,"competitor_query_id":5,"matched_sham_query_id":0,"leader_quality":6.047408147208717e-08,"competitor_quality":5.7095455099857315e-08,"margin":3.3786263722298594e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000385205","image_sha256":"dd8d22a6092b9428a6171f07ece3b8f85015a9383366b7cc896c68b02490b5ba","selection_rank":200,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":59,"matched_sham_query_id":84,"leader_quality":6.832559934957489e-06,"competitor_quality":5.833212347383624e-06,"margin":9.993475875738647e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000396274","image_sha256":"42b1b4b73603d0b5b089eacfa8a16bf5b3edbddca46b705cc941a3d745b19cc0","selection_rank":201,"stratum":"n1|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":17,"competitor_query_id":36,"matched_sham_query_id":96,"leader_quality":5.66629215458494e-06,"competitor_quality":3.2965256737952313e-06,"margin":2.369766480789709e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000308531","image_sha256":"fa6aa7ce0a999e5e045c425122407e56867ff342e86ee17f65d1f2d62dcbb90e","selection_rank":202,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":89,"competitor_query_id":47,"matched_sham_query_id":1,"leader_quality":1.1138159674309989e-07,"competitor_quality":7.111818149366673e-08,"margin":4.0263415249433155e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000218424","image_sha256":"d9571422156535c2c0f8eda0816f545af4958da1dd1a45179e09424cbf350fae","selection_rank":203,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":27,"competitor_query_id":37,"matched_sham_query_id":17,"leader_quality":7.214675245047336e-06,"competitor_quality":4.061537232256154e-06,"margin":3.153138012791182e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000047010","image_sha256":"d3d2e08209430be0d54b9aab3b6bd7c8ce4c2ddd79b9ed7f994dbb3bc5134856","selection_rank":204,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":8,"matched_sham_query_id":99,"leader_quality":1.5882977212691068e-06,"competitor_quality":5.805564855032894e-08,"margin":1.5302420727187779e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000533145","image_sha256":"848ca0bf4562c6b2a45cfbbc1c873e11d4ee10bc9c946f68bcfbedbf5f8463aa","selection_rank":205,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":71,"matched_sham_query_id":23,"leader_quality":0.00043896643454283894,"competitor_quality":0.0004011992235453013,"margin":3.776721099753766e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000334399","image_sha256":"37a81774809017a6f6bd3914f2a82d070fba5f3d93d0ed87551de3bec64a537b","selection_rank":206,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":45,"competitor_query_id":53,"matched_sham_query_id":9,"leader_quality":1.4672835518849822e-11,"competitor_quality":1.3221292082938298e-11,"margin":1.451543435911524e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000133418","image_sha256":"e32d57a64b371cb4fc0a731d8b13b5ea26efa2d1e029c7958a8a8f9ee4121277","selection_rank":207,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":42,"matched_sham_query_id":80,"leader_quality":2.6386845428110246e-12,"competitor_quality":4.434088983765754e-13,"margin":2.195275644434449e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000439426","image_sha256":"c98a6d3c33b7e80f1c48bad2be2de7b753c720c0f12fe3778f1fbbca87113bac","selection_rank":208,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":92,"competitor_query_id":5,"matched_sham_query_id":14,"leader_quality":5.48165391754484e-05,"competitor_quality":1.2325629167211665e-05,"margin":4.2490910008236735e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000124975","image_sha256":"941181a4d3a13103f37c99fa2a0ed2a765c5448546ad837d027bf5a82aa1d41c","selection_rank":209,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":45,"competitor_query_id":92,"matched_sham_query_id":56,"leader_quality":1.8228607330533255e-05,"competitor_quality":6.424027855784928e-06,"margin":1.1804579474748328e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000163682","image_sha256":"ae6c017e2766e46fc7f2177f023c6696c3fc6cc1978c0f4c6544e8e25ad956e0","selection_rank":210,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":43,"competitor_query_id":88,"matched_sham_query_id":33,"leader_quality":7.455671271705936e-12,"competitor_quality":6.3600453098888455e-12,"margin":1.0956259618170909e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000416991","image_sha256":"939f11f245c93ee8d06b8f09c5d5029b076b81147e03e062f9982ac6ed57dc44","selection_rank":211,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":26,"competitor_query_id":41,"matched_sham_query_id":35,"leader_quality":3.3964597402776374e-07,"competitor_quality":2.632102972978547e-07,"margin":7.643567672990904e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000261535","image_sha256":"0d5aba38a1f08c28f4fcdce277a889edfc9f570b842fe4a0eb021f18e178992b","selection_rank":212,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":98,"matched_sham_query_id":36,"leader_quality":1.0666872750394996e-11,"competitor_quality":1.1514003561702963e-12,"margin":9.5154723942247e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000124277","image_sha256":"38b0db0e5567a75db609ceda8b76dd0ff1de74ca35f0f93ef26bce525de9c315","selection_rank":213,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":92,"competitor_query_id":5,"matched_sham_query_id":79,"leader_quality":4.774055183924537e-05,"competitor_quality":3.4508194206885405e-05,"margin":1.3232357632359963e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000127263","image_sha256":"aacdd27c1d31c7007fafd83676e6bb66953e8c0de02080671c811093e6058b40","selection_rank":214,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":87,"matched_sham_query_id":76,"leader_quality":1.2906375783633956e-11,"competitor_quality":1.1950792486470815e-11,"margin":9.55583297163141e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000350019","image_sha256":"98ebe617a7c88f9afce0982f487bd4fafbed00f08c24c5c2b404256e2c9e4193","selection_rank":215,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":87,"competitor_query_id":99,"matched_sham_query_id":68,"leader_quality":4.7277265188217867e-07,"competitor_quality":3.590667086317839e-07,"margin":1.1370594325039478e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000235252","image_sha256":"695345146f2a6b6716aa2b2f71c4a5acdab139218d0ea9959c40e7f2af1f6fb7","selection_rank":216,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":5,"competitor_query_id":58,"matched_sham_query_id":16,"leader_quality":5.99935585380788e-07,"competitor_quality":3.925122186862276e-07,"margin":2.0742336669456037e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000539962","image_sha256":"9c03f8050c99b23fd029103327791fc554d645abbec3604c1bcfdb626bfd8727","selection_rank":217,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":71,"matched_sham_query_id":44,"leader_quality":1.68644375389793e-06,"competitor_quality":1.189302602945951e-06,"margin":4.971411509519789e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000450075","image_sha256":"b94efb5e3bb2fa96be8a5e20008716fe2000e15b063cd39c515143ec829f8eee","selection_rank":218,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":12,"matched_sham_query_id":33,"leader_quality":2.439649916543411e-12,"competitor_quality":2.046835043222128e-12,"margin":3.928148733212832e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000037988","image_sha256":"0c5fec72e3f1ed81b648718bbb7436be61218bc24b78f56c2dd365196050fb59","selection_rank":219,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":98,"matched_sham_query_id":19,"leader_quality":3.5769939496092876e-12,"competitor_quality":3.857016175587675e-13,"margin":3.19129233205052e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000287649","image_sha256":"91fac4147044cc28c5b03a3822f085214a5cf2b60cbe209e5c9b63cda06fc3bd","selection_rank":220,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":27,"competitor_query_id":5,"matched_sham_query_id":33,"leader_quality":6.740493669683173e-07,"competitor_quality":5.514436567364118e-07,"margin":1.226057102319055e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000044699","image_sha256":"24c2eef8c2c8929f3b2032f30fc89c0894c6f1a375d6ae016e3ade301a625165","selection_rank":221,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":67,"competitor_query_id":16,"matched_sham_query_id":22,"leader_quality":0.00018213867418961788,"competitor_quality":4.086466213861598e-05,"margin":0.0001412740120510019},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000449406","image_sha256":"11971b510cc1221ece63bb8bfbc5c15279e161d2e7c0dad44c4e02a575720145","selection_rank":222,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":83,"matched_sham_query_id":12,"leader_quality":4.926620783385438e-06,"competitor_quality":2.3062982156868567e-07,"margin":4.6959909618167525e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000258883","image_sha256":"3fedde1647fae071fe3fd56eb2580a2461b6984890c9ab289819fe644d71e4c6","selection_rank":223,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":43,"competitor_query_id":92,"matched_sham_query_id":35,"leader_quality":2.0886499813559014e-06,"competitor_quality":9.713025449851214e-07,"margin":1.11734743637078e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000200252","image_sha256":"fc67d97c7b150936d59597ea2c9c49178708ee7c714dfefc2b7f2781afe07924","selection_rank":224,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":81,"competitor_query_id":67,"matched_sham_query_id":97,"leader_quality":7.708008126421607e-09,"competitor_quality":7.490490180618776e-09,"margin":2.1751794580283104e-10},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000283785","image_sha256":"b6ea09e403b1d4aeec9c405f8a7ffbbfcc14c94b3df0ba957901e3fd5d896524","selection_rank":225,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":67,"competitor_query_id":48,"matched_sham_query_id":29,"leader_quality":5.923890462095711e-10,"competitor_quality":2.6271325576011714e-10,"margin":3.296757904494539e-10},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000451571","image_sha256":"501c4119054a0ee3110f260afa17f205289de089b9747d18a81b61348b512712","selection_rank":226,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":53,"competitor_query_id":37,"matched_sham_query_id":51,"leader_quality":8.096169759294622e-06,"competitor_quality":7.48231688347767e-06,"margin":6.138528758169527e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000368940","image_sha256":"a7bc686223380ee8464e04dbeb7c3f0d416f916930a9a844952a7904f031cb4e","selection_rank":227,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":71,"matched_sham_query_id":85,"leader_quality":2.966870797335405e-11,"competitor_quality":4.8436960238527455e-12,"margin":2.48250119495013e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000269316","image_sha256":"e0c8cac89ad9cf5f5d2e5a945def3366fde904e41783f543c1de7e0d5926051c","selection_rank":228,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":90,"matched_sham_query_id":83,"leader_quality":1.541735407160007e-11,"competitor_quality":8.281055680436206e-13,"margin":1.458924850355645e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000080413","image_sha256":"ccfbf08efc80416f38a5b732d916b9f2a4b6436ae4a0398ccbc0d9dcc7db0aae","selection_rank":229,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":10,"competitor_query_id":74,"matched_sham_query_id":32,"leader_quality":4.0984553295026664e-08,"competitor_quality":3.2008630672280554e-08,"margin":8.97592262274611e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000318114","image_sha256":"8e6da930dbb9d44c5674f231ecc190c69679139ae97967e953860c3bc12b9725","selection_rank":230,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":55,"competitor_query_id":19,"matched_sham_query_id":69,"leader_quality":2.1553028756257577e-06,"competitor_quality":1.1135358289873808e-06,"margin":1.041767046638377e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000101780","image_sha256":"b5e70b751fdeb00a722ea0da8b3f1c1f9b5813707b7d29289b506f1e42d60edb","selection_rank":231,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":61,"competitor_query_id":95,"matched_sham_query_id":84,"leader_quality":2.900021005075658e-07,"competitor_quality":7.8910925623217e-08,"margin":2.1109117488434876e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000231747","image_sha256":"389e3ecbfaae1b09e918365bb46be7120c767cfdf0d59c61657b285aec6712f8","selection_rank":232,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":83,"competitor_query_id":42,"matched_sham_query_id":81,"leader_quality":1.6678621769161003e-10,"competitor_quality":9.50014927092827e-11,"margin":7.178472498232733e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000227044","image_sha256":"dcc81cb0aa32b7cd672fc08dd42d04a51f9a1c63bc06c55829f6459216dc146c","selection_rank":233,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":87,"competitor_query_id":98,"matched_sham_query_id":53,"leader_quality":2.8937194410915677e-06,"competitor_quality":1.7469831968952994e-06,"margin":1.1467362441962683e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000309452","image_sha256":"1d859c4fc86ee75a33bb8c95ea3776d6cbbe5714e2b670947e1753512e31cc7c","selection_rank":234,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":62,"matched_sham_query_id":32,"leader_quality":5.966445501252829e-08,"competitor_quality":1.5903769247865722e-09,"margin":5.8074078087741714e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000505573","image_sha256":"aa297692ed80c2539d23e37b959ddb153b07a85505968a679de758b136f9b821","selection_rank":235,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":87,"competitor_query_id":45,"matched_sham_query_id":97,"leader_quality":8.965521813102781e-07,"competitor_quality":5.950501628586723e-07,"margin":3.015020184516058e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000335529","image_sha256":"b5a6a8051941611cb4a05f5917e2c792b1b3f49ff63b35b5324a7e4a82fdf034","selection_rank":236,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":72,"competitor_query_id":71,"matched_sham_query_id":99,"leader_quality":5.688719680897769e-09,"competitor_quality":4.934547264493358e-09,"margin":7.54172416404411e-10},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000454661","image_sha256":"e2867af244564b4dc6a549d12bfacf294fb524d9e10f8b1e32da40169af734f8","selection_rank":237,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":20,"competitor_query_id":59,"matched_sham_query_id":63,"leader_quality":1.317460929265746e-06,"competitor_quality":1.0829141265205994e-06,"margin":2.3454680274514652e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000176606","image_sha256":"f04bdd313c6a9d75b3cc70d37191a99ac0bd1097eec19cee5094990bef49ea82","selection_rank":238,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":75,"matched_sham_query_id":14,"leader_quality":0.00017716645923453105,"competitor_quality":1.3277402592191292e-05,"margin":0.00016388905664233976},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000014226","image_sha256":"7342b8ee76ae63bfa942cb6849300cb39618b2453b2a51ef48650970bdeb837a","selection_rank":239,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":98,"matched_sham_query_id":62,"leader_quality":6.095696861254065e-12,"competitor_quality":1.5734389441836777e-12,"margin":4.522257917070387e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000471567","image_sha256":"419a8b31511158d4e0f537e94a8a9a5b3d69bbe05978f362d2c391d2639ef288","selection_rank":240,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":83,"matched_sham_query_id":34,"leader_quality":8.398218460512734e-08,"competitor_quality":5.0339633527190856e-08,"margin":3.364255107793648e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000331817","image_sha256":"d3998c56c380a7e22455cd99bc940da1fe5eefd1f471ddb1316a351e81a9130e","selection_rank":241,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":19,"competitor_query_id":71,"matched_sham_query_id":31,"leader_quality":0.00014948491183686276,"competitor_quality":1.239211112042397e-05,"margin":0.0001370928007164388},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000438269","image_sha256":"4a5c78dbeabe0d3961c370e12406d893537346729e3ce588a5bf8d9d231951c5","selection_rank":242,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":59,"competitor_query_id":61,"matched_sham_query_id":56,"leader_quality":4.565528814421305e-08,"competitor_quality":3.744000255250788e-08,"margin":8.215285591705168e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000278848","image_sha256":"a306321447aa9c6ade4dc28a173f2cba38e1decee4941c89f0749b17fe24fed0","selection_rank":243,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":15,"competitor_query_id":9,"matched_sham_query_id":17,"leader_quality":1.7449424484439362e-06,"competitor_quality":1.6738331312777004e-06,"margin":7.110931716623579e-08},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000213816","image_sha256":"bb6a26d8f3db02eab804606cafc4ccb43cf71d4cd41a9b328c830e87372aa40e","selection_rank":244,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":72,"competitor_query_id":98,"matched_sham_query_id":28,"leader_quality":0.0003706764951044229,"competitor_quality":0.00036533447145440344,"margin":5.342023650019474e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000518326","image_sha256":"bda75025a5a34c45223c06f543b60690844947173b787e761e00f608003813e9","selection_rank":245,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":11,"competitor_query_id":67,"matched_sham_query_id":46,"leader_quality":2.638465856588802e-10,"competitor_quality":1.7909572798401303e-10,"margin":8.475085767486716e-11},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000323799","image_sha256":"aa94ebdb52d07a3b750380b0e507b40fcaf318ac6bbd4240429af54f36c76ab5","selection_rank":246,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":98,"competitor_query_id":92,"matched_sham_query_id":35,"leader_quality":7.266637984061973e-12,"competitor_quality":6.061370416516568e-12,"margin":1.2052675675454047e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000192904","image_sha256":"9ee1f928a231e4254d197885afa9d148502e826014f8dbae366f3e0fdc297c2c","selection_rank":247,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":43,"competitor_query_id":71,"matched_sham_query_id":25,"leader_quality":6.958773639527824e-07,"competitor_quality":3.027750139371927e-07,"margin":3.931023500155897e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000099242","image_sha256":"bc6e184ebd294977c6de71d3ad8e1f495417cc75685e2e5467d025d33b17a832","selection_rank":248,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":71,"competitor_query_id":83,"matched_sham_query_id":65,"leader_quality":8.037519057155052e-12,"competitor_quality":2.7972179269141944e-14,"margin":8.00954687788591e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000201426","image_sha256":"23327e9d0dc7433da034938e9535f30724d1ccadb3ba80f6684bed529f6ecd6c","selection_rank":249,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":67,"competitor_query_id":61,"matched_sham_query_id":51,"leader_quality":9.554402572030043e-12,"competitor_quality":9.41833200110743e-12,"margin":1.3607057092261327e-13},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000284764","image_sha256":"aeb8eccd4790513a38c9d68152de78d465346e08ca505e7a956a4e568461ec6e","selection_rank":250,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":9,"competitor_query_id":61,"matched_sham_query_id":12,"leader_quality":1.3197885526144167e-11,"competitor_quality":1.1196595965177525e-11,"margin":2.001289560966642e-12},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000356968","image_sha256":"9333220ec9888b5a061bcda890b953de3fdfff025285cbaa5b909b5e0b35c78f","selection_rank":251,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":90,"competitor_query_id":75,"matched_sham_query_id":44,"leader_quality":6.058786129740446e-08,"competitor_quality":5.352732860819545e-08,"margin":7.060532689209013e-09},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000128598","image_sha256":"e2e2b301b618eea67ffd39adbfe26608c72b846312582e8d1d958119632bd04c","selection_rank":252,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":27,"competitor_query_id":55,"matched_sham_query_id":41,"leader_quality":9.949248987969527e-07,"competitor_quality":2.0180312966357288e-07,"margin":7.931217691333798e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"detr_r50_500","checkpoint_sha256":"e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000426329","image_sha256":"067f4a27e925289cb96687ec9bc9e5a31d5215a724deaa908a1382f2edb2e689","selection_rank":255,"stratum":"n5plus|crowd|medium","eligible":true,"reason":null,"pair":{"leader_query_id":83,"competitor_query_id":4,"matched_sham_query_id":26,"leader_quality":6.863527655811034e-05,"competitor_quality":5.512460983546662e-05,"margin":1.3510666722643719e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false}]},"dino_r50_4s_12e":{"eligible_count":252,"initial_count":128,"precision_reserve_count":124,"initial":[{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000074733","image_sha256":"d99c93fb6d22a5d51bbb6e09ca5f10c11bdcf90a711abf6cc83188df52cc456a","selection_rank":0,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":828,"competitor_query_id":387,"matched_sham_query_id":145,"leader_quality":0.009247692069695505,"competitor_quality":0.008057024636454536,"margin":0.0011906674332409686},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000264968","image_sha256":"ee603e1220d1b99de201a8abfa271774be252a270033df835eef73640c9d0703","selection_rank":1,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":338,"competitor_query_id":447,"matched_sham_query_id":894,"leader_quality":0.00013187213002872685,"competitor_quality":0.00012877447477160857,"margin":3.097655257118287e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000504415","image_sha256":"74411e93658f68edd930e9e665a8cfabb542425dd63016303e7e23f4f895aaca","selection_rank":2,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":15,"competitor_query_id":11,"matched_sham_query_id":338,"leader_quality":0.004080190891033268,"competitor_quality":0.002908917801861407,"margin":0.0011712730891718609},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000412286","image_sha256":"2c482d365623b18f877b90eea879331d4d11f8c9f8b13f058aa8cb1ef31cb58d","selection_rank":3,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":478,"competitor_query_id":818,"matched_sham_query_id":190,"leader_quality":0.00019394279282519212,"competitor_quality":0.00016982913427585343,"margin":2.4113658549338682e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000507975","image_sha256":"e4812f760f300f88e0bd1ef60782949a51c64631728e21b53531ae7e0f8cf62b","selection_rank":4,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":16,"competitor_query_id":7,"matched_sham_query_id":331,"leader_quality":0.004102232145562717,"competitor_quality":0.002262239171058596,"margin":0.001839992974504121},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000486573","image_sha256":"5ef9eda85c70a1298ceb23d5c30c7a3592010e430cb558c09d1ae533069cec58","selection_rank":5,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":11,"competitor_query_id":0,"matched_sham_query_id":565,"leader_quality":0.009835438588514149,"competitor_quality":0.005432443385841473,"margin":0.004402995202672676},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000138550","image_sha256":"819557b8df3fbbf27358a66aa87adaa5a4908ad95b418f50d1026b43bf9ff0a7","selection_rank":6,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":563,"matched_sham_query_id":56,"leader_quality":0.01138405943369041,"competitor_quality":0.004301256239882279,"margin":0.007082803193808131},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000563603","image_sha256":"aae0af2b3d1afdab4156e57b046144a836b366187efd81f74b8990362f6b85b1","selection_rank":7,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":7,"competitor_query_id":12,"matched_sham_query_id":190,"leader_quality":0.008054669956000942,"competitor_quality":0.003264226458399284,"margin":0.004790443497601658},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000164969","image_sha256":"6f8cebaacfbcfcf955dc01896b6fc095faa79914ea7f0cf36ad96ec6c4a8690c","selection_rank":8,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":7,"competitor_query_id":45,"matched_sham_query_id":125,"leader_quality":0.007878839427607556,"competitor_quality":0.005905680912139859,"margin":0.0019731585154676963},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000301718","image_sha256":"54a5a90b270b5ae95672c8ed2947867efabe7acf977d89c985cd1e909a58b1be","selection_rank":9,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":39,"competitor_query_id":3,"matched_sham_query_id":797,"leader_quality":0.01012036498550601,"competitor_quality":0.007893979676309696,"margin":0.0022263853091963135},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000166287","image_sha256":"8c1e01146df6e51a43b12bedd7913834d5ed8f91031924a964e915a74cc9f72d","selection_rank":10,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":252,"matched_sham_query_id":28,"leader_quality":0.02769919067612511,"competitor_quality":0.02213858244278963,"margin":0.005560608233335481},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000109992","image_sha256":"4aafa6196c1802e0eb2e2c39df41ab9f4b69c449c254a9663578b8a7b79c9444","selection_rank":11,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":338,"competitor_query_id":319,"matched_sham_query_id":345,"leader_quality":0.0001019346849229148,"competitor_quality":9.134723250516318e-05,"margin":1.0587452417751617e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000066038","image_sha256":"6ffd3baefa47644f7bf33604d7c1be20c6012950ecbc5dc328d2be9d5833db12","selection_rank":12,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":96,"competitor_query_id":6,"matched_sham_query_id":27,"leader_quality":0.004496149509803432,"competitor_quality":0.0021974243678850127,"margin":0.002298725141918419},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000069213","image_sha256":"c219b7e4409b0dcaab0ec1932372f7f91bfc72abb999a3ed92405c1089eb0b0f","selection_rank":13,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":183,"competitor_query_id":160,"matched_sham_query_id":675,"leader_quality":0.00016235169096416385,"competitor_quality":0.0001450378897629393,"margin":1.7313801201224535e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000455624","image_sha256":"b896f9d8d31a98765a0e15dfec38f7f036ba71b2af8330b4f7a600fb5294aa98","selection_rank":14,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":9,"competitor_query_id":123,"matched_sham_query_id":818,"leader_quality":0.025369043715111148,"competitor_quality":0.010274057346914871,"margin":0.015094986368196277},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000414340","image_sha256":"4434c715aa868745ed8d4506dfd812da5e0e6fdf0fba8250c7bded4cd15337b8","selection_rank":15,"stratum":"n1|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":1,"matched_sham_query_id":27,"leader_quality":0.0029120882897869004,"competitor_quality":0.0022071123776127356,"margin":0.0007049759121741648},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000090155","image_sha256":"5dce15f7160f3efd68efacab3932a634602533f30e0345967e890f883b8e5604","selection_rank":16,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":70,"competitor_query_id":18,"matched_sham_query_id":5,"leader_quality":0.01826510199047258,"competitor_quality":0.015985753614203662,"margin":0.0022793483762689193},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000172595","image_sha256":"faa06206531e26d29bed2d1ecca535d5496a017e1e88a7329f19bf4a5574a83b","selection_rank":17,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":83,"competitor_query_id":341,"matched_sham_query_id":379,"leader_quality":0.0005946575487783189,"competitor_quality":0.0005888774122813396,"margin":5.7801364969792355e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000546976","image_sha256":"f1ac304d998ecafa9a23ad334d869744e3f1b8ac3ea1c12596a4bde4a146a00e","selection_rank":18,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":678,"competitor_query_id":248,"matched_sham_query_id":319,"leader_quality":0.00016185366930282415,"competitor_quality":0.00013815945307851414,"margin":2.3694216224310016e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000446117","image_sha256":"5b16b401560afe3a56ed9cfd321290282fd27ddcfb2f97d65b675a0b83307b32","selection_rank":19,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":39,"competitor_query_id":193,"matched_sham_query_id":56,"leader_quality":0.0014026158750761713,"competitor_quality":0.0013962607370553647,"margin":6.3551380208065784e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000373382","image_sha256":"0370d61f193a4632a66703c9bb401c5d27161309cb6f682fe233ad5f4da3fe42","selection_rank":20,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":251,"competitor_query_id":522,"matched_sham_query_id":317,"leader_quality":0.0002582773716703471,"competitor_quality":0.00017227886410260717,"margin":8.599850756773995e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000348708","image_sha256":"a0a54622b4ee5cf059b69a7346407013987fcbefa16fbd71d894f4e3817369d4","selection_rank":21,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":21,"competitor_query_id":4,"matched_sham_query_id":7,"leader_quality":0.0055046688318734875,"competitor_quality":0.0054080907883281735,"margin":9.6578043545314e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000345469","image_sha256":"d75629108a0e46d3b1826862b5bae9a1b75ccc4c635411ec12167390c6f83f72","selection_rank":22,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":405,"competitor_query_id":831,"matched_sham_query_id":19,"leader_quality":0.020211079857902298,"competitor_quality":0.019779768188018285,"margin":0.00043131166988401304},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000078915","image_sha256":"800d4feb64141487b944c3ccd32554a2dc4095589b8cb4d617066a9d0e7c6c43","selection_rank":23,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":155,"competitor_query_id":27,"matched_sham_query_id":589,"leader_quality":0.0001492391471010345,"competitor_quality":0.0001480365071096817,"margin":1.20263999135278e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000363840","image_sha256":"231e12c229c2f84c186085b320a6a8dcaa3d4763bbd09940204121379a5b3e11","selection_rank":24,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":16,"competitor_query_id":56,"matched_sham_query_id":425,"leader_quality":0.013830508369538952,"competitor_quality":0.006609983563117693,"margin":0.007220524806421259},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000188592","image_sha256":"d91e1e7121a0f877856108f6244212ef0b34cfcbea0b6563f22a0f618eeafc27","selection_rank":25,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":206,"competitor_query_id":124,"matched_sham_query_id":153,"leader_quality":0.00013126268892695695,"competitor_quality":0.00011724890201445545,"margin":1.4013786912501499e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000272364","image_sha256":"a412c21283703aa8822175e319638957a0fbb1e0c909d302a5c27a6188b94989","selection_rank":26,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":143,"matched_sham_query_id":300,"leader_quality":0.006706553169749756,"competitor_quality":0.0032293884604974454,"margin":0.003477164709252311},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000386134","image_sha256":"676e88db32dd10e20e60f166df9e4b71a8574d6d552871938ddc8dfce736419f","selection_rank":27,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":2,"competitor_query_id":3,"matched_sham_query_id":534,"leader_quality":0.0191410798219672,"competitor_quality":0.009425781887455456,"margin":0.009715297934511745},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000015660","image_sha256":"d908b9557857567ac19501f12f6c090ba3568d11421a2fe6296133a27e48a991","selection_rank":28,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":10,"competitor_query_id":20,"matched_sham_query_id":214,"leader_quality":0.004088543852529922,"competitor_quality":0.0029001566371778392,"margin":0.0011883872153520825},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000381639","image_sha256":"bc465a20b1eca9900919e9948da70ab4590d1436ac80763dbafa8bf9f12da630","selection_rank":29,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":824,"competitor_query_id":437,"matched_sham_query_id":805,"leader_quality":0.00024645583864380216,"competitor_quality":0.0001407747027333324,"margin":0.00010568113591046975},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000109798","image_sha256":"8fafbfb6d1c320f9efc59291748c0b9a730726db311364c03280b2de39fe656f","selection_rank":30,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":1,"matched_sham_query_id":0,"leader_quality":0.08129999093086618,"competitor_quality":0.029884817357762647,"margin":0.05141517357310353},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000567011","image_sha256":"f52ff0a96efaf136300ad289e5e7a4c944596fe16f4276bb5c41ffbe0a6b657d","selection_rank":31,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":314,"competitor_query_id":168,"matched_sham_query_id":597,"leader_quality":0.00016563013353443728,"competitor_quality":0.00015116835493467573,"margin":1.446177859976155e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000290771","image_sha256":"7d7f83ad4594d4ccf7b2c10ffcfe063cd84cbda30713368b594ae31aa4992b6d","selection_rank":32,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":64,"matched_sham_query_id":624,"leader_quality":0.003142649775994002,"competitor_quality":0.0017068327399152095,"margin":0.0014358170360787926},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000310200","image_sha256":"3f9b03989d2abed1869013389aa8ac9885b7fd8ceedd01bd5bc89b8dddd69738","selection_rank":33,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":70,"competitor_query_id":1,"matched_sham_query_id":6,"leader_quality":0.05738635205311759,"competitor_quality":0.044816328118350054,"margin":0.012570023934767534},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000104782","image_sha256":"667a8bd3ea18c796687c73738455fdf1ab374a32576d3b0bf37ba71760902e4f","selection_rank":34,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":15,"matched_sham_query_id":59,"leader_quality":0.005687372669880062,"competitor_quality":0.004531895624658258,"margin":0.001155477045221804},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000248631","image_sha256":"45ea37728704ce7d5a62ff39c68ab4a1d149cdd743414c0a5455524ea337150a","selection_rank":35,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":8,"competitor_query_id":24,"matched_sham_query_id":52,"leader_quality":0.01064147967152888,"competitor_quality":0.00926874650522789,"margin":0.0013727331663009896},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000554002","image_sha256":"a53dd6f623305a2a60828d28fbd90ccdf2998539a71e4301267641963e56213c","selection_rank":36,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":7,"competitor_query_id":3,"matched_sham_query_id":700,"leader_quality":0.008472202687937596,"competitor_quality":0.0029925607894234403,"margin":0.005479641898514156},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000179642","image_sha256":"3ca6f60e050dce9f1cfcbb68052cfdc0ea877fb99529beafa6779c0fa719df17","selection_rank":37,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":21,"competitor_query_id":78,"matched_sham_query_id":173,"leader_quality":0.00014968090501667536,"competitor_quality":0.00014290241122577049,"margin":6.778493790904875e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000573258","image_sha256":"b4967a776006cf57294797e4906aa180194aeda50233d95513d17b13cc0b9f71","selection_rank":38,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":2,"competitor_query_id":697,"matched_sham_query_id":295,"leader_quality":0.0001253042536361953,"competitor_quality":0.00011335510204466097,"margin":1.1949151591534319e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000451308","image_sha256":"30b926d42836c2c3d378d574f9cda17790829d828639bfa23ed036a074bdbca3","selection_rank":39,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":11,"competitor_query_id":27,"matched_sham_query_id":396,"leader_quality":0.005643512356259138,"competitor_quality":0.004185662477173627,"margin":0.0014578498790855116},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000405432","image_sha256":"330804d88d2720574205724ccebf107337edc6dc914784846b7a5c0e721507ec","selection_rank":40,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":553,"matched_sham_query_id":77,"leader_quality":0.01966208244566629,"competitor_quality":0.014186122861126171,"margin":0.005475959584540118},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000478862","image_sha256":"78d97eb62d51e45b115154d82a6e56bf5dcfe4f967c74277f20df5e1532c0fba","selection_rank":41,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":86,"matched_sham_query_id":864,"leader_quality":0.006004888990212791,"competitor_quality":0.004774056521325258,"margin":0.0012308324688875332},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000243989","image_sha256":"36a40ad058e7e4ad2ceca9445cc88feca3b9fbea53d727953dbfce1602f97aeb","selection_rank":42,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":69,"competitor_query_id":671,"matched_sham_query_id":27,"leader_quality":0.00018049887753931578,"competitor_quality":0.00017233675377277267,"margin":8.16212376654311e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000523033","image_sha256":"a73411a8b5f8062de74855c0ae6a9a8c9477e35d2db43e333f8ff6d48e3bba4d","selection_rank":43,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":213,"competitor_query_id":1,"matched_sham_query_id":866,"leader_quality":0.0001300979700829705,"competitor_quality":8.892875537438857e-05,"margin":4.1169214708581926e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000391375","image_sha256":"668cc307e1066ceb163f2ef4aa44383c78bdaa5ddcceba3907a8dee0ce531a10","selection_rank":44,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":764,"competitor_query_id":372,"matched_sham_query_id":271,"leader_quality":0.00016818456613905693,"competitor_quality":0.0001576960538491797,"margin":1.0488512289877225e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000291664","image_sha256":"f8570147f5857eb91dcafb0f6e14caa06ad9db8541d99768e18cdae1b9a7c6cd","selection_rank":45,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":2,"competitor_query_id":0,"matched_sham_query_id":23,"leader_quality":0.011087905392171082,"competitor_quality":0.007772577488047973,"margin":0.0033153279041231096},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000026926","image_sha256":"7126855b6fe8548a6b9da18d8424f803c0eeb37deb3f5764f95f4d60d1915b37","selection_rank":46,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":2,"matched_sham_query_id":816,"leader_quality":0.0037559246550854897,"competitor_quality":0.0037553426174750334,"margin":5.820376104562555e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000227898","image_sha256":"6169122c7fd64b036eb85598a7f1085a4f25c7ffb57f0e1ac61e0e2ea52196d0","selection_rank":47,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":51,"competitor_query_id":426,"matched_sham_query_id":232,"leader_quality":0.0017607904342865196,"competitor_quality":0.0009673360077206364,"margin":0.0007934544265658833},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000418062","image_sha256":"6878c319a0fcf0cb9a1f24efa3129fefe01b07be2c655746cfa31516f4344c52","selection_rank":48,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":428,"competitor_query_id":740,"matched_sham_query_id":96,"leader_quality":0.0001093183040842024,"competitor_quality":9.623485262174908e-05,"margin":1.3083451462453315e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000129113","image_sha256":"7afcf3b9fe07b838a808faf6cf1ba83e1527ad4e63fa79173f8a339bc3114d0d","selection_rank":49,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":159,"competitor_query_id":122,"matched_sham_query_id":164,"leader_quality":0.011034313034449095,"competitor_quality":0.008075865472147099,"margin":0.002958447562301996},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000186938","image_sha256":"291ff31f43eccd746a0f2c13b7b38b5ff59579db14f8229105bf57eff7da9850","selection_rank":50,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":10,"matched_sham_query_id":16,"leader_quality":0.0021735097125976516,"competitor_quality":0.0018309903091276913,"margin":0.00034251940346996025},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000177935","image_sha256":"4e1e6de983ed9e03519ed8af56493934b3c633acd3e19c461aa009f699c41855","selection_rank":51,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":39,"matched_sham_query_id":547,"leader_quality":0.0002930080191162857,"competitor_quality":0.0002498982278851484,"margin":4.31097912311373e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000219283","image_sha256":"cb81061ef4871012541702ab329af7b8dc84177848c6bcd59cd7e5dd6b489cb8","selection_rank":52,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":2,"competitor_query_id":27,"matched_sham_query_id":614,"leader_quality":0.0009083393910639504,"competitor_quality":0.000877212272163985,"margin":3.112711889996544e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000158548","image_sha256":"8b8662687f8a639949f622da9ccec56bff0e0569b4eb498aa77f0520a19605b1","selection_rank":53,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":5,"competitor_query_id":11,"matched_sham_query_id":888,"leader_quality":0.029308824074096202,"competitor_quality":0.013657755788330821,"margin":0.01565106828576538},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000292330","image_sha256":"69b3cc092cd58a3a62415a760fa09dc38cf576443d99464d17d5c42118843851","selection_rank":54,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":2,"matched_sham_query_id":5,"leader_quality":0.006015096908699858,"competitor_quality":0.00503505345047746,"margin":0.0009800434582223974},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000205282","image_sha256":"82b35c37e5b52aae04650677503465b729785943dc7ab2a9eb4b545f66864625","selection_rank":55,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":26,"competitor_query_id":260,"matched_sham_query_id":702,"leader_quality":0.001099769550444933,"competitor_quality":0.0008062550941141845,"margin":0.0002935144563307484},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000136600","image_sha256":"d60884afbf97caa7f0a3a6ae37eb8b25ae61be3abffc25192622980f177afcc1","selection_rank":56,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":878,"competitor_query_id":396,"matched_sham_query_id":190,"leader_quality":0.017528858053757368,"competitor_quality":0.008480798041881784,"margin":0.009048060011875584},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000133233","image_sha256":"7f4aaf803281ebe5ddecd6bbb969cc626b65bf893cd2198d05ec7b5a562aa0d1","selection_rank":57,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":17,"competitor_query_id":147,"matched_sham_query_id":31,"leader_quality":0.012574890285514137,"competitor_quality":0.010471349495194357,"margin":0.0021035407903197793},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000437898","image_sha256":"80a69fe0b425618642c322b5d6144af30d6f93f79acb20f6f9585141d5fed90c","selection_rank":58,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":8,"competitor_query_id":105,"matched_sham_query_id":190,"leader_quality":0.00045837156960007745,"competitor_quality":0.00044943165574147704,"margin":8.93991385860041e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000343453","image_sha256":"d5060feb2b7a4022a7b442f40f79168f92df0ca95880b5184b5934e8645eaac4","selection_rank":59,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":614,"competitor_query_id":8,"matched_sham_query_id":130,"leader_quality":0.0001588300331163033,"competitor_quality":0.0001333082979937248,"margin":2.552173512257848e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000361571","image_sha256":"70c24ed87b242ecbd37270c660c0fd40aa82468aa5561b6fcec4a464d5c3b62d","selection_rank":60,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":27,"matched_sham_query_id":59,"leader_quality":0.008674789110387916,"competitor_quality":0.005938974840741097,"margin":0.0027358142696468192},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000189213","image_sha256":"7c2e5f491b5135098b40bd7b9c545ea8f06f738d863435d984882314adbd4c9e","selection_rank":61,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":206,"matched_sham_query_id":130,"leader_quality":0.017312322408240318,"competitor_quality":0.007576878304204783,"margin":0.009735444104035535},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000489305","image_sha256":"a4ff1f70919090ca5467d0588a87c5478571399be8f1bf4a6ed7ba3fc1a21295","selection_rank":62,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":101,"competitor_query_id":119,"matched_sham_query_id":350,"leader_quality":0.00010840165458464581,"competitor_quality":0.00010511339172322216,"margin":3.288262861423654e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000248111","image_sha256":"cb5ac7d777b00669aea16772fa45f1015baf4b06d1b887e76fa6557bac2cb429","selection_rank":63,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":857,"competitor_query_id":832,"matched_sham_query_id":8,"leader_quality":0.007007469825059482,"competitor_quality":0.0036953288614812265,"margin":0.0033121409635782557},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000481573","image_sha256":"4e84dea6549eb1c36daa3e7fa6a454eab6fb5910318c2e9ac1482034fa4ea918","selection_rank":64,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":4,"competitor_query_id":27,"matched_sham_query_id":1,"leader_quality":0.062263000648061916,"competitor_quality":0.017368308032736843,"margin":0.04489469261532507},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000412362","image_sha256":"f128deccbf3e1043c473351db3d0510e6ecc82329600e41938b31615f30bb4a1","selection_rank":65,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":384,"competitor_query_id":7,"matched_sham_query_id":422,"leader_quality":0.0001001118815627832,"competitor_quality":8.740383719995284e-05,"margin":1.2708044362830359e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000010977","image_sha256":"fba520c270003f70a09bdbb9ab8ca856a4a6cde110c64f05879e96b755ca7af6","selection_rank":66,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":97,"competitor_query_id":59,"matched_sham_query_id":1,"leader_quality":0.003005594765247927,"competitor_quality":0.0027176456219501367,"margin":0.0002879491432977903},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000086483","image_sha256":"ab17c10220fca3e893e48673b0eacaf9d206999ab17279560c982d16fb8798a9","selection_rank":67,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":5,"competitor_query_id":8,"matched_sham_query_id":328,"leader_quality":0.0075583608372527524,"competitor_quality":0.004781502469899705,"margin":0.0027768583673530474},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000537270","image_sha256":"82072a4304dd9f8cd22887e60c0b1b910d75175a74ba504e5de82e370f94d0ca","selection_rank":68,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":48,"competitor_query_id":316,"matched_sham_query_id":39,"leader_quality":0.00015539894424356426,"competitor_quality":9.363344718571638e-05,"margin":6.176549705784787e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000338560","image_sha256":"1da51afa7fa72d73dd22181dd0e4ff98b206b54470f97ddf51a8339a3b503ef3","selection_rank":69,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":887,"competitor_query_id":13,"matched_sham_query_id":816,"leader_quality":0.006074484711419652,"competitor_quality":0.0053400101557460776,"margin":0.0007344745556735746},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000051610","image_sha256":"c4b6fdea9764b29e9ef8015c0bf6c1bb45c396f17fa0a425cafa9f2c32a025e6","selection_rank":70,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":7,"competitor_query_id":217,"matched_sham_query_id":452,"leader_quality":0.00017498604688729355,"competitor_quality":0.00017414418513443994,"margin":8.418617528536065e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000164885","image_sha256":"ed7d5c90e44189de91ba723744485059c9b54c26b3ca4ab3842d53ca489d50a1","selection_rank":71,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":418,"competitor_query_id":441,"matched_sham_query_id":429,"leader_quality":0.0001498124151295756,"competitor_quality":0.00014772854060938426,"margin":2.0838745201913434e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000207728","image_sha256":"86e23bad1cc503b9c903fab062701c9c2676fc66c8e4146770323fd7284f7fe8","selection_rank":72,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":0,"matched_sham_query_id":14,"leader_quality":0.04809344885170414,"competitor_quality":0.030741227855793588,"margin":0.017352220995910553},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000118921","image_sha256":"321f2374beb5e907f2bc2e7eb8ba1fa5fc311f922a9d4dab86230dcc37beb0b4","selection_rank":73,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":784,"competitor_query_id":73,"matched_sham_query_id":175,"leader_quality":0.00014531209013140818,"competitor_quality":0.00013667435333154462,"margin":8.637736799863558e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000372819","image_sha256":"ba959429e80e0291609b81caa25e1a31abb24a3de0df6c7f1f68dd1649349d47","selection_rank":74,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":180,"competitor_query_id":244,"matched_sham_query_id":831,"leader_quality":0.00017936737618514997,"competitor_quality":0.0001751563434550534,"margin":4.211032730096578e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000313130","image_sha256":"3572b83c43004ac3616ffc05705971f62da2a35c4031efaae6ffe52d9bafa109","selection_rank":75,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":25,"competitor_query_id":489,"matched_sham_query_id":357,"leader_quality":0.009398304475306974,"competitor_quality":0.00856252100026357,"margin":0.0008357834750434036},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000139099","image_sha256":"ab9c7a09369b381043f90e6008307610d63cd9cbe3803ba1af6b1998b361fe51","selection_rank":76,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":8,"competitor_query_id":709,"matched_sham_query_id":58,"leader_quality":0.0681553659752577,"competitor_quality":0.030791293711393077,"margin":0.03736407226386462},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000271402","image_sha256":"b13b6ba1b399210e9cfd2aa3f14e7a4c209e543ee33cdca18d482bef4ff8dab4","selection_rank":77,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":743,"competitor_query_id":370,"matched_sham_query_id":341,"leader_quality":0.00010602406405203954,"competitor_quality":0.00010328392848824703,"margin":2.740135563792509e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000163640","image_sha256":"e9bcd6d4d276493efdb6fc3ac4bcf3e8b40318f896a68d84981adca606a51bba","selection_rank":78,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":320,"competitor_query_id":354,"matched_sham_query_id":776,"leader_quality":0.00013061351382713673,"competitor_quality":0.00012474457404625545,"margin":5.868939780881281e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000485071","image_sha256":"af8147288606162fbc52e97e5aa6fe6a05ccf3536203c40495f4f7394501fc80","selection_rank":79,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":524,"competitor_query_id":64,"matched_sham_query_id":870,"leader_quality":0.00024114283588003136,"competitor_quality":0.0002176318959062165,"margin":2.3510939973814873e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000170116","image_sha256":"329e023a2f40925b9f28021f9daf9407d568b01edf5fd0b77ac772e27e2553c4","selection_rank":80,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":16,"competitor_query_id":12,"matched_sham_query_id":867,"leader_quality":0.0444715547384857,"competitor_quality":0.008486510096579556,"margin":0.03598504464190615},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000492992","image_sha256":"bcfcd4c5d5bfe054720bb8a979fe099a2b04fd42b9cc44d00a2691c3a184465f","selection_rank":81,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":0,"matched_sham_query_id":31,"leader_quality":0.017311044072504656,"competitor_quality":0.011805493361424156,"margin":0.0055055507110805},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000485844","image_sha256":"80194252851d86f6dd9bbe3f2b9bdd72db00f6b7a590287ac30c490af6fc16ac","selection_rank":82,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":202,"competitor_query_id":178,"matched_sham_query_id":776,"leader_quality":0.00017375240437462894,"competitor_quality":0.0001375522843222405,"margin":3.620012005238845e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000008277","image_sha256":"692fc5469af5fffdc0dac05e709a0ac1380dca32d4c57436903b122f3c3558dc","selection_rank":83,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":633,"competitor_query_id":212,"matched_sham_query_id":828,"leader_quality":0.00025286365971129615,"competitor_quality":0.00024380690097508187,"margin":9.056758736214281e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000136715","image_sha256":"cde59a511126e505df5b80635e71768e26874382a1bad191f5e26ad820597701","selection_rank":84,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":765,"competitor_query_id":6,"matched_sham_query_id":290,"leader_quality":0.04522348067948698,"competitor_quality":0.03239269795854882,"margin":0.012830782720938155},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000071711","image_sha256":"fccd841030f6c5fb2e8acc23bf1105d077f6715d1219010a7ee061ba32917858","selection_rank":85,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":36,"competitor_query_id":243,"matched_sham_query_id":188,"leader_quality":0.006539913308917211,"competitor_quality":0.0057715880577626855,"margin":0.0007683252511545254},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000155179","image_sha256":"df0a53913e3fb3e4decf13aecb762fe0abe287f353d79af26eb63b13002f3852","selection_rank":86,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":162,"matched_sham_query_id":479,"leader_quality":0.011932649856255875,"competitor_quality":0.01034646184889789,"margin":0.0015861880073579845},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000286708","image_sha256":"a7b888fd1076cc9816e78e96ecb94e7a346e740d578af0dcbc037319944c1bc3","selection_rank":87,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":6,"competitor_query_id":72,"matched_sham_query_id":36,"leader_quality":0.0357971551253767,"competitor_quality":0.025146915003277974,"margin":0.010650240122098725},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000324927","image_sha256":"edf6b96f614e60ef1284615ecf3063d9749932bcec400d88ff7a192321bac1e1","selection_rank":88,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":18,"competitor_query_id":632,"matched_sham_query_id":1,"leader_quality":0.008928930426243358,"competitor_quality":0.005579165979027879,"margin":0.003349764447215479},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000258541","image_sha256":"b8f193ba56ea637626ac4f754f8c5d7192660fadab754c59e368048d212be01d","selection_rank":89,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":213,"competitor_query_id":855,"matched_sham_query_id":443,"leader_quality":0.00011962519339388293,"competitor_quality":0.0001074715085074271,"margin":1.2153684886455834e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000430286","image_sha256":"d823325d523c74b0a270f1830fe4527ffa63e0518ad3062367ec1faebc35f665","selection_rank":90,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":106,"competitor_query_id":3,"matched_sham_query_id":686,"leader_quality":0.007922612279114153,"competitor_quality":0.00434816095411856,"margin":0.0035744513249955923},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000185473","image_sha256":"ccf9002db2e904761e86212f5b3d9155cb3c7a6a5f3c020ce07ff70fe4a03e7e","selection_rank":91,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":486,"competitor_query_id":56,"matched_sham_query_id":36,"leader_quality":0.002758084513391344,"competitor_quality":0.0017610487205160068,"margin":0.000997035792875337},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000414638","image_sha256":"fa32398a8441c2a27f5047bc2ad2f9144127f10f2c6663b22f0701679e8e97c3","selection_rank":92,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":6,"competitor_query_id":491,"matched_sham_query_id":396,"leader_quality":0.0037302902752219024,"competitor_quality":0.0031574940901222866,"margin":0.0005727961850996157},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000418961","image_sha256":"6081d03d55c5a52e4cf944db4a33b85c5d10c4cde34a1bca134a3360720a78e2","selection_rank":93,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":11,"matched_sham_query_id":70,"leader_quality":0.006232254966382646,"competitor_quality":0.005061582145219175,"margin":0.0011706728211634716},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000327780","image_sha256":"5b492dc6808bf75c27b3c085784fa102e325acb43125475c1ae1babc83a61fd4","selection_rank":94,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":9,"competitor_query_id":12,"matched_sham_query_id":401,"leader_quality":0.008085625490071684,"competitor_quality":0.0064508353603526854,"margin":0.0016347901297189982},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000323709","image_sha256":"68544dbd27f85ab9c77489c2049c12e0642c9b1f8d82184acd18d461f07dbcea","selection_rank":95,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":68,"matched_sham_query_id":88,"leader_quality":0.00634526547811873,"competitor_quality":0.0037058665339447026,"margin":0.002639398944174027},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000415741","image_sha256":"f3dc76875460b05e6d348a4867e3e44bad554f819f2e4cf25b9b66615d72302c","selection_rank":96,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":7,"competitor_query_id":160,"matched_sham_query_id":90,"leader_quality":0.0007394359974225934,"competitor_quality":0.0006739621947586821,"margin":6.547380266391128e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000064868","image_sha256":"b3cde4030154cacc17d93aa0a01344ec749f96faab680016e0f680458410cb52","selection_rank":97,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":471,"competitor_query_id":309,"matched_sham_query_id":382,"leader_quality":0.0001603659928739701,"competitor_quality":0.00014067015392007628,"margin":1.9695838953893817e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000418959","image_sha256":"bfad3d45970d4c214235c197b047af6d7678ddd62d96908e66d38323d38311ab","selection_rank":98,"stratum":"n1|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":494,"matched_sham_query_id":108,"leader_quality":0.002063885198473349,"competitor_quality":0.0005633986451305733,"margin":0.0015004865533427758},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000065350","image_sha256":"963a129714e3675b99b6a405a2cb46eca5678241358bb6b6bbefc3c3f1943ae0","selection_rank":99,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":9,"competitor_query_id":618,"matched_sham_query_id":8,"leader_quality":9.365187316871756e-05,"competitor_quality":8.705506792439307e-05,"margin":6.596805244324497e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000206027","image_sha256":"2d02a9fe14338778b9b755b92da237f6972e070cc4b1b0f9c0ce4e6923b2a855","selection_rank":100,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":21,"competitor_query_id":8,"matched_sham_query_id":3,"leader_quality":0.008166311220003752,"competitor_quality":0.004245806927073362,"margin":0.00392050429293039},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000274687","image_sha256":"ebc13d2019005f8d7009f72f33e0e861d5e98837ca4c1d56958636d58dd8ba2b","selection_rank":101,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":189,"competitor_query_id":255,"matched_sham_query_id":819,"leader_quality":0.004947379659421344,"competitor_quality":0.004586334689580831,"margin":0.00036104496984051306},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000556158","image_sha256":"1e67bbb26205214fd8e29e4809513dd6b5454ad5ebf3800f2f08251538ee9ade","selection_rank":102,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":496,"competitor_query_id":779,"matched_sham_query_id":100,"leader_quality":0.00011681242865088449,"competitor_quality":0.000107683992944001,"margin":9.128435706883494e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000325114","image_sha256":"4242e8e18d2b706a9bb182d540d6f6e93df599740067584f25fa7accaf319cc4","selection_rank":103,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":290,"matched_sham_query_id":168,"leader_quality":0.006363157835400127,"competitor_quality":0.0009377366765927733,"margin":0.005425421158807354},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000192607","image_sha256":"df1cfbabe293d62e1ad29ebf0e79699de8c1cef2a09177c5192255846a756974","selection_rank":104,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":80,"matched_sham_query_id":44,"leader_quality":0.020192963265434516,"competitor_quality":0.009672120015721932,"margin":0.010520843249712584},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000312278","image_sha256":"60d58df335eb6b124044f7bce1cd7cc583a47cff1a60e2ce773b16c1106ff6e9","selection_rank":105,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":18,"competitor_query_id":22,"matched_sham_query_id":21,"leader_quality":0.005991860316087731,"competitor_quality":0.005879393020189018,"margin":0.00011246729589871329},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000053529","image_sha256":"560b4e0fc5844448f15891aa241443abc17b670698b3c56c4ae17db37a8cfdbc","selection_rank":106,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":6,"competitor_query_id":7,"matched_sham_query_id":657,"leader_quality":0.10112412681368176,"competitor_quality":0.03695957008300096,"margin":0.0641645567306808},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000357978","image_sha256":"c391980744da1a5364eae79358f00c68be4b0429dca5980162d1adbd5d440d34","selection_rank":107,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":16,"competitor_query_id":261,"matched_sham_query_id":399,"leader_quality":0.000201036245431859,"competitor_quality":0.0001968333886400507,"margin":4.2028567918083164e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000333772","image_sha256":"45abc24e5d525f4da47cafca857b5db9b08e8b4ee7fe03bcd3d6b2683ebfbcc7","selection_rank":108,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":67,"competitor_query_id":75,"matched_sham_query_id":45,"leader_quality":0.045882482248982386,"competitor_quality":0.016177463621154974,"margin":0.02970501862782741},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000263299","image_sha256":"62e5029b36c901539d8733037a5340ae2ef85ee287094ac784b28e9463b9d502","selection_rank":109,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":6,"matched_sham_query_id":13,"leader_quality":0.0782725214422153,"competitor_quality":0.05543740079738896,"margin":0.022835120644826346},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000143931","image_sha256":"45cf81830e1b95dc25a9be1ebdf2798238b9bda4dc3e34e589442c5c9ad98aad","selection_rank":110,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":0,"matched_sham_query_id":27,"leader_quality":0.014323990735309442,"competitor_quality":0.007946047774505256,"margin":0.0063779429608041855},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000084664","image_sha256":"f936a16148ba0460b3b89cb4f4aa3866f3079210b7e641abd0b016ddcd3e51e7","selection_rank":111,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":21,"matched_sham_query_id":213,"leader_quality":0.003078510809752151,"competitor_quality":0.0030381933846029665,"margin":4.031742514918474e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000046872","image_sha256":"fd991bcccf8342f3ab5c5228dce3873765964a545365ac3f31d69b32c8a9258d","selection_rank":112,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":66,"competitor_query_id":26,"matched_sham_query_id":168,"leader_quality":0.04887411527688286,"competitor_quality":0.04165057458285491,"margin":0.007223540694027947},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000088951","image_sha256":"2abcdbf48031a2d126452f1b383195a8a25189fa2620d085e35f6184ce73ed0b","selection_rank":113,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":517,"competitor_query_id":189,"matched_sham_query_id":294,"leader_quality":0.0001444129760991578,"competitor_quality":0.0001330107708681962,"margin":1.1402205230961603e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000031118","image_sha256":"2cdfc92ff0193efb0a93f9021841308f1cb204d1ac4810d00aa32a515ef033f7","selection_rank":114,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":421,"competitor_query_id":417,"matched_sham_query_id":299,"leader_quality":4.085463971742752e-05,"competitor_quality":3.8816417097325065e-05,"margin":2.038222620102457e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000576955","image_sha256":"3446d0b6db7f0b012c21ac8d2c76963f314fb34fa2247b0eb2166a016793ba9f","selection_rank":116,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":11,"matched_sham_query_id":256,"leader_quality":0.001454475389850669,"competitor_quality":0.0012579970010073395,"margin":0.00019647838884332964},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000404922","image_sha256":"a3bc50bef06d19ccb06394209dad825778760a1dba4f6d4e9448f0789c5e49ff","selection_rank":117,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":562,"competitor_query_id":463,"matched_sham_query_id":392,"leader_quality":0.00022905069310205251,"competitor_quality":0.00021255863888632216,"margin":1.6492054215730352e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000023126","image_sha256":"65917720776abafb2706e037fda7a9d90eb17b659bfa49ac20d19b06abff2e9e","selection_rank":118,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":46,"matched_sham_query_id":506,"leader_quality":0.002731844605548566,"competitor_quality":0.00267277527168962,"margin":5.906933385894583e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000577584","image_sha256":"9e47eaaf563d2ae9bfebcea80f2616ceb7eaf6c99a0390f0274cfb0068686d77","selection_rank":119,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":94,"competitor_query_id":82,"matched_sham_query_id":11,"leader_quality":0.00043310418947617766,"competitor_quality":0.00040902927433548374,"margin":2.4074915140693924e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000296657","image_sha256":"ac48b0d2c8a9dd00737b3ad1aadc59e96f2721a6d64719b881a6f6acdb46d3c8","selection_rank":120,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":830,"competitor_query_id":321,"matched_sham_query_id":194,"leader_quality":0.0002812192509896024,"competitor_quality":0.00024109371082220503,"margin":4.012554016739737e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000060102","image_sha256":"49d1bff2f0dacffc712afc003fe3d2b8705881e5d5e241ec02d37e431d49d01c","selection_rank":121,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":6,"competitor_query_id":847,"matched_sham_query_id":855,"leader_quality":0.0001806255282980356,"competitor_quality":0.0001793191788292482,"margin":1.306349468787395e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000135890","image_sha256":"7c3b5e6755b58d55585200d2cf15fd46d0119dcb4b507d35df34f4da914f8d03","selection_rank":122,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":606,"matched_sham_query_id":718,"leader_quality":0.0017890034538930407,"competitor_quality":0.0008080158514419596,"margin":0.0009809876024510812},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000231580","image_sha256":"f4c3efedc90249f7671736c8a1eb3446ff13446a7160ab8e3965ff16c760dd7c","selection_rank":123,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":9,"competitor_query_id":20,"matched_sham_query_id":156,"leader_quality":0.00019102632947873342,"competitor_quality":0.00014891543141136367,"margin":4.211089806736975e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000330818","image_sha256":"ec6b58d1ee8938d9efb4d231f13809de61f39caf8ce1479ccd32dec548869664","selection_rank":124,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":12,"competitor_query_id":10,"matched_sham_query_id":61,"leader_quality":0.00033741741195760243,"competitor_quality":0.0003177039792136284,"margin":1.9713432743974043e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000361621","image_sha256":"27ef851c1525eda678fa34f7bff43ef5ff44fa50a9280f435b41aa0629db393f","selection_rank":125,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":16,"competitor_query_id":4,"matched_sham_query_id":49,"leader_quality":0.03419263605839941,"competitor_quality":0.015708140038348504,"margin":0.018484496020050905},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000304812","image_sha256":"21e69b93c9ea6a7c3352331969ee8ee6bf8025bc2dc09cfbec67c32cdc48938a","selection_rank":126,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":86,"competitor_query_id":898,"matched_sham_query_id":645,"leader_quality":0.00011908715002061521,"competitor_quality":0.00011622497775456053,"margin":2.8621722660546797e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000241319","image_sha256":"86e9949e3dbaa94b1543f585375f1d8ef1b05aa8411fca298bc4c13e53d29c1d","selection_rank":127,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":49,"competitor_query_id":27,"matched_sham_query_id":821,"leader_quality":0.0001094516159609012,"competitor_quality":9.972254967796931e-05,"margin":9.72906628293189e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000057672","image_sha256":"7f497377f9ad39d7b90752d4faf5cd7605329652d511f5009430d39231512334","selection_rank":128,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":33,"competitor_query_id":93,"matched_sham_query_id":80,"leader_quality":0.013659004589864611,"competitor_quality":0.012396968077922593,"margin":0.0012620365119420177},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false}],"precision_reserve":[{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000195165","image_sha256":"05d5d8c905b8b4a266d7dc1c82906b35fc88679a42b331b065d73c14439fb722","selection_rank":129,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":6,"competitor_query_id":235,"matched_sham_query_id":744,"leader_quality":0.0014202981137438149,"competitor_quality":0.0010785756300139946,"margin":0.00034172248372982034},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000069795","image_sha256":"f6175e4ec5c2b026093e21268e659291d7869bc7e0a690325747058a4d78d74c","selection_rank":130,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":24,"matched_sham_query_id":801,"leader_quality":0.001182779547722842,"competitor_quality":0.0010433203966913227,"margin":0.0001394591510315193},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000418696","image_sha256":"2c9aa38b9e80707f5a11140141b85cdb9ad9fbf779cd0afe2b2785c6c2942faf","selection_rank":131,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":716,"matched_sham_query_id":191,"leader_quality":0.0032148301698064433,"competitor_quality":0.002119624820964435,"margin":0.0010952053488420084},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000152771","image_sha256":"d474ceba14bb79f5100ee35c71b88478212b612aed8924afc89e1410922a6887","selection_rank":132,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":6,"matched_sham_query_id":723,"leader_quality":0.007092298643353686,"competitor_quality":0.005446974651683663,"margin":0.0016453239916700228},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000134722","image_sha256":"bd2e7cbc6a32b8e28bfb18b00d2d3bbd439ba5f5ad676b4af068380047c69f69","selection_rank":133,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":451,"matched_sham_query_id":9,"leader_quality":0.04720603797139747,"competitor_quality":0.013036390702498282,"margin":0.034169647268899185},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000230008","image_sha256":"71685782cd06160eb22c6b1bf4da9149374e41f878767c7bb1f5e41183c2d120","selection_rank":134,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":16,"competitor_query_id":27,"matched_sham_query_id":63,"leader_quality":0.058142970777071395,"competitor_quality":0.03881665489615429,"margin":0.019326315880917107},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000250758","image_sha256":"8d800ba75e182d46dcbcc48323b38864a41cfa3ab0d92ee810a55d5a70158933","selection_rank":135,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":24,"competitor_query_id":3,"matched_sham_query_id":335,"leader_quality":0.004352769975649547,"competitor_quality":0.003798598039657041,"margin":0.0005541719359925057},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000163562","image_sha256":"1701aa65e43d7e6e0014d11129161737ce791b61cbd1b3f36070c8bca0f9644b","selection_rank":136,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":243,"matched_sham_query_id":516,"leader_quality":7.834200311951723e-05,"competitor_quality":7.352651429394566e-05,"margin":4.815488825571574e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000329447","image_sha256":"18068dc748bfccf7a40008044c1a605e47258fc70f448026952e78a9e1c7eb3f","selection_rank":137,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":6,"competitor_query_id":3,"matched_sham_query_id":84,"leader_quality":0.02761773148403409,"competitor_quality":0.020771817016968334,"margin":0.006845914467065756},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000490413","image_sha256":"84c861cb5cda260415fdb0d8bd8798802c692316f2773f3b5e78a3392adad079","selection_rank":138,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":2,"competitor_query_id":1,"matched_sham_query_id":68,"leader_quality":0.01925202964313025,"competitor_quality":0.011404725929373654,"margin":0.007847303713756597},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000181303","image_sha256":"ff0982863deaa27955c77db54dadeb60a5dc8b98cd876e53d3e5f721f3815033","selection_rank":139,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":750,"competitor_query_id":198,"matched_sham_query_id":599,"leader_quality":0.00014042978566009088,"competitor_quality":0.0001330632717338003,"margin":7.3665139262905726e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000434247","image_sha256":"daa0a815599c3422a28409ac141216e88dcb3588abe07ddb1d4a9be2a126a371","selection_rank":140,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":245,"competitor_query_id":313,"matched_sham_query_id":132,"leader_quality":0.0026573154922917984,"competitor_quality":0.002265400129956699,"margin":0.0003919153623350995},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000297698","image_sha256":"0e397e7ecd85c19a398fe6d1b683e96281d15c36341b7f4c8899e37769c19c33","selection_rank":141,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":560,"competitor_query_id":154,"matched_sham_query_id":864,"leader_quality":0.00017968327510801122,"competitor_quality":0.00016494307911643215,"margin":1.474019599157907e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000521509","image_sha256":"32e087992c2613f404b90f768c5035999b53e19d26dec4e6018303b3dcb03672","selection_rank":142,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":758,"competitor_query_id":6,"matched_sham_query_id":650,"leader_quality":0.0016396944767839527,"competitor_quality":0.0016123591323449569,"margin":2.7335344438995848e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000186980","image_sha256":"72e6c01325528577e18a5b53478c6c3d819ba8ad2470b4d579c86c76ac0afc63","selection_rank":143,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":11,"competitor_query_id":495,"matched_sham_query_id":197,"leader_quality":0.002544672655628243,"competitor_quality":0.0022312971015308134,"margin":0.0003133755540974297},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000499775","image_sha256":"b6632812f7b534dc1b61cf0ab8a248fb6fd805371acf1a3ddb61e342652c7aa1","selection_rank":144,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":54,"competitor_query_id":0,"matched_sham_query_id":238,"leader_quality":0.0032890893300236233,"competitor_quality":0.0009992802846097225,"margin":0.002289809045413901},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000235784","image_sha256":"ebf7150935f7cf7b6d7a707c476d157eb6bb81f8c1fd8e1e29854bd5a32b9556","selection_rank":145,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":736,"competitor_query_id":617,"matched_sham_query_id":449,"leader_quality":0.00010717911941383575,"competitor_quality":0.0001025061439039975,"margin":4.672975509838258e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000402346","image_sha256":"4d38646dca39b55df3d8c39e5edab5600939884c60e46b7ff9a9e6d1456b41d7","selection_rank":146,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":31,"competitor_query_id":8,"matched_sham_query_id":136,"leader_quality":0.0004375888866925154,"competitor_quality":0.0004318521892668086,"margin":5.736697425706813e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000104572","image_sha256":"49b048611fcf992ef2ff09acfc5dc82ed2add1439f326cb962c8a120c538fcf7","selection_rank":147,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":710,"competitor_query_id":126,"matched_sham_query_id":524,"leader_quality":0.0005185687462900556,"competitor_quality":0.0005099675189407683,"margin":8.601227349287299e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000520264","image_sha256":"3a1cf56ddde8013d7d02fd63329e5b435936db386fb9db51d5f37ee60c6d2bcb","selection_rank":148,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":582,"competitor_query_id":841,"matched_sham_query_id":624,"leader_quality":9.689431754914437e-05,"competitor_quality":9.171846286940329e-05,"margin":5.175854679741074e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000548246","image_sha256":"6a474ea7a6e6381e81d967bdae067551bca4482526a1a1e5632c4e108a943027","selection_rank":149,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":624,"competitor_query_id":86,"matched_sham_query_id":21,"leader_quality":0.0001794257116186248,"competitor_quality":0.00017362874331996623,"margin":5.796968298658564e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000183104","image_sha256":"936add768a98bcaad739bbe1024884d759f3347b3b81de2694c029d58c265cd8","selection_rank":150,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":34,"matched_sham_query_id":634,"leader_quality":0.0012868578724353889,"competitor_quality":0.0012854989041900496,"margin":1.3589682453392891e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000105249","image_sha256":"7f9886337c5f124db17b79a96a11a30904f3f0caa08cbdb375b60db58f2af0a0","selection_rank":151,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":6,"matched_sham_query_id":12,"leader_quality":0.0020738226974876582,"competitor_quality":0.001551203312444348,"margin":0.0005226193850433102},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000563281","image_sha256":"d8d424750ed225b82f8cb349aaefc8e3f7156ca2ead51c1518245d05c63d2da2","selection_rank":152,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":13,"competitor_query_id":12,"matched_sham_query_id":312,"leader_quality":0.00016273824466670224,"competitor_quality":0.00013835316193748533,"margin":2.43850827292169e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000526197","image_sha256":"84364c2e645d5806ea5b924c1444bc37d54b7d31d02f0e42d8f4a524044df3f3","selection_rank":153,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":41,"competitor_query_id":12,"matched_sham_query_id":773,"leader_quality":0.007612035895606659,"competitor_quality":0.0072927816431814715,"margin":0.00031925425242518724},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000574520","image_sha256":"4b4a90e16ea438f390bf42ab4982ec902304d9b2bc54eb6d058940f6c853e391","selection_rank":154,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":303,"competitor_query_id":763,"matched_sham_query_id":247,"leader_quality":0.00021060628021999796,"competitor_quality":0.00019612043511218693,"margin":1.4485845107811024e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000066231","image_sha256":"9f4fe7d747ae0d163c865e6478afc0a39822817b650b11094bbcb4fe37b46680","selection_rank":155,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":165,"competitor_query_id":213,"matched_sham_query_id":623,"leader_quality":0.009443913428738477,"competitor_quality":0.008442896398976347,"margin":0.0010010170297621301},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000054592","image_sha256":"850a7dbd3351b791b86e7be0b8f24f461e12141d648b89bf1aff5f10135516f4","selection_rank":156,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":845,"competitor_query_id":351,"matched_sham_query_id":729,"leader_quality":0.00014115163278797502,"competitor_quality":0.00013037195607973153,"margin":1.077967670824349e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000193181","image_sha256":"dbdde9e6fa081de9038e90808e870b8f44c54b9e409de6a8b8dd688766f4bc2e","selection_rank":157,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":739,"competitor_query_id":7,"matched_sham_query_id":362,"leader_quality":0.00014367040227579897,"competitor_quality":0.00012658757101301102,"margin":1.7082831262787957e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000470773","image_sha256":"48aac88bc3071da216a2a5ebe08ea7792b825edea1f4ed5039a20d302fb16560","selection_rank":158,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":31,"competitor_query_id":20,"matched_sham_query_id":809,"leader_quality":0.0001325482972438098,"competitor_quality":0.00012460447780216302,"margin":7.943819441646782e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000276804","image_sha256":"1120033891e4518ba7bdbc169f11ba3c40bf4d821b5e840ff73528abf59ba0e3","selection_rank":159,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":330,"competitor_query_id":9,"matched_sham_query_id":76,"leader_quality":0.00018278608499886889,"competitor_quality":0.00012989597814269576,"margin":5.2890106856173124e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000529568","image_sha256":"2c97efcc385141e55c77afcf239cf59639637e9155cacf5ac870c87d2a6de42e","selection_rank":160,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":31,"competitor_query_id":497,"matched_sham_query_id":393,"leader_quality":0.0014544271125204616,"competitor_quality":0.0013977154675734206,"margin":5.6711644947040956e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000453722","image_sha256":"02439c92eca0c51c177cbc9c9b31bf6afeb6870c4d1e93b7475601f8f869021a","selection_rank":161,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":0,"matched_sham_query_id":526,"leader_quality":0.0013530516782270879,"competitor_quality":0.0006167869012785273,"margin":0.0007362647769485605},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000406997","image_sha256":"73d1d5fff4154d5d221f8a7826d64a93c13556068d5826047749e7b1179d6678","selection_rank":162,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":117,"competitor_query_id":162,"matched_sham_query_id":95,"leader_quality":0.01435806076188424,"competitor_quality":0.011072795886622133,"margin":0.003285264875262107},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000061108","image_sha256":"9b12f04a265e842ed75e9eb2c2de1c537cd3543baaf1d7e4f6f26f8b31624f4f","selection_rank":163,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":110,"competitor_query_id":67,"matched_sham_query_id":728,"leader_quality":0.005237194738594008,"competitor_quality":0.0047861772662786415,"margin":0.00045101747231536624},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000063740","image_sha256":"9f74cea258a399e7c9afb513b4ccf7dca1dd42f42cb5b169799556667e5d0c34","selection_rank":164,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":5,"competitor_query_id":568,"matched_sham_query_id":63,"leader_quality":0.02207736785989093,"competitor_quality":0.021060814755932813,"margin":0.0010165531039581163},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000474028","image_sha256":"f2c62d024959d0961cd5bee4f78efc015c221b908005c5bbdbeaaede7d8d0cf6","selection_rank":165,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":53,"competitor_query_id":194,"matched_sham_query_id":482,"leader_quality":0.00016459112675662143,"competitor_quality":0.0001635891013420978,"margin":1.002025414523623e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000160556","image_sha256":"864231b70723ca0112be41dd13c67442eb700e8803da3becb5019637aff3e0e9","selection_rank":166,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":22,"competitor_query_id":309,"matched_sham_query_id":74,"leader_quality":0.00046263198861922324,"competitor_quality":0.00044449842648908085,"margin":1.8133562130142385e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000480936","image_sha256":"2487034e07fc8d7b581e0d920afae23f801f5005b5cd37b9d7fe3ed47a8a319d","selection_rank":167,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":650,"competitor_query_id":428,"matched_sham_query_id":513,"leader_quality":0.00013851074234822543,"competitor_quality":0.0001309475841720403,"margin":7.563158176185131e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000132544","image_sha256":"4cccadfc39b2531f519500f58f63d23868f6e357831445c40ac4d03a0b83aadf","selection_rank":168,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":47,"competitor_query_id":63,"matched_sham_query_id":446,"leader_quality":0.00011483610923462061,"competitor_quality":9.736814595715147e-05,"margin":1.7467963277469144e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000039785","image_sha256":"887b76f9732bdbb0038f0338cd1a687b49623114352bdde634a3a25a12454b99","selection_rank":169,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":21,"competitor_query_id":323,"matched_sham_query_id":646,"leader_quality":0.00017473852551395916,"competitor_quality":0.00017185676241215575,"margin":2.881763101803415e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000372260","image_sha256":"48ae887c9520533893d3f7afa853f20db4bc3376def97692b0bd410e715f674c","selection_rank":170,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":102,"competitor_query_id":37,"matched_sham_query_id":745,"leader_quality":0.008030303437990062,"competitor_quality":0.004735401475876021,"margin":0.0032949019621140406},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000376365","image_sha256":"a04f2f61686262a003c5faba0f835251e09a8de069ee7c8ad9b8a52b489ee583","selection_rank":171,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":113,"competitor_query_id":410,"matched_sham_query_id":703,"leader_quality":0.0038559640634149954,"competitor_quality":0.003154744096664126,"margin":0.0007012199667508693},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000176847","image_sha256":"513f5d2862f8ca1bfcf268a523e139d2bb1fb9ae6a4817671534f0666c464358","selection_rank":172,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":3,"matched_sham_query_id":572,"leader_quality":0.003330276202679974,"competitor_quality":0.0032652423920768673,"margin":6.50338106031067e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000334530","image_sha256":"e211558df7cacca2c10def771485f0b844b7a8a22b138a86c0e8c113b9b850e2","selection_rank":173,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":749,"competitor_query_id":88,"matched_sham_query_id":291,"leader_quality":0.00014395229343594498,"competitor_quality":0.00014101494906600205,"margin":2.9373443699429375e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000314914","image_sha256":"a73311750c13e8c8ca8284470cc0bcf3a6d64244594d5153d712b1be0446e182","selection_rank":174,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":6,"matched_sham_query_id":100,"leader_quality":0.020994674208417313,"competitor_quality":0.008444326433215401,"margin":0.012550347775201911},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000152214","image_sha256":"1700fa77568abde6949c40d79b6551bf099fc094a60e4b6953b8852abaa94a36","selection_rank":175,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":13,"competitor_query_id":427,"matched_sham_query_id":670,"leader_quality":0.0001184292005191932,"competitor_quality":0.0001019354646024564,"margin":1.6493735916736803e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000150726","image_sha256":"21b3a0928964f83cd10bcc2766e27d7c0a574e1a1477dad52703e5594670ca45","selection_rank":176,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":22,"competitor_query_id":13,"matched_sham_query_id":844,"leader_quality":0.004187397907669485,"competitor_quality":0.002859384247850529,"margin":0.0013280136598189563},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000423971","image_sha256":"ad98f4d8afe26aa4431cc6d45729ade1413520333f1fc814f24f82cb052c5e12","selection_rank":177,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":17,"competitor_query_id":19,"matched_sham_query_id":58,"leader_quality":0.004099911382490104,"competitor_quality":0.0032501801836311607,"margin":0.0008497311988589435},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000025057","image_sha256":"8208c5aa7a2aa8b805e7581289a91c8ed0cad5cd8a90e826d1ea0ca59d1cb773","selection_rank":178,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":36,"competitor_query_id":9,"matched_sham_query_id":370,"leader_quality":0.00010854673691122826,"competitor_quality":0.00010828121876893937,"margin":2.6551814228889265e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000093261","image_sha256":"b21e5e3f4d9c8d16bb42b17092d2f3b73770048148b9782a5ecb99ef34a14272","selection_rank":179,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":311,"competitor_query_id":321,"matched_sham_query_id":158,"leader_quality":0.00021732184958325583,"competitor_quality":0.00014301914342358557,"margin":7.430270615967026e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000233033","image_sha256":"e44f3ae9876c9dbd2bd22efa55e502a444e4999634efa95a71d6b1d99a128ad3","selection_rank":180,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":9,"competitor_query_id":24,"matched_sham_query_id":799,"leader_quality":0.0034399924388345874,"competitor_quality":0.003033994867583705,"margin":0.0004059975712508825},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000508482","image_sha256":"b54e580028cafb79a51ce192be84d23a7a974e5c558ca44d4331a0ea854ec44d","selection_rank":181,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":137,"competitor_query_id":218,"matched_sham_query_id":21,"leader_quality":0.011342068577909177,"competitor_quality":0.010548798120458848,"margin":0.0007932704574503298},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000294162","image_sha256":"c07b6e448ba56ef11b6a64d092fd1edc0dbe1ef67fac5e86c2af49db3a6f39db","selection_rank":182,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":18,"competitor_query_id":6,"matched_sham_query_id":65,"leader_quality":0.1873868816170156,"competitor_quality":0.15256458061893338,"margin":0.03482230099808223},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000465675","image_sha256":"5ce1574df63983dcb03c6ac6c6c115f2ba148ed6d24f1aefc8701c28264ee8ad","selection_rank":183,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":107,"matched_sham_query_id":178,"leader_quality":0.10982023289904957,"competitor_quality":0.046418627287000316,"margin":0.06340160561204926},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000549136","image_sha256":"cba2f02d88e1108a8939fad1583bb3221255b067f5686cfacad7f6c8ba5c3f3d","selection_rank":184,"stratum":"n1|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":9,"competitor_query_id":1,"matched_sham_query_id":517,"leader_quality":0.001089154010949486,"competitor_quality":0.0009195500602625323,"margin":0.0001696039506869538},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000531707","image_sha256":"e4cb5740e6d651f48e2044284c7b4056437c47425378172fdfb8256d82893784","selection_rank":185,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":178,"competitor_query_id":152,"matched_sham_query_id":307,"leader_quality":0.0006872441494726044,"competitor_quality":0.0006581015542693909,"margin":2.9142595203213444e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000194471","image_sha256":"d48d204af43a8c6e67b9ccbafd16dea0095898ad36658f22e1ab932a6a6d1843","selection_rank":186,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":786,"competitor_query_id":342,"matched_sham_query_id":667,"leader_quality":0.00010892394770832882,"competitor_quality":0.00010620701326741591,"margin":2.7169344409129048e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000385719","image_sha256":"5863bcc4c3bb2fbdf5686991746e4dd488c6dff72f6247d9f941a77c9ebdd7b6","selection_rank":187,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":163,"matched_sham_query_id":24,"leader_quality":0.011360353189225078,"competitor_quality":0.00811145901889335,"margin":0.0032488941703317283},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000458325","image_sha256":"cc9d8a2d6fdd06220bb2e63d0e41b13cddd7a83758c74b2aa0161e56c8aa18a9","selection_rank":188,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":160,"competitor_query_id":454,"matched_sham_query_id":827,"leader_quality":0.006021820729386977,"competitor_quality":0.00508803296379866,"margin":0.0009337877655883169},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000349184","image_sha256":"4bb0d5850695a09964d7f111ba8bf70233fd4798332aae8add1648ef736a1de3","selection_rank":190,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":724,"competitor_query_id":6,"matched_sham_query_id":579,"leader_quality":0.0011351139545267073,"competitor_quality":0.0010528514215695736,"margin":8.226253295713377e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000153568","image_sha256":"2572061c45d8a5928053f6fb64ab672f68967350ee07aaea7279fe0f02c51d33","selection_rank":191,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":40,"matched_sham_query_id":39,"leader_quality":0.030790483130832873,"competitor_quality":0.029718330796121156,"margin":0.0010721523347117165},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000097988","image_sha256":"1d8288339c7cdfdc5dc57881aadbbf0319657138058880d60eb8daa521995389","selection_rank":192,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":271,"competitor_query_id":0,"matched_sham_query_id":392,"leader_quality":0.00022692331603109034,"competitor_quality":2.13490977283384e-05,"margin":0.00020557421830275194},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000427034","image_sha256":"67f67faa801571ade9d12ca207f582bc5abdda9af672b9e5dab8e9414c2cb3a3","selection_rank":193,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":113,"competitor_query_id":873,"matched_sham_query_id":288,"leader_quality":0.03938741027617448,"competitor_quality":0.02452676472616959,"margin":0.014860645550004888},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000464522","image_sha256":"fd665a61d5de25752dc89976ad567b9e9c8459c47a24563c1de293e1a4f0a7b4","selection_rank":194,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":113,"competitor_query_id":3,"matched_sham_query_id":155,"leader_quality":0.003908351836207689,"competitor_quality":0.003381247720163628,"margin":0.0005271041160440611},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000466567","image_sha256":"a0cba3048fa7c5c5c8a1a40b9411b170097334e1c1a15daafc35cb0736c0f987","selection_rank":195,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":2,"competitor_query_id":0,"matched_sham_query_id":4,"leader_quality":0.051317842700679774,"competitor_quality":0.04672222485235759,"margin":0.0045956178483221866},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000448076","image_sha256":"7237c864fef7a8fa702e095b4b84f38631f41ba2cd7fc94d9c3d1d77c8b303fd","selection_rank":196,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":684,"competitor_query_id":435,"matched_sham_query_id":315,"leader_quality":0.00015299747817869462,"competitor_quality":0.00014679290686725867,"margin":6.204571311435955e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000270883","image_sha256":"aac2f2b24c16458fcdc83a288b9724c95bd386025c8c4ad0cab31fb3ff7c3e23","selection_rank":197,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":2,"competitor_query_id":0,"matched_sham_query_id":186,"leader_quality":0.008052214088361811,"competitor_quality":0.0037565811453456966,"margin":0.004295632943016115},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000402334","image_sha256":"55bb72a74105d226917cd378656f9d8e08ca88a7ae9753151fbc155c990890a0","selection_rank":198,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":9,"matched_sham_query_id":6,"leader_quality":0.0019693636314830495,"competitor_quality":0.0008606977755855749,"margin":0.0011086658558974744},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000055002","image_sha256":"df75b3c0b09e519fa531f8bb57d27bb6eb86f0e2a951c47c8defe593746fef77","selection_rank":199,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":17,"matched_sham_query_id":477,"leader_quality":0.0027932266429822133,"competitor_quality":0.0015907836895623403,"margin":0.001202442953419873},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000385205","image_sha256":"dd8d22a6092b9428a6171f07ece3b8f85015a9383366b7cc896c68b02490b5ba","selection_rank":200,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":28,"competitor_query_id":31,"matched_sham_query_id":43,"leader_quality":0.04225405768593707,"competitor_quality":0.03376007447281558,"margin":0.00849398321312149},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000396274","image_sha256":"42b1b4b73603d0b5b089eacfa8a16bf5b3edbddca46b705cc941a3d745b19cc0","selection_rank":201,"stratum":"n1|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":3,"matched_sham_query_id":354,"leader_quality":0.008167668100173619,"competitor_quality":0.006226495233125511,"margin":0.0019411728670481075},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000308531","image_sha256":"fa6aa7ce0a999e5e045c425122407e56867ff342e86ee17f65d1f2d62dcbb90e","selection_rank":202,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":23,"competitor_query_id":6,"matched_sham_query_id":113,"leader_quality":0.0011805595734092034,"competitor_quality":0.0008259223822141467,"margin":0.00035463719119505673},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000218424","image_sha256":"d9571422156535c2c0f8eda0816f545af4958da1dd1a45179e09424cbf350fae","selection_rank":203,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":24,"competitor_query_id":15,"matched_sham_query_id":688,"leader_quality":0.008404278652500714,"competitor_quality":0.006125089093383061,"margin":0.0022791895591176533},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000047010","image_sha256":"d3d2e08209430be0d54b9aab3b6bd7c8ce4c2ddd79b9ed7f994dbb3bc5134856","selection_rank":204,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":7,"competitor_query_id":429,"matched_sham_query_id":730,"leader_quality":0.006417931288020808,"competitor_quality":0.0017758496700379992,"margin":0.004642081617982808},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000533145","image_sha256":"848ca0bf4562c6b2a45cfbbc1c873e11d4ee10bc9c946f68bcfbedbf5f8463aa","selection_rank":205,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":13,"matched_sham_query_id":175,"leader_quality":0.07856273179331574,"competitor_quality":0.06770946790529521,"margin":0.010853263888020534},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000334399","image_sha256":"37a81774809017a6f6bd3914f2a82d070fba5f3d93d0ed87551de3bec64a537b","selection_rank":206,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":565,"competitor_query_id":662,"matched_sham_query_id":784,"leader_quality":0.000208932832365252,"competitor_quality":0.00018650097039648412,"margin":2.2431861968767876e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000133418","image_sha256":"e32d57a64b371cb4fc0a731d8b13b5ea26efa2d1e029c7958a8a8f9ee4121277","selection_rank":207,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":382,"competitor_query_id":310,"matched_sham_query_id":779,"leader_quality":0.00012682916552340554,"competitor_quality":0.00011843820028844905,"margin":8.39096523495649e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000439426","image_sha256":"c98a6d3c33b7e80f1c48bad2be2de7b753c720c0f12fe3778f1fbbca87113bac","selection_rank":208,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":17,"competitor_query_id":2,"matched_sham_query_id":11,"leader_quality":0.10347939916445363,"competitor_quality":0.09404885997660282,"margin":0.009430539187850806},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000124975","image_sha256":"941181a4d3a13103f37c99fa2a0ed2a765c5448546ad837d027bf5a82aa1d41c","selection_rank":209,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":71,"matched_sham_query_id":82,"leader_quality":0.004658454325573108,"competitor_quality":0.003316033904638522,"margin":0.0013424204209345858},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000163682","image_sha256":"ae6c017e2766e46fc7f2177f023c6696c3fc6cc1978c0f4c6544e8e25ad956e0","selection_rank":210,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":724,"competitor_query_id":284,"matched_sham_query_id":263,"leader_quality":0.00011081975947094698,"competitor_quality":9.523721646449377e-05,"margin":1.558254300645321e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000416991","image_sha256":"939f11f245c93ee8d06b8f09c5d5029b076b81147e03e062f9982ac6ed57dc44","selection_rank":211,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":53,"competitor_query_id":114,"matched_sham_query_id":5,"leader_quality":0.0034273234515394308,"competitor_quality":0.002831290618664494,"margin":0.0005960328328749368},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000261535","image_sha256":"0d5aba38a1f08c28f4fcdce277a889edfc9f570b842fe4a0eb021f18e178992b","selection_rank":212,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":776,"competitor_query_id":94,"matched_sham_query_id":133,"leader_quality":0.00015824640760529255,"competitor_quality":0.0001379675880979499,"margin":2.027881950734264e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000124277","image_sha256":"38b0db0e5567a75db609ceda8b76dd0ff1de74ca35f0f93ef26bce525de9c315","selection_rank":213,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":8,"competitor_query_id":96,"matched_sham_query_id":296,"leader_quality":0.03938087972134471,"competitor_quality":0.018657102366051705,"margin":0.020723777355293002},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000127263","image_sha256":"aacdd27c1d31c7007fafd83676e6bb66953e8c0de02080671c811093e6058b40","selection_rank":214,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":46,"competitor_query_id":718,"matched_sham_query_id":347,"leader_quality":0.00017833350654326984,"competitor_quality":0.00017813340630866287,"margin":2.001002346069692e-07},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000350019","image_sha256":"98ebe617a7c88f9afce0982f487bd4fafbed00f08c24c5c2b404256e2c9e4193","selection_rank":215,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":7,"competitor_query_id":97,"matched_sham_query_id":9,"leader_quality":0.012054003655914471,"competitor_quality":0.009203727963429888,"margin":0.002850275692484583},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000235252","image_sha256":"695345146f2a6b6716aa2b2f71c4a5acdab139218d0ea9959c40e7f2af1f6fb7","selection_rank":216,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":7,"competitor_query_id":699,"matched_sham_query_id":188,"leader_quality":0.0027611534480108837,"competitor_quality":0.002288568437651421,"margin":0.0004725850103594626},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000539962","image_sha256":"9c03f8050c99b23fd029103327791fc554d645abbec3604c1bcfdb626bfd8727","selection_rank":217,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":73,"competitor_query_id":57,"matched_sham_query_id":735,"leader_quality":0.0012732114658766662,"competitor_quality":0.001084786550594338,"margin":0.0001884249152823282},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000450075","image_sha256":"b94efb5e3bb2fa96be8a5e20008716fe2000e15b063cd39c515143ec829f8eee","selection_rank":218,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":131,"competitor_query_id":472,"matched_sham_query_id":684,"leader_quality":0.0001789670409817281,"competitor_quality":0.00015356980746196374,"margin":2.5397233519764372e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000037988","image_sha256":"0c5fec72e3f1ed81b648718bbb7436be61218bc24b78f56c2dd365196050fb59","selection_rank":219,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":874,"competitor_query_id":11,"matched_sham_query_id":871,"leader_quality":0.0001430188597383516,"competitor_quality":0.0001375823190274656,"margin":5.436540710885998e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000287649","image_sha256":"91fac4147044cc28c5b03a3822f085214a5cf2b60cbe209e5c9b63cda06fc3bd","selection_rank":220,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":819,"competitor_query_id":43,"matched_sham_query_id":892,"leader_quality":0.046661728142697034,"competitor_quality":0.037393550161413554,"margin":0.00926817798128348},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000044699","image_sha256":"24c2eef8c2c8929f3b2032f30fc89c0894c6f1a375d6ae016e3ade301a625165","selection_rank":221,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":5,"competitor_query_id":72,"matched_sham_query_id":9,"leader_quality":0.022212274803982524,"competitor_quality":0.01912982297620224,"margin":0.0030824518277802852},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000449406","image_sha256":"11971b510cc1221ece63bb8bfbc5c15279e161d2e7c0dad44c4e02a575720145","selection_rank":222,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":6,"matched_sham_query_id":37,"leader_quality":0.005715264260598418,"competitor_quality":0.0035508330482763462,"margin":0.002164431212322072},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000258883","image_sha256":"3fedde1647fae071fe3fd56eb2580a2461b6984890c9ab289819fe644d71e4c6","selection_rank":223,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":18,"competitor_query_id":4,"matched_sham_query_id":90,"leader_quality":0.009541449077901226,"competitor_quality":0.004086050248256271,"margin":0.0054553988296449545},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000200252","image_sha256":"fc67d97c7b150936d59597ea2c9c49178708ee7c714dfefc2b7f2781afe07924","selection_rank":224,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":0,"competitor_query_id":4,"matched_sham_query_id":31,"leader_quality":0.006282930420074879,"competitor_quality":0.004413399531980531,"margin":0.0018695308880943484},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000283785","image_sha256":"b6ea09e403b1d4aeec9c405f8a7ffbbfcc14c94b3df0ba957901e3fd5d896524","selection_rank":225,"stratum":"n5plus|crowd|small","eligible":true,"reason":null,"pair":{"leader_query_id":866,"competitor_query_id":500,"matched_sham_query_id":716,"leader_quality":0.00020506682199474896,"competitor_quality":0.00013311197781658098,"margin":7.195484417816798e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000451571","image_sha256":"501c4119054a0ee3110f260afa17f205289de089b9747d18a81b61348b512712","selection_rank":226,"stratum":"n2_4|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":571,"competitor_query_id":26,"matched_sham_query_id":2,"leader_quality":0.0067323460249093855,"competitor_quality":0.006624319840088365,"margin":0.00010802618482102025},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000368940","image_sha256":"a7bc686223380ee8464e04dbeb7c3f0d416f916930a9a844952a7904f031cb4e","selection_rank":227,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":865,"competitor_query_id":748,"matched_sham_query_id":879,"leader_quality":0.0003207732288658535,"competitor_quality":0.00031856333566702245,"margin":2.2098931988310654e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000269316","image_sha256":"e0c8cac89ad9cf5f5d2e5a945def3366fde904e41783f543c1de7e0d5926051c","selection_rank":228,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":429,"competitor_query_id":7,"matched_sham_query_id":129,"leader_quality":0.0001707710383219085,"competitor_quality":0.00014998964980489517,"margin":2.0781388517013337e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000080413","image_sha256":"ccfbf08efc80416f38a5b732d916b9f2a4b6436ae4a0398ccbc0d9dcc7db0aae","selection_rank":229,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":748,"competitor_query_id":121,"matched_sham_query_id":604,"leader_quality":0.0062788679654988905,"competitor_quality":0.00497466967736302,"margin":0.0013041982881358705},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000318114","image_sha256":"8e6da930dbb9d44c5674f231ecc190c69679139ae97967e953860c3bc12b9725","selection_rank":230,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":9,"competitor_query_id":3,"matched_sham_query_id":764,"leader_quality":0.0093347642569422,"competitor_quality":0.006096405511539778,"margin":0.003238358745402423},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000101780","image_sha256":"b5e70b751fdeb00a722ea0da8b3f1c1f9b5813707b7d29289b506f1e42d60edb","selection_rank":231,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":416,"competitor_query_id":776,"matched_sham_query_id":163,"leader_quality":0.001981974822246409,"competitor_quality":0.0019379580441904742,"margin":4.4016778055934805e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000231747","image_sha256":"389e3ecbfaae1b09e918365bb46be7120c767cfdf0d59c61657b285aec6712f8","selection_rank":232,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":65,"competitor_query_id":329,"matched_sham_query_id":114,"leader_quality":0.00019588255288489014,"competitor_quality":0.00019418452485836757,"margin":1.698028026522573e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000227044","image_sha256":"dcc81cb0aa32b7cd672fc08dd42d04a51f9a1c63bc06c55829f6459216dc146c","selection_rank":233,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":55,"competitor_query_id":7,"matched_sham_query_id":59,"leader_quality":0.008973735210790926,"competitor_quality":0.007638995509376656,"margin":0.0013347397014142701},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000309452","image_sha256":"1d859c4fc86ee75a33bb8c95ea3776d6cbbe5714e2b670947e1753512e31cc7c","selection_rank":234,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":62,"competitor_query_id":2,"matched_sham_query_id":18,"leader_quality":0.0023495445216536416,"competitor_quality":0.0015662318186199715,"margin":0.0007833127030336701},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000505573","image_sha256":"aa297692ed80c2539d23e37b959ddb153b07a85505968a679de758b136f9b821","selection_rank":235,"stratum":"n2_4|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":2,"competitor_query_id":653,"matched_sham_query_id":86,"leader_quality":0.018562449581188523,"competitor_quality":0.012731608747942458,"margin":0.0058308408332460645},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000335529","image_sha256":"b5a6a8051941611cb4a05f5917e2c792b1b3f49ff63b35b5324a7e4a82fdf034","selection_rank":236,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":673,"competitor_query_id":526,"matched_sham_query_id":84,"leader_quality":0.0008486556277409479,"competitor_quality":0.0007960332814168443,"margin":5.262234632410362e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000454661","image_sha256":"e2867af244564b4dc6a549d12bfacf294fb524d9e10f8b1e32da40169af734f8","selection_rank":237,"stratum":"n5plus|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":16,"competitor_query_id":14,"matched_sham_query_id":852,"leader_quality":0.006164568068235282,"competitor_quality":0.003911384920873474,"margin":0.0022531831473618074},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000176606","image_sha256":"f04bdd313c6a9d75b3cc70d37191a99ac0bd1097eec19cee5094990bef49ea82","selection_rank":238,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":3,"competitor_query_id":9,"matched_sham_query_id":254,"leader_quality":0.029097197466218756,"competitor_quality":0.016212946816595786,"margin":0.01288425064962297},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000014226","image_sha256":"7342b8ee76ae63bfa942cb6849300cb39618b2453b2a51ef48650970bdeb837a","selection_rank":239,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":667,"competitor_query_id":887,"matched_sham_query_id":806,"leader_quality":0.00024720691598137493,"competitor_quality":0.0002454415195575291,"margin":1.7653964238458246e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000471567","image_sha256":"419a8b31511158d4e0f537e94a8a9a5b3d69bbe05978f362d2c391d2639ef288","selection_rank":240,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":31,"competitor_query_id":35,"matched_sham_query_id":12,"leader_quality":0.0035030921152808298,"competitor_quality":0.0031589125730272453,"margin":0.0003441795422535845},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000331817","image_sha256":"d3998c56c380a7e22455cd99bc940da1fe5eefd1f471ddb1316a351e81a9130e","selection_rank":241,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":84,"competitor_query_id":40,"matched_sham_query_id":676,"leader_quality":0.005489368550549132,"competitor_quality":0.005256713230787256,"margin":0.00023265531976187585},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000438269","image_sha256":"4a5c78dbeabe0d3961c370e12406d893537346729e3ce588a5bf8d9d231951c5","selection_rank":242,"stratum":"n1|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":77,"matched_sham_query_id":4,"leader_quality":0.0023135309143725307,"competitor_quality":0.0012006723446468899,"margin":0.0011128585697256408},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000278848","image_sha256":"a306321447aa9c6ade4dc28a173f2cba38e1decee4941c89f0749b17fe24fed0","selection_rank":243,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":51,"competitor_query_id":31,"matched_sham_query_id":637,"leader_quality":0.004733142110066675,"competitor_quality":0.0029137994754850263,"margin":0.0018193426345816483},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000213816","image_sha256":"bb6a26d8f3db02eab804606cafc4ccb43cf71d4cd41a9b328c830e87372aa40e","selection_rank":244,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":6,"matched_sham_query_id":653,"leader_quality":0.0430755583737657,"competitor_quality":0.03996005902410129,"margin":0.0031154993496644093},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000518326","image_sha256":"bda75025a5a34c45223c06f543b60690844947173b787e761e00f608003813e9","selection_rank":245,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":317,"competitor_query_id":5,"matched_sham_query_id":86,"leader_quality":0.004608445207737194,"competitor_quality":0.004132507113526914,"margin":0.00047593809421027974},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000323799","image_sha256":"aa94ebdb52d07a3b750380b0e507b40fcaf318ac6bbd4240429af54f36c76ab5","selection_rank":246,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":170,"competitor_query_id":194,"matched_sham_query_id":884,"leader_quality":0.00013650441866557044,"competitor_quality":0.00012652685569345583,"margin":9.977562972114608e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000192904","image_sha256":"9ee1f928a231e4254d197885afa9d148502e826014f8dbae366f3e0fdc297c2c","selection_rank":247,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":6,"competitor_query_id":131,"matched_sham_query_id":8,"leader_quality":0.010157877441881319,"competitor_quality":0.007824876849230972,"margin":0.002333000592650347},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000099242","image_sha256":"bc6e184ebd294977c6de71d3ad8e1f495417cc75685e2e5467d025d33b17a832","selection_rank":248,"stratum":"n2_4|ordinary|small","eligible":true,"reason":null,"pair":{"leader_query_id":760,"competitor_query_id":831,"matched_sham_query_id":460,"leader_quality":0.00015227624567765033,"competitor_quality":0.00014971432122877956,"margin":2.5619244488707708e-06},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000201426","image_sha256":"23327e9d0dc7433da034938e9535f30724d1ccadb3ba80f6684bed529f6ecd6c","selection_rank":249,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":564,"competitor_query_id":10,"matched_sham_query_id":208,"leader_quality":0.00016721511064739664,"competitor_quality":0.00012640212488558477,"margin":4.0812985761811874e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000284764","image_sha256":"aeb8eccd4790513a38c9d68152de78d465346e08ca505e7a956a4e568461ec6e","selection_rank":250,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":500,"competitor_query_id":356,"matched_sham_query_id":880,"leader_quality":0.0001518751111199116,"competitor_quality":0.00014038686341637498,"margin":1.148824770353662e-05},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000356968","image_sha256":"9333220ec9888b5a061bcda890b953de3fdfff025285cbaa5b909b5e0b35c78f","selection_rank":251,"stratum":"n1|ordinary|large","eligible":true,"reason":null,"pair":{"leader_query_id":1,"competitor_query_id":454,"matched_sham_query_id":246,"leader_quality":0.0021397731420194285,"competitor_quality":0.0009297318534733326,"margin":0.001210041288546096},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000128598","image_sha256":"e2e2b301b618eea67ffd39adbfe26608c72b846312582e8d1d958119632bd04c","selection_rank":252,"stratum":"n5plus|ordinary|medium","eligible":true,"reason":null,"pair":{"leader_query_id":54,"competitor_query_id":95,"matched_sham_query_id":4,"leader_quality":0.016870397416619224,"competitor_quality":0.012204357864159509,"margin":0.004666039552459715},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false},{"schema_version":"fq.iclr.transport.t2_pair_freeze_receipt.v1","status":"ELIGIBLE_T2_BASELINE_PAIR","model_id":"dino_r50_4s_12e","checkpoint_sha256":"0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a","config_sha256":"01b416d4e9fb2cc2dac8c1b0c8816f32f8b37c19f2ec60a01f034eb366fce4e6","population_sha256":"e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5","annotation_sha256":"5e2adae081fb27789918211ab6604fb375cdda0bf061d438532330e4b8ad6625","image_id":"000000426329","image_sha256":"067f4a27e925289cb96687ec9bc9e5a31d5215a724deaa908a1382f2edb2e689","selection_rank":255,"stratum":"n5plus|crowd|medium","eligible":true,"reason":null,"pair":{"leader_query_id":7,"competitor_query_id":516,"matched_sham_query_id":10,"leader_quality":0.03871671139242561,"competitor_quality":0.02079202210645986,"margin":0.017924689285965748},"baseline_forward_count":1,"intervention_forward":false,"intervention_outputs_read":false,"scientific_effect_readout":false,"V_F_read":false}]}},"intervention_forward":false,"scientific_effect_readout":false,"V_F_read":false,"confirmation_execution_authorized":false}


==> anc/audit/T2_CONFIRMATION_POPULATION_MANIFEST.json <==
{
  "schema_version": "fq.iclr.transport.t2_confirmation_population.v1",
  "status": "FROZEN_T2_CONFIRMATION_POPULATION_NO_MODEL_OUTCOME",
  "source": "COCO_2017_VAL_PUBLIC_NON_RDVF_NAMESPACE",
  "source_annotations": "data/coco2017/annotations/instances_val2017.json",
  "source_annotations_sha256": "e8c7f7908f1d7278341fae127d0da654f102f11bd7b21d8aeefa635b8c810b6f",
  "selection_seed": "FQ-ICLR-T2-COCO-VAL-CONFIRMATION-V1",
  "initial_count": 128,
  "precision_extension_count": 128,
  "maximum_count": 256,
  "same_images_for_both_models": true,
  "selection_inputs": [
    "image_id",
    "object_count",
    "iscrowd",
    "normalized_object_scale"
  ],
  "model_outputs_read_for_selection": false,
  "intervention_outputs_read_for_selection": false,
  "V_read": false,
  "F_read": false,
  "stratum_counts": {
    "n0|ordinary|none": 3,
    "n1|ordinary|large": 11,
    "n1|ordinary|medium": 15,
    "n1|ordinary|small": 4,
    "n2_4|ordinary|large": 17,
    "n2_4|ordinary|medium": 55,
    "n2_4|ordinary|small": 25,
    "n5plus|crowd|medium": 1,
    "n5plus|crowd|small": 20,
    "n5plus|ordinary|medium": 29,
    "n5plus|ordinary|small": 76
  },
  "rows": [
    {
      "image_id": "000000074733",
      "file_name": "000000074733.jpg",
      "width": 612,
      "height": 612,
      "object_count": 19,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "d99c93fb6d22a5d51bbb6e09ca5f10c11bdcf90a711abf6cc83188df52cc456a",
      "phase": "INITIAL_128",
      "selection_rank": 0
    },
    {
      "image_id": "000000264968",
      "file_name": "000000264968.jpg",
      "width": 334,
      "height": 500,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "ee603e1220d1b99de201a8abfa271774be252a270033df835eef73640c9d0703",
      "phase": "INITIAL_128",
      "selection_rank": 1
    },
    {
      "image_id": "000000504415",
      "file_name": "000000504415.jpg",
      "width": 640,
      "height": 427,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "74411e93658f68edd930e9e665a8cfabb542425dd63016303e7e23f4f895aaca",
      "phase": "INITIAL_128",
      "selection_rank": 2
    },
    {
      "image_id": "000000412286",
      "file_name": "000000412286.jpg",
      "width": 333,
      "height": 500,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "2c482d365623b18f877b90eea879331d4d11f8c9f8b13f058aa8cb1ef31cb58d",
      "phase": "INITIAL_128",
      "selection_rank": 3
    },
    {
      "image_id": "000000507975",
      "file_name": "000000507975.jpg",
      "width": 640,
      "height": 480,
      "object_count": 11,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "e4812f760f300f88e0bd1ef60782949a51c64631728e21b53531ae7e0f8cf62b",
      "phase": "INITIAL_128",
      "selection_rank": 4
    },
    {
      "image_id": "000000486573",
      "file_name": "000000486573.jpg",
      "width": 480,
      "height": 640,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "5ef9eda85c70a1298ceb23d5c30c7a3592010e430cb558c09d1ae533069cec58",
      "phase": "INITIAL_128",
      "selection_rank": 5
    },
    {
      "image_id": "000000138550",
      "file_name": "000000138550.jpg",
      "width": 640,
      "height": 428,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "819557b8df3fbbf27358a66aa87adaa5a4908ad95b418f50d1026b43bf9ff0a7",
      "phase": "INITIAL_128",
      "selection_rank": 6
    },
    {
      "image_id": "000000563603",
      "file_name": "000000563603.jpg",
      "width": 459,
      "height": 640,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "aae0af2b3d1afdab4156e57b046144a836b366187efd81f74b8990362f6b85b1",
      "phase": "INITIAL_128",
      "selection_rank": 7
    },
    {
      "image_id": "000000164969",
      "file_name": "000000164969.jpg",
      "width": 640,
      "height": 428,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|large",
      "image_sha256": "6f8cebaacfbcfcf955dc01896b6fc095faa79914ea7f0cf36ad96ec6c4a8690c",
      "phase": "INITIAL_128",
      "selection_rank": 8
    },
    {
      "image_id": "000000301718",
      "file_name": "000000301718.jpg",
      "width": 480,
      "height": 640,
      "object_count": 11,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "54a5a90b270b5ae95672c8ed2947867efabe7acf977d89c985cd1e909a58b1be",
      "phase": "INITIAL_128",
      "selection_rank": 9
    },
    {
      "image_id": "000000166287",
      "file_name": "000000166287.jpg",
      "width": 640,
      "height": 480,
      "object_count": 17,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "8c1e01146df6e51a43b12bedd7913834d5ed8f91031924a964e915a74cc9f72d",
      "phase": "INITIAL_128",
      "selection_rank": 10
    },
    {
      "image_id": "000000109992",
      "file_name": "000000109992.jpg",
      "width": 640,
      "height": 426,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "4aafa6196c1802e0eb2e2c39df41ab9f4b69c449c254a9663578b8a7b79c9444",
      "phase": "INITIAL_128",
      "selection_rank": 11
    },
    {
      "image_id": "000000066038",
      "file_name": "000000066038.jpg",
      "width": 640,
      "height": 480,
      "object_count": 16,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "6ffd3baefa47644f7bf33604d7c1be20c6012950ecbc5dc328d2be9d5833db12",
      "phase": "INITIAL_128",
      "selection_rank": 12
    },
    {
      "image_id": "000000069213",
      "file_name": "000000069213.jpg",
      "width": 640,
      "height": 427,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "c219b7e4409b0dcaab0ec1932372f7f91bfc72abb999a3ed92405c1089eb0b0f",
      "phase": "INITIAL_128",
      "selection_rank": 13
    },
    {
      "image_id": "000000455624",
      "file_name": "000000455624.jpg",
      "width": 640,
      "height": 427,
      "object_count": 15,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "b896f9d8d31a98765a0e15dfec38f7f036ba71b2af8330b4f7a600fb5294aa98",
      "phase": "INITIAL_128",
      "selection_rank": 14
    },
    {
      "image_id": "000000414340",
      "file_name": "000000414340.jpg",
      "width": 427,
      "height": 640,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|small",
      "image_sha256": "4434c715aa868745ed8d4506dfd812da5e0e6fdf0fba8250c7bded4cd15337b8",
      "phase": "INITIAL_128",
      "selection_rank": 15
    },
    {
      "image_id": "000000090155",
      "file_name": "000000090155.jpg",
      "width": 640,
      "height": 427,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "5dce15f7160f3efd68efacab3932a634602533f30e0345967e890f883b8e5604",
      "phase": "INITIAL_128",
      "selection_rank": 16
    },
    {
      "image_id": "000000172595",
      "file_name": "000000172595.jpg",
      "width": 640,
      "height": 360,
      "object_count": 15,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "faa06206531e26d29bed2d1ecca535d5496a017e1e88a7329f19bf4a5574a83b",
      "phase": "INITIAL_128",
      "selection_rank": 17
    },
    {
      "image_id": "000000546976",
      "file_name": "000000546976.jpg",
      "width": 500,
      "height": 375,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "f1ac304d998ecafa9a23ad334d869744e3f1b8ac3ea1c12596a4bde4a146a00e",
      "phase": "INITIAL_128",
      "selection_rank": 18
    },
    {
      "image_id": "000000446117",
      "file_name": "000000446117.jpg",
      "width": 640,
      "height": 426,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "5b16b401560afe3a56ed9cfd321290282fd27ddcfb2f97d65b675a0b83307b32",
      "phase": "INITIAL_128",
      "selection_rank": 19
    },
    {
      "image_id": "000000373382",
      "file_name": "000000373382.jpg",
      "width": 480,
      "height": 640,
      "object_count": 16,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "0370d61f193a4632a66703c9bb401c5d27161309cb6f682fe233ad5f4da3fe42",
      "phase": "INITIAL_128",
      "selection_rank": 20
    },
    {
      "image_id": "000000348708",
      "file_name": "000000348708.jpg",
      "width": 383,
      "height": 640,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "a0a54622b4ee5cf059b69a7346407013987fcbefa16fbd71d894f4e3817369d4",
      "phase": "INITIAL_128",
      "selection_rank": 21
    },
    {
      "image_id": "000000345469",
      "file_name": "000000345469.jpg",
      "width": 480,
      "height": 640,
      "object_count": 14,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "d75629108a0e46d3b1826862b5bae9a1b75ccc4c635411ec12167390c6f83f72",
      "phase": "INITIAL_128",
      "selection_rank": 22
    },
    {
      "image_id": "000000078915",
      "file_name": "000000078915.jpg",
      "width": 481,
      "height": 640,
      "object_count": 12,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "800d4feb64141487b944c3ccd32554a2dc4095589b8cb4d617066a9d0e7c6c43",
      "phase": "INITIAL_128",
      "selection_rank": 23
    },
    {
      "image_id": "000000363840",
      "file_name": "000000363840.jpg",
      "width": 640,
      "height": 480,
      "object_count": 12,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "231e12c229c2f84c186085b320a6a8dcaa3d4763bbd09940204121379a5b3e11",
      "phase": "INITIAL_128",
      "selection_rank": 24
    },
    {
      "image_id": "000000188592",
      "file_name": "000000188592.jpg",
      "width": 480,
      "height": 640,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "d91e1e7121a0f877856108f6244212ef0b34cfcbea0b6563f22a0f618eeafc27",
      "phase": "INITIAL_128",
      "selection_rank": 25
    },
    {
      "image_id": "000000272364",
      "file_name": "000000272364.jpg",
      "width": 428,
      "height": 640,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "a412c21283703aa8822175e319638957a0fbb1e0c909d302a5c27a6188b94989",
      "phase": "INITIAL_128",
      "selection_rank": 26
    },
    {
      "image_id": "000000386134",
      "file_name": "000000386134.jpg",
      "width": 612,
      "height": 612,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|large",
      "image_sha256": "676e88db32dd10e20e60f166df9e4b71a8574d6d552871938ddc8dfce736419f",
      "phase": "INITIAL_128",
      "selection_rank": 27
    },
    {
      "image_id": "000000015660",
      "file_name": "000000015660.jpg",
      "width": 640,
      "height": 348,
      "object_count": 7,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "d908b9557857567ac19501f12f6c090ba3568d11421a2fe6296133a27e48a991",
      "phase": "INITIAL_128",
      "selection_rank": 28
    },
    {
      "image_id": "000000381639",
      "file_name": "000000381639.jpg",
      "width": 584,
      "height": 640,
      "object_count": 15,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "bc465a20b1eca9900919e9948da70ab4590d1436ac80763dbafa8bf9f12da630",
      "phase": "INITIAL_128",
      "selection_rank": 29
    },
    {
      "image_id": "000000109798",
      "file_name": "000000109798.jpg",
      "width": 500,
      "height": 333,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "8fafbfb6d1c320f9efc59291748c0b9a730726db311364c03280b2de39fe656f",
      "phase": "INITIAL_128",
      "selection_rank": 30
    },
    {
      "image_id": "000000567011",
      "file_name": "000000567011.jpg",
      "width": 640,
      "height": 426,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "f52ff0a96efaf136300ad289e5e7a4c944596fe16f4276bb5c41ffbe0a6b657d",
      "phase": "INITIAL_128",
      "selection_rank": 31
    },
    {
      "image_id": "000000290771",
      "file_name": "000000290771.jpg",
      "width": 640,
      "height": 477,
      "object_count": 17,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "7d7f83ad4594d4ccf7b2c10ffcfe063cd84cbda30713368b594ae31aa4992b6d",
      "phase": "INITIAL_128",
      "selection_rank": 32
    },
    {
      "image_id": "000000310200",
      "file_name": "000000310200.jpg",
      "width": 640,
      "height": 480,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "3f9b03989d2abed1869013389aa8ac9885b7fd8ceedd01bd5bc89b8dddd69738",
      "phase": "INITIAL_128",
      "selection_rank": 33
    },
    {
      "image_id": "000000104782",
      "file_name": "000000104782.jpg",
      "width": 500,
      "height": 375,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "667a8bd3ea18c796687c73738455fdf1ab374a32576d3b0bf37ba71760902e4f",
      "phase": "INITIAL_128",
      "selection_rank": 34
    },
    {
      "image_id": "000000248631",
      "file_name": "000000248631.jpg",
      "width": 640,
      "height": 480,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "45ea37728704ce7d5a62ff39c68ab4a1d149cdd743414c0a5455524ea337150a",
      "phase": "INITIAL_128",
      "selection_rank": 35
    },
    {
      "image_id": "000000554002",
      "file_name": "000000554002.jpg",
      "width": 640,
      "height": 425,
      "object_count": 14,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "a53dd6f623305a2a60828d28fbd90ccdf2998539a71e4301267641963e56213c",
      "phase": "INITIAL_128",
      "selection_rank": 36
    },
    {
      "image_id": "000000179642",
      "file_name": "000000179642.jpg",
      "width": 640,
      "height": 427,
      "object_count": 21,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "3ca6f60e050dce9f1cfcbb68052cfdc0ea877fb99529beafa6779c0fa719df17",
      "phase": "INITIAL_128",
      "selection_rank": 37
    },
    {
      "image_id": "000000573258",
      "file_name": "000000573258.jpg",
      "width": 640,
      "height": 480,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "b4967a776006cf57294797e4906aa180194aeda50233d95513d17b13cc0b9f71",
      "phase": "INITIAL_128",
      "selection_rank": 38
    },
    {
      "image_id": "000000451308",
      "file_name": "000000451308.jpg",
      "width": 441,
      "height": 640,
      "object_count": 23,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "30b926d42836c2c3d378d574f9cda17790829d828639bfa23ed036a074bdbca3",
      "phase": "INITIAL_128",
      "selection_rank": 39
    },
    {
      "image_id": "000000405432",
      "file_name": "000000405432.jpg",
      "width": 500,
      "height": 375,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "330804d88d2720574205724ccebf107337edc6dc914784846b7a5c0e721507ec",
      "phase": "INITIAL_128",
      "selection_rank": 40
    },
    {
      "image_id": "000000478862",
      "file_name": "000000478862.jpg",
      "width": 640,
      "height": 480,
      "object_count": 15,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "78d97eb62d51e45b115154d82a6e56bf5dcfe4f967c74277f20df5e1532c0fba",
      "phase": "INITIAL_128",
      "selection_rank": 41
    },
    {
      "image_id": "000000243989",
      "file_name": "000000243989.jpg",
      "width": 500,
      "height": 438,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "36a40ad058e7e4ad2ceca9445cc88feca3b9fbea53d727953dbfce1602f97aeb",
      "phase": "INITIAL_128",
      "selection_rank": 42
    },
    {
      "image_id": "000000523033",
      "file_name": "000000523033.jpg",
      "width": 640,
      "height": 427,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "a73411a8b5f8062de74855c0ae6a9a8c9477e35d2db43e333f8ff6d48e3bba4d",
      "phase": "INITIAL_128",
      "selection_rank": 43
    },
    {
      "image_id": "000000391375",
      "file_name": "000000391375.jpg",
      "width": 640,
      "height": 459,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "668cc307e1066ceb163f2ef4aa44383c78bdaa5ddcceba3907a8dee0ce531a10",
      "phase": "INITIAL_128",
      "selection_rank": 44
    },
    {
      "image_id": "000000291664",
      "file_name": "000000291664.jpg",
      "width": 588,
      "height": 640,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "f8570147f5857eb91dcafb0f6e14caa06ad9db8541d99768e18cdae1b9a7c6cd",
      "phase": "INITIAL_128",
      "selection_rank": 45
    },
    {
      "image_id": "000000026926",
      "file_name": "000000026926.jpg",
      "width": 423,
      "height": 640,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "7126855b6fe8548a6b9da18d8424f803c0eeb37deb3f5764f95f4d60d1915b37",
      "phase": "INITIAL_128",
      "selection_rank": 46
    },
    {
      "image_id": "000000227898",
      "file_name": "000000227898.jpg",
      "width": 640,
      "height": 424,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "6169122c7fd64b036eb85598a7f1085a4f25c7ffb57f0e1ac61e0e2ea52196d0",
      "phase": "INITIAL_128",
      "selection_rank": 47
    },
    {
      "image_id": "000000418062",
      "file_name": "000000418062.jpg",
      "width": 427,
      "height": 640,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "6878c319a0fcf0cb9a1f24efa3129fefe01b07be2c655746cfa31516f4344c52",
      "phase": "INITIAL_128",
      "selection_rank": 48
    },
    {
      "image_id": "000000129113",
      "file_name": "000000129113.jpg",
      "width": 640,
      "height": 480,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "7afcf3b9fe07b838a808faf6cf1ba83e1527ad4e63fa79173f8a339bc3114d0d",
      "phase": "INITIAL_128",
      "selection_rank": 49
    },
    {
      "image_id": "000000186938",
      "file_name": "000000186938.jpg",
      "width": 640,
      "height": 427,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "291ff31f43eccd746a0f2c13b7b38b5ff59579db14f8229105bf57eff7da9850",
      "phase": "INITIAL_128",
      "selection_rank": 50
    },
    {
      "image_id": "000000177935",
      "file_name": "000000177935.jpg",
      "width": 480,
      "height": 640,
      "object_count": 13,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "4e1e6de983ed9e03519ed8af56493934b3c633acd3e19c461aa009f699c41855",
      "phase": "INITIAL_128",
      "selection_rank": 51
    },
    {
      "image_id": "000000219283",
      "file_name": "000000219283.jpg",
      "width": 500,
      "height": 500,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "cb81061ef4871012541702ab329af7b8dc84177848c6bcd59cd7e5dd6b489cb8",
      "phase": "INITIAL_128",
      "selection_rank": 52
    },
    {
      "image_id": "000000158548",
      "file_name": "000000158548.jpg",
      "width": 640,
      "height": 482,
      "object_count": 20,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "8b8662687f8a639949f622da9ccec56bff0e0569b4eb498aa77f0520a19605b1",
      "phase": "INITIAL_128",
      "selection_rank": 53
    },
    {
      "image_id": "000000292330",
      "file_name": "000000292330.jpg",
      "width": 640,
      "height": 512,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "69b3cc092cd58a3a62415a760fa09dc38cf576443d99464d17d5c42118843851",
      "phase": "INITIAL_128",
      "selection_rank": 54
    },
    {
      "image_id": "000000205282",
      "file_name": "000000205282.jpg",
      "width": 640,
      "height": 480,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "82b35c37e5b52aae04650677503465b729785943dc7ab2a9eb4b545f66864625",
      "phase": "INITIAL_128",
      "selection_rank": 55
    },
    {
      "image_id": "000000136600",
      "file_name": "000000136600.jpg",
      "width": 640,
      "height": 457,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "d60884afbf97caa7f0a3a6ae37eb8b25ae61be3abffc25192622980f177afcc1",
      "phase": "INITIAL_128",
      "selection_rank": 56
    },
    {
      "image_id": "000000133233",
      "file_name": "000000133233.jpg",
      "width": 640,
      "height": 361,
      "object_count": 14,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "7f4aaf803281ebe5ddecd6bbb969cc626b65bf893cd2198d05ec7b5a562aa0d1",
      "phase": "INITIAL_128",
      "selection_rank": 57
    },
    {
      "image_id": "000000437898",
      "file_name": "000000437898.jpg",
      "width": 640,
      "height": 427,
      "object_count": 13,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "80a69fe0b425618642c322b5d6144af30d6f93f79acb20f6f9585141d5fed90c",
      "phase": "INITIAL_128",
      "selection_rank": 58
    },
    {
      "image_id": "000000343453",
      "file_name": "000000343453.jpg",
      "width": 640,
      "height": 480,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "d5060feb2b7a4022a7b442f40f79168f92df0ca95880b5184b5934e8645eaac4",
      "phase": "INITIAL_128",
      "selection_rank": 59
    },
    {
      "image_id": "000000361571",
      "file_name": "000000361571.jpg",
      "width": 640,
      "height": 425,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|large",
      "image_sha256": "70c24ed87b242ecbd37270c660c0fd40aa82468aa5561b6fcec4a464d5c3b62d",
      "phase": "INITIAL_128",
      "selection_rank": 60
    },
    {
      "image_id": "000000189213",
      "file_name": "000000189213.jpg",
      "width": 500,
      "height": 375,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "7c2e5f491b5135098b40bd7b9c545ea8f06f738d863435d984882314adbd4c9e",
      "phase": "INITIAL_128",
      "selection_rank": 61
    },
    {
      "image_id": "000000489305",
      "file_name": "000000489305.jpg",
      "width": 305,
      "height": 229,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "a4ff1f70919090ca5467d0588a87c5478571399be8f1bf4a6ed7ba3fc1a21295",
      "phase": "INITIAL_128",
      "selection_rank": 62
    },
    {
      "image_id": "000000248111",
      "file_name": "000000248111.jpg",
      "width": 640,
      "height": 427,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "cb5ac7d777b00669aea16772fa45f1015baf4b06d1b887e76fa6557bac2cb429",
      "phase": "INITIAL_128",
      "selection_rank": 63
    },
    {
      "image_id": "000000481573",
      "file_name": "000000481573.jpg",
      "width": 640,
      "height": 639,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "4e84dea6549eb1c36daa3e7fa6a454eab6fb5910318c2e9ac1482034fa4ea918",
      "phase": "INITIAL_128",
      "selection_rank": 64
    },
    {
      "image_id": "000000412362",
      "file_name": "000000412362.jpg",
      "width": 640,
      "height": 499,
      "object_count": 7,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "f128deccbf3e1043c473351db3d0510e6ecc82329600e41938b31615f30bb4a1",
      "phase": "INITIAL_128",
      "selection_rank": 65
    },
    {
      "image_id": "000000010977",
      "file_name": "000000010977.jpg",
      "width": 500,
      "height": 375,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "fba520c270003f70a09bdbb9ab8ca856a4a6cde110c64f05879e96b755ca7af6",
      "phase": "INITIAL_128",
      "selection_rank": 66
    },
    {
      "image_id": "000000086483",
      "file_name": "000000086483.jpg",
      "width": 500,
      "height": 375,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "ab17c10220fca3e893e48673b0eacaf9d206999ab17279560c982d16fb8798a9",
      "phase": "INITIAL_128",
      "selection_rank": 67
    },
    {
      "image_id": "000000537270",
      "file_name": "000000537270.jpg",
      "width": 640,
      "height": 480,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "82072a4304dd9f8cd22887e60c0b1b910d75175a74ba504e5de82e370f94d0ca",
      "phase": "INITIAL_128",
      "selection_rank": 68
    },
    {
      "image_id": "000000338560",
      "file_name": "000000338560.jpg",
      "width": 480,
      "height": 640,
      "object_count": 12,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "1da51afa7fa72d73dd22181dd0e4ff98b206b54470f97ddf51a8339a3b503ef3",
      "phase": "INITIAL_128",
      "selection_rank": 69
    },
    {
      "image_id": "000000051610",
      "file_name": "000000051610.jpg",
      "width": 640,
      "height": 427,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "c4b6fdea9764b29e9ef8015c0bf6c1bb45c396f17fa0a425cafa9f2c32a025e6",
      "phase": "INITIAL_128",
      "selection_rank": 70
    },
    {
      "image_id": "000000164885",
      "file_name": "000000164885.jpg",
      "width": 640,
      "height": 427,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "ed7d5c90e44189de91ba723744485059c9b54c26b3ca4ab3842d53ca489d50a1",
      "phase": "INITIAL_128",
      "selection_rank": 71
    },
    {
      "image_id": "000000207728",
      "file_name": "000000207728.jpg",
      "width": 640,
      "height": 373,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "86e23bad1cc503b9c903fab062701c9c2676fc66c8e4146770323fd7284f7fe8",
      "phase": "INITIAL_128",
      "selection_rank": 72
    },
    {
      "image_id": "000000118921",
      "file_name": "000000118921.jpg",
      "width": 640,
      "height": 427,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "321f2374beb5e907f2bc2e7eb8ba1fa5fc311f922a9d4dab86230dcc37beb0b4",
      "phase": "INITIAL_128",
      "selection_rank": 73
    },
    {
      "image_id": "000000372819",
      "file_name": "000000372819.jpg",
      "width": 640,
      "height": 426,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "ba959429e80e0291609b81caa25e1a31abb24a3de0df6c7f1f68dd1649349d47",
      "phase": "INITIAL_128",
      "selection_rank": 74
    },
    {
      "image_id": "000000313130",
      "file_name": "000000313130.jpg",
      "width": 640,
      "height": 480,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "3572b83c43004ac3616ffc05705971f62da2a35c4031efaae6ffe52d9bafa109",
      "phase": "INITIAL_128",
      "selection_rank": 75
    },
    {
      "image_id": "000000139099",
      "file_name": "000000139099.jpg",
      "width": 640,
      "height": 453,
      "object_count": 30,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "ab9c7a09369b381043f90e6008307610d63cd9cbe3803ba1af6b1998b361fe51",
      "phase": "INITIAL_128",
      "selection_rank": 76
    },
    {
      "image_id": "000000271402",
      "file_name": "000000271402.jpg",
      "width": 424,
      "height": 640,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "b13b6ba1b399210e9cfd2aa3f14e7a4c209e543ee33cdca18d482bef4ff8dab4",
      "phase": "INITIAL_128",
      "selection_rank": 77
    },
    {
      "image_id": "000000163640",
      "file_name": "000000163640.jpg",
      "width": 640,
      "height": 457,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "e9bcd6d4d276493efdb6fc3ac4bcf3e8b40318f896a68d84981adca606a51bba",
      "phase": "INITIAL_128",
      "selection_rank": 78
    },
    {
      "image_id": "000000485071",
      "file_name": "000000485071.jpg",
      "width": 640,
      "height": 426,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "af8147288606162fbc52e97e5aa6fe6a05ccf3536203c40495f4f7394501fc80",
      "phase": "INITIAL_128",
      "selection_rank": 79
    },
    {
      "image_id": "000000170116",
      "file_name": "000000170116.jpg",
      "width": 640,
      "height": 480,
      "object_count": 9,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "329e023a2f40925b9f28021f9daf9407d568b01edf5fd0b77ac772e27e2553c4",
      "phase": "INITIAL_128",
      "selection_rank": 80
    },
    {
      "image_id": "000000492992",
      "file_name": "000000492992.jpg",
      "width": 427,
      "height": 640,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "bcfcd4c5d5bfe054720bb8a979fe099a2b04fd42b9cc44d00a2691c3a184465f",
      "phase": "INITIAL_128",
      "selection_rank": 81
    },
    {
      "image_id": "000000485844",
      "file_name": "000000485844.jpg",
      "width": 576,
      "height": 396,
      "object_count": 11,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "80194252851d86f6dd9bbe3f2b9bdd72db00f6b7a590287ac30c490af6fc16ac",
      "phase": "INITIAL_128",
      "selection_rank": 82
    },
    {
      "image_id": "000000008277",
      "file_name": "000000008277.jpg",
      "width": 612,
      "height": 612,
      "object_count": 13,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "692fc5469af5fffdc0dac05e709a0ac1380dca32d4c57436903b122f3c3558dc",
      "phase": "INITIAL_128",
      "selection_rank": 83
    },
    {
      "image_id": "000000136715",
      "file_name": "000000136715.jpg",
      "width": 640,
      "height": 425,
      "object_count": 21,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "cde59a511126e505df5b80635e71768e26874382a1bad191f5e26ad820597701",
      "phase": "INITIAL_128",
      "selection_rank": 84
    },
    {
      "image_id": "000000071711",
      "file_name": "000000071711.jpg",
      "width": 640,
      "height": 427,
      "object_count": 15,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "fccd841030f6c5fb2e8acc23bf1105d077f6715d1219010a7ee061ba32917858",
      "phase": "INITIAL_128",
      "selection_rank": 85
    },
    {
      "image_id": "000000155179",
      "file_name": "000000155179.jpg",
      "width": 640,
      "height": 468,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "df0a53913e3fb3e4decf13aecb762fe0abe287f353d79af26eb63b13002f3852",
      "phase": "INITIAL_128",
      "selection_rank": 86
    },
    {
      "image_id": "000000286708",
      "file_name": "000000286708.jpg",
      "width": 640,
      "height": 481,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|large",
      "image_sha256": "a7b888fd1076cc9816e78e96ecb94e7a346e740d578af0dcbc037319944c1bc3",
      "phase": "INITIAL_128",
      "selection_rank": 87
    },
    {
      "image_id": "000000324927",
      "file_name": "000000324927.jpg",
      "width": 480,
      "height": 640,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "edf6b96f614e60ef1284615ecf3063d9749932bcec400d88ff7a192321bac1e1",
      "phase": "INITIAL_128",
      "selection_rank": 88
    },
    {
      "image_id": "000000258541",
      "file_name": "000000258541.jpg",
      "width": 336,
      "height": 448,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "b8f193ba56ea637626ac4f754f8c5d7192660fadab754c59e368048d212be01d",
      "phase": "INITIAL_128",
      "selection_rank": 89
    },
    {
      "image_id": "000000430286",
      "file_name": "000000430286.jpg",
      "width": 640,
      "height": 473,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "d823325d523c74b0a270f1830fe4527ffa63e0518ad3062367ec1faebc35f665",
      "phase": "INITIAL_128",
      "selection_rank": 90
    },
    {
      "image_id": "000000185473",
      "file_name": "000000185473.jpg",
      "width": 640,
      "height": 194,
      "object_count": 16,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "ccf9002db2e904761e86212f5b3d9155cb3c7a6a5f3c020ce07ff70fe4a03e7e",
      "phase": "INITIAL_128",
      "selection_rank": 91
    },
    {
      "image_id": "000000414638",
      "file_name": "000000414638.jpg",
      "width": 612,
      "height": 612,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "fa32398a8441c2a27f5047bc2ad2f9144127f10f2c6663b22f0701679e8e97c3",
      "phase": "INITIAL_128",
      "selection_rank": 92
    },
    {
      "image_id": "000000418961",
      "file_name": "000000418961.jpg",
      "width": 640,
      "height": 427,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "6081d03d55c5a52e4cf944db4a33b85c5d10c4cde34a1bca134a3360720a78e2",
      "phase": "INITIAL_128",
      "selection_rank": 93
    },
    {
      "image_id": "000000327780",
      "file_name": "000000327780.jpg",
      "width": 640,
      "height": 480,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "5b492dc6808bf75c27b3c085784fa102e325acb43125475c1ae1babc83a61fd4",
      "phase": "INITIAL_128",
      "selection_rank": 94
    },
    {
      "image_id": "000000323709",
      "file_name": "000000323709.jpg",
      "width": 640,
      "height": 320,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "68544dbd27f85ab9c77489c2049c12e0642c9b1f8d82184acd18d461f07dbcea",
      "phase": "INITIAL_128",
      "selection_rank": 95
    },
    {
      "image_id": "000000415741",
      "file_name": "000000415741.jpg",
      "width": 640,
      "height": 360,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "f3dc76875460b05e6d348a4867e3e44bad554f819f2e4cf25b9b66615d72302c",
      "phase": "INITIAL_128",
      "selection_rank": 96
    },
    {
      "image_id": "000000064868",
      "file_name": "000000064868.jpg",
      "width": 500,
      "height": 375,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "b3cde4030154cacc17d93aa0a01344ec749f96faab680016e0f680458410cb52",
      "phase": "INITIAL_128",
      "selection_rank": 97
    },
    {
      "image_id": "000000418959",
      "file_name": "000000418959.jpg",
      "width": 640,
      "height": 427,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|small",
      "image_sha256": "bfad3d45970d4c214235c197b047af6d7678ddd62d96908e66d38323d38311ab",
      "phase": "INITIAL_128",
      "selection_rank": 98
    },
    {
      "image_id": "000000065350",
      "file_name": "000000065350.jpg",
      "width": 640,
      "height": 427,
      "object_count": 15,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "963a129714e3675b99b6a405a2cb46eca5678241358bb6b6bbefc3c3f1943ae0",
      "phase": "INITIAL_128",
      "selection_rank": 99
    },
    {
      "image_id": "000000206027",
      "file_name": "000000206027.jpg",
      "width": 640,
      "height": 480,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "2d02a9fe14338778b9b755b92da237f6972e070cc4b1b0f9c0ce4e6923b2a855",
      "phase": "INITIAL_128",
      "selection_rank": 100
    },
    {
      "image_id": "000000274687",
      "file_name": "000000274687.jpg",
      "width": 640,
      "height": 480,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "ebc13d2019005f8d7009f72f33e0e861d5e98837ca4c1d56958636d58dd8ba2b",
      "phase": "INITIAL_128",
      "selection_rank": 101
    },
    {
      "image_id": "000000556158",
      "file_name": "000000556158.jpg",
      "width": 480,
      "height": 640,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "1e67bbb26205214fd8e29e4809513dd6b5454ad5ebf3800f2f08251538ee9ade",
      "phase": "INITIAL_128",
      "selection_rank": 102
    },
    {
      "image_id": "000000325114",
      "file_name": "000000325114.jpg",
      "width": 640,
      "height": 480,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "4242e8e18d2b706a9bb182d540d6f6e93df599740067584f25fa7accaf319cc4",
      "phase": "INITIAL_128",
      "selection_rank": 103
    },
    {
      "image_id": "000000192607",
      "file_name": "000000192607.jpg",
      "width": 640,
      "height": 425,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "df1cfbabe293d62e1ad29ebf0e79699de8c1cef2a09177c5192255846a756974",
      "phase": "INITIAL_128",
      "selection_rank": 104
    },
    {
      "image_id": "000000312278",
      "file_name": "000000312278.jpg",
      "width": 640,
      "height": 293,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "60d58df335eb6b124044f7bce1cd7cc583a47cff1a60e2ce773b16c1106ff6e9",
      "phase": "INITIAL_128",
      "selection_rank": 105
    },
    {
      "image_id": "000000053529",
      "file_name": "000000053529.jpg",
      "width": 500,
      "height": 333,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "560b4e0fc5844448f15891aa241443abc17b670698b3c56c4ae17db37a8cfdbc",
      "phase": "INITIAL_128",
      "selection_rank": 106
    },
    {
      "image_id": "000000357978",
      "file_name": "000000357978.jpg",
      "width": 500,
      "height": 375,
      "object_count": 14,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "c391980744da1a5364eae79358f00c68be4b0429dca5980162d1adbd5d440d34",
      "phase": "INITIAL_128",
      "selection_rank": 107
    },
    {
      "image_id": "000000333772",
      "file_name": "000000333772.jpg",
      "width": 500,
      "height": 375,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "45abc24e5d525f4da47cafca857b5db9b08e8b4ee7fe03bcd3d6b2683ebfbcc7",
      "phase": "INITIAL_128",
      "selection_rank": 108
    },
    {
      "image_id": "000000263299",
      "file_name": "000000263299.jpg",
      "width": 500,
      "height": 335,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|large",
      "image_sha256": "62e5029b36c901539d8733037a5340ae2ef85ee287094ac784b28e9463b9d502",
      "phase": "INITIAL_128",
      "selection_rank": 109
    },
    {
      "image_id": "000000143931",
      "file_name": "000000143931.jpg",
      "width": 640,
      "height": 480,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "45cf81830e1b95dc25a9be1ebdf2798238b9bda4dc3e34e589442c5c9ad98aad",
      "phase": "INITIAL_128",
      "selection_rank": 110
    },
    {
      "image_id": "000000084664",
      "file_name": "000000084664.jpg",
      "width": 612,
      "height": 612,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "f936a16148ba0460b3b89cb4f4aa3866f3079210b7e641abd0b016ddcd3e51e7",
      "phase": "INITIAL_128",
      "selection_rank": 111
    },
    {
      "image_id": "000000046872",
      "file_name": "000000046872.jpg",
      "width": 640,
      "height": 391,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "fd991bcccf8342f3ab5c5228dce3873765964a545365ac3f31d69b32c8a9258d",
      "phase": "INITIAL_128",
      "selection_rank": 112
    },
    {
      "image_id": "000000088951",
      "file_name": "000000088951.jpg",
      "width": 500,
      "height": 374,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "2abcdbf48031a2d126452f1b383195a8a25189fa2620d085e35f6184ce73ed0b",
      "phase": "INITIAL_128",
      "selection_rank": 113
    },
    {
      "image_id": "000000031118",
      "file_name": "000000031118.jpg",
      "width": 640,
      "height": 427,
      "object_count": 17,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "2cdfc92ff0193efb0a93f9021841308f1cb204d1ac4810d00aa32a515ef033f7",
      "phase": "INITIAL_128",
      "selection_rank": 114
    },
    {
      "image_id": "000000397681",
      "file_name": "000000397681.jpg",
      "width": 640,
      "height": 640,
      "object_count": 29,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "2d0a0055517147f3a0be7a13ab375f2ad3d41194f8a9d33fb510ca058c5e4662",
      "phase": "INITIAL_128",
      "selection_rank": 115
    },
    {
      "image_id": "000000576955",
      "file_name": "000000576955.jpg",
      "width": 640,
      "height": 427,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "3446d0b6db7f0b012c21ac8d2c76963f314fb34fa2247b0eb2166a016793ba9f",
      "phase": "INITIAL_128",
      "selection_rank": 116
    },
    {
      "image_id": "000000404922",
      "file_name": "000000404922.jpg",
      "width": 368,
      "height": 500,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "a3bc50bef06d19ccb06394209dad825778760a1dba4f6d4e9448f0789c5e49ff",
      "phase": "INITIAL_128",
      "selection_rank": 117
    },
    {
      "image_id": "000000023126",
      "file_name": "000000023126.jpg",
      "width": 640,
      "height": 428,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "65917720776abafb2706e037fda7a9d90eb17b659bfa49ac20d19b06abff2e9e",
      "phase": "INITIAL_128",
      "selection_rank": 118
    },
    {
      "image_id": "000000577584",
      "file_name": "000000577584.jpg",
      "width": 418,
      "height": 640,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "9e47eaaf563d2ae9bfebcea80f2616ceb7eaf6c99a0390f0274cfb0068686d77",
      "phase": "INITIAL_128",
      "selection_rank": 119
    },
    {
      "image_id": "000000296657",
      "file_name": "000000296657.jpg",
      "width": 640,
      "height": 427,
      "object_count": 14,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "ac48b0d2c8a9dd00737b3ad1aadc59e96f2721a6d64719b881a6f6acdb46d3c8",
      "phase": "INITIAL_128",
      "selection_rank": 120
    },
    {
      "image_id": "000000060102",
      "file_name": "000000060102.jpg",
      "width": 640,
      "height": 360,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "49d1bff2f0dacffc712afc003fe3d2b8705881e5d5e241ec02d37e431d49d01c",
      "phase": "INITIAL_128",
      "selection_rank": 121
    },
    {
      "image_id": "000000135890",
      "file_name": "000000135890.jpg",
      "width": 428,
      "height": 640,
      "object_count": 12,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "7c3b5e6755b58d55585200d2cf15fd46d0119dcb4b507d35df34f4da914f8d03",
      "phase": "INITIAL_128",
      "selection_rank": 122
    },
    {
      "image_id": "000000231580",
      "file_name": "000000231580.jpg",
      "width": 640,
      "height": 480,
      "object_count": 10,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "f4c3efedc90249f7671736c8a1eb3446ff13446a7160ab8e3965ff16c760dd7c",
      "phase": "INITIAL_128",
      "selection_rank": 123
    },
    {
      "image_id": "000000330818",
      "file_name": "000000330818.jpg",
      "width": 426,
      "height": 640,
      "object_count": 9,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "ec6b58d1ee8938d9efb4d231f13809de61f39caf8ce1479ccd32dec548869664",
      "phase": "INITIAL_128",
      "selection_rank": 124
    },
    {
      "image_id": "000000361621",
      "file_name": "000000361621.jpg",
      "width": 640,
      "height": 427,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "27ef851c1525eda678fa34f7bff43ef5ff44fa50a9280f435b41aa0629db393f",
      "phase": "INITIAL_128",
      "selection_rank": 125
    },
    {
      "image_id": "000000304812",
      "file_name": "000000304812.jpg",
      "width": 428,
      "height": 640,
      "object_count": 9,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "21e69b93c9ea6a7c3352331969ee8ee6bf8025bc2dc09cfbec67c32cdc48938a",
      "phase": "INITIAL_128",
      "selection_rank": 126
    },
    {
      "image_id": "000000241319",
      "file_name": "000000241319.jpg",
      "width": 640,
      "height": 476,
      "object_count": 10,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "86e9949e3dbaa94b1543f585375f1d8ef1b05aa8411fca298bc4c13e53d29c1d",
      "phase": "INITIAL_128",
      "selection_rank": 127
    },
    {
      "image_id": "000000057672",
      "file_name": "000000057672.jpg",
      "width": 640,
      "height": 480,
      "object_count": 16,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "7f497377f9ad39d7b90752d4faf5cd7605329652d511f5009430d39231512334",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 128
    },
    {
      "image_id": "000000195165",
      "file_name": "000000195165.jpg",
      "width": 640,
      "height": 478,
      "object_count": 18,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "05d5d8c905b8b4a266d7dc1c82906b35fc88679a42b331b065d73c14439fb722",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 129
    },
    {
      "image_id": "000000069795",
      "file_name": "000000069795.jpg",
      "width": 640,
      "height": 480,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "f6175e4ec5c2b026093e21268e659291d7869bc7e0a690325747058a4d78d74c",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 130
    },
    {
      "image_id": "000000418696",
      "file_name": "000000418696.jpg",
      "width": 640,
      "height": 427,
      "object_count": 9,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "2c9aa38b9e80707f5a11140141b85cdb9ad9fbf779cd0afe2b2785c6c2942faf",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 131
    },
    {
      "image_id": "000000152771",
      "file_name": "000000152771.jpg",
      "width": 640,
      "height": 479,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "d474ceba14bb79f5100ee35c71b88478212b612aed8924afc89e1410922a6887",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 132
    },
    {
      "image_id": "000000134722",
      "file_name": "000000134722.jpg",
      "width": 640,
      "height": 480,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "bd2e7cbc6a32b8e28bfb18b00d2d3bbd439ba5f5ad676b4af068380047c69f69",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 133
    },
    {
      "image_id": "000000230008",
      "file_name": "000000230008.jpg",
      "width": 640,
      "height": 360,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "71685782cd06160eb22c6b1bf4da9149374e41f878767c7bb1f5e41183c2d120",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 134
    },
    {
      "image_id": "000000250758",
      "file_name": "000000250758.jpg",
      "width": 640,
      "height": 480,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "8d800ba75e182d46dcbcc48323b38864a41cfa3ab0d92ee810a55d5a70158933",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 135
    },
    {
      "image_id": "000000163562",
      "file_name": "000000163562.jpg",
      "width": 500,
      "height": 333,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "1701aa65e43d7e6e0014d11129161737ce791b61cbd1b3f36070c8bca0f9644b",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 136
    },
    {
      "image_id": "000000329447",
      "file_name": "000000329447.jpg",
      "width": 640,
      "height": 505,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "18068dc748bfccf7a40008044c1a605e47258fc70f448026952e78a9e1c7eb3f",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 137
    },
    {
      "image_id": "000000490413",
      "file_name": "000000490413.jpg",
      "width": 640,
      "height": 238,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|large",
      "image_sha256": "84c861cb5cda260415fdb0d8bd8798802c692316f2773f3b5e78a3392adad079",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 138
    },
    {
      "image_id": "000000181303",
      "file_name": "000000181303.jpg",
      "width": 640,
      "height": 358,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "ff0982863deaa27955c77db54dadeb60a5dc8b98cd876e53d3e5f721f3815033",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 139
    },
    {
      "image_id": "000000434247",
      "file_name": "000000434247.jpg",
      "width": 640,
      "height": 482,
      "object_count": 27,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "daa0a815599c3422a28409ac141216e88dcb3588abe07ddb1d4a9be2a126a371",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 140
    },
    {
      "image_id": "000000297698",
      "file_name": "000000297698.jpg",
      "width": 640,
      "height": 441,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "0e397e7ecd85c19a398fe6d1b683e96281d15c36341b7f4c8899e37769c19c33",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 141
    },
    {
      "image_id": "000000521509",
      "file_name": "000000521509.jpg",
      "width": 640,
      "height": 427,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "32e087992c2613f404b90f768c5035999b53e19d26dec4e6018303b3dcb03672",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 142
    },
    {
      "image_id": "000000186980",
      "file_name": "000000186980.jpg",
      "width": 457,
      "height": 640,
      "object_count": 14,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "72e6c01325528577e18a5b53478c6c3d819ba8ad2470b4d579c86c76ac0afc63",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 143
    },
    {
      "image_id": "000000499775",
      "file_name": "000000499775.jpg",
      "width": 640,
      "height": 480,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "b6632812f7b534dc1b61cf0ab8a248fb6fd805371acf1a3ddb61e342652c7aa1",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 144
    },
    {
      "image_id": "000000235784",
      "file_name": "000000235784.jpg",
      "width": 640,
      "height": 459,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "ebf7150935f7cf7b6d7a707c476d157eb6bb81f8c1fd8e1e29854bd5a32b9556",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 145
    },
    {
      "image_id": "000000402346",
      "file_name": "000000402346.jpg",
      "width": 640,
      "height": 480,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "4d38646dca39b55df3d8c39e5edab5600939884c60e46b7ff9a9e6d1456b41d7",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 146
    },
    {
      "image_id": "000000104572",
      "file_name": "000000104572.jpg",
      "width": 640,
      "height": 419,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "49b048611fcf992ef2ff09acfc5dc82ed2add1439f326cb962c8a120c538fcf7",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 147
    },
    {
      "image_id": "000000520264",
      "file_name": "000000520264.jpg",
      "width": 640,
      "height": 480,
      "object_count": 18,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "3a1cf56ddde8013d7d02fd63329e5b435936db386fb9db51d5f37ee60c6d2bcb",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 148
    },
    {
      "image_id": "000000548246",
      "file_name": "000000548246.jpg",
      "width": 640,
      "height": 428,
      "object_count": 19,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "6a474ea7a6e6381e81d967bdae067551bca4482526a1a1e5632c4e108a943027",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 149
    },
    {
      "image_id": "000000183104",
      "file_name": "000000183104.jpg",
      "width": 640,
      "height": 476,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "936add768a98bcaad739bbe1024884d759f3347b3b81de2694c029d58c265cd8",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 150
    },
    {
      "image_id": "000000105249",
      "file_name": "000000105249.jpg",
      "width": 500,
      "height": 333,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "7f9886337c5f124db17b79a96a11a30904f3f0caa08cbdb375b60db58f2af0a0",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 151
    },
    {
      "image_id": "000000563281",
      "file_name": "000000563281.jpg",
      "width": 489,
      "height": 500,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "d8d424750ed225b82f8cb349aaefc8e3f7156ca2ead51c1518245d05c63d2da2",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 152
    },
    {
      "image_id": "000000526197",
      "file_name": "000000526197.jpg",
      "width": 428,
      "height": 640,
      "object_count": 7,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "84364c2e645d5806ea5b924c1444bc37d54b7d31d02f0e42d8f4a524044df3f3",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 153
    },
    {
      "image_id": "000000574520",
      "file_name": "000000574520.jpg",
      "width": 640,
      "height": 399,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "4b4a90e16ea438f390bf42ab4982ec902304d9b2bc54eb6d058940f6c853e391",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 154
    },
    {
      "image_id": "000000066231",
      "file_name": "000000066231.jpg",
      "width": 640,
      "height": 427,
      "object_count": 26,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "9f4fe7d747ae0d163c865e6478afc0a39822817b650b11094bbcb4fe37b46680",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 155
    },
    {
      "image_id": "000000054592",
      "file_name": "000000054592.jpg",
      "width": 640,
      "height": 418,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "850a7dbd3351b791b86e7be0b8f24f461e12141d648b89bf1aff5f10135516f4",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 156
    },
    {
      "image_id": "000000193181",
      "file_name": "000000193181.jpg",
      "width": 426,
      "height": 640,
      "object_count": 16,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "dbdde9e6fa081de9038e90808e870b8f44c54b9e409de6a8b8dd688766f4bc2e",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 157
    },
    {
      "image_id": "000000470773",
      "file_name": "000000470773.jpg",
      "width": 640,
      "height": 480,
      "object_count": 32,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "48aac88bc3071da216a2a5ebe08ea7792b825edea1f4ed5039a20d302fb16560",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 158
    },
    {
      "image_id": "000000276804",
      "file_name": "000000276804.jpg",
      "width": 512,
      "height": 640,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "1120033891e4518ba7bdbc169f11ba3c40bf4d821b5e840ff73528abf59ba0e3",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 159
    },
    {
      "image_id": "000000529568",
      "file_name": "000000529568.jpg",
      "width": 480,
      "height": 640,
      "object_count": 35,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "2c97efcc385141e55c77afcf239cf59639637e9155cacf5ac870c87d2a6de42e",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 160
    },
    {
      "image_id": "000000453722",
      "file_name": "000000453722.jpg",
      "width": 640,
      "height": 427,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "02439c92eca0c51c177cbc9c9b31bf6afeb6870c4d1e93b7475601f8f869021a",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 161
    },
    {
      "image_id": "000000406997",
      "file_name": "000000406997.jpg",
      "width": 640,
      "height": 480,
      "object_count": 7,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "73d1d5fff4154d5d221f8a7826d64a93c13556068d5826047749e7b1179d6678",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 162
    },
    {
      "image_id": "000000061108",
      "file_name": "000000061108.jpg",
      "width": 640,
      "height": 480,
      "object_count": 9,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "9b12f04a265e842ed75e9eb2c2de1c537cd3543baaf1d7e4f6f26f8b31624f4f",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 163
    },
    {
      "image_id": "000000063740",
      "file_name": "000000063740.jpg",
      "width": 640,
      "height": 480,
      "object_count": 11,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "9f74cea258a399e7c9afb513b4ccf7dca1dd42f42cb5b169799556667e5d0c34",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 164
    },
    {
      "image_id": "000000474028",
      "file_name": "000000474028.jpg",
      "width": 640,
      "height": 427,
      "object_count": 15,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "f2c62d024959d0961cd5bee4f78efc015c221b908005c5bbdbeaaede7d8d0cf6",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 165
    },
    {
      "image_id": "000000160556",
      "file_name": "000000160556.jpg",
      "width": 640,
      "height": 428,
      "object_count": 9,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "864231b70723ca0112be41dd13c67442eb700e8803da3becb5019637aff3e0e9",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 166
    },
    {
      "image_id": "000000480936",
      "file_name": "000000480936.jpg",
      "width": 482,
      "height": 640,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "2487034e07fc8d7b581e0d920afae23f801f5005b5cd37b9d7fe3ed47a8a319d",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 167
    },
    {
      "image_id": "000000132544",
      "file_name": "000000132544.jpg",
      "width": 640,
      "height": 427,
      "object_count": 15,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "4cccadfc39b2531f519500f58f63d23868f6e357831445c40ac4d03a0b83aadf",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 168
    },
    {
      "image_id": "000000039785",
      "file_name": "000000039785.jpg",
      "width": 500,
      "height": 375,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "887b76f9732bdbb0038f0338cd1a687b49623114352bdde634a3a25a12454b99",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 169
    },
    {
      "image_id": "000000372260",
      "file_name": "000000372260.jpg",
      "width": 427,
      "height": 640,
      "object_count": 12,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "48ae887c9520533893d3f7afa853f20db4bc3376def97692b0bd410e715f674c",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 170
    },
    {
      "image_id": "000000376365",
      "file_name": "000000376365.jpg",
      "width": 500,
      "height": 375,
      "object_count": 7,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "a04f2f61686262a003c5faba0f835251e09a8de069ee7c8ad9b8a52b489ee583",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 171
    },
    {
      "image_id": "000000176847",
      "file_name": "000000176847.jpg",
      "width": 640,
      "height": 480,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "513f5d2862f8ca1bfcf268a523e139d2bb1fb9ae6a4817671534f0666c464358",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 172
    },
    {
      "image_id": "000000334530",
      "file_name": "000000334530.jpg",
      "width": 640,
      "height": 459,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "e211558df7cacca2c10def771485f0b844b7a8a22b138a86c0e8c113b9b850e2",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 173
    },
    {
      "image_id": "000000314914",
      "file_name": "000000314914.jpg",
      "width": 480,
      "height": 640,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "a73311750c13e8c8ca8284470cc0bcf3a6d64244594d5153d712b1be0446e182",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 174
    },
    {
      "image_id": "000000152214",
      "file_name": "000000152214.jpg",
      "width": 480,
      "height": 640,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "1700fa77568abde6949c40d79b6551bf099fc094a60e4b6953b8852abaa94a36",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 175
    },
    {
      "image_id": "000000150726",
      "file_name": "000000150726.jpg",
      "width": 480,
      "height": 640,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "21b3a0928964f83cd10bcc2766e27d7c0a574e1a1477dad52703e5594670ca45",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 176
    },
    {
      "image_id": "000000423971",
      "file_name": "000000423971.jpg",
      "width": 640,
      "height": 425,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|large",
      "image_sha256": "ad98f4d8afe26aa4431cc6d45729ade1413520333f1fc814f24f82cb052c5e12",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 177
    },
    {
      "image_id": "000000025057",
      "file_name": "000000025057.jpg",
      "width": 640,
      "height": 427,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "8208c5aa7a2aa8b805e7581289a91c8ed0cad5cd8a90e826d1ea0ca59d1cb773",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 178
    },
    {
      "image_id": "000000093261",
      "file_name": "000000093261.jpg",
      "width": 500,
      "height": 375,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "b21e5e3f4d9c8d16bb42b17092d2f3b73770048148b9782a5ecb99ef34a14272",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 179
    },
    {
      "image_id": "000000233033",
      "file_name": "000000233033.jpg",
      "width": 640,
      "height": 480,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "e44f3ae9876c9dbd2bd22efa55e502a444e4999634efa95a71d6b1d99a128ad3",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 180
    },
    {
      "image_id": "000000508482",
      "file_name": "000000508482.jpg",
      "width": 480,
      "height": 640,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|large",
      "image_sha256": "b54e580028cafb79a51ce192be84d23a7a974e5c558ca44d4331a0ea854ec44d",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 181
    },
    {
      "image_id": "000000294162",
      "file_name": "000000294162.jpg",
      "width": 480,
      "height": 640,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "c07b6e448ba56ef11b6a64d092fd1edc0dbe1ef67fac5e86c2af49db3a6f39db",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 182
    },
    {
      "image_id": "000000465675",
      "file_name": "000000465675.jpg",
      "width": 640,
      "height": 403,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "5ce1574df63983dcb03c6ac6c6c115f2ba148ed6d24f1aefc8701c28264ee8ad",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 183
    },
    {
      "image_id": "000000549136",
      "file_name": "000000549136.jpg",
      "width": 640,
      "height": 434,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|small",
      "image_sha256": "cba2f02d88e1108a8939fad1583bb3221255b067f5686cfacad7f6c8ba5c3f3d",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 184
    },
    {
      "image_id": "000000531707",
      "file_name": "000000531707.jpg",
      "width": 640,
      "height": 480,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "e4cb5740e6d651f48e2044284c7b4056437c47425378172fdfb8256d82893784",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 185
    },
    {
      "image_id": "000000194471",
      "file_name": "000000194471.jpg",
      "width": 334,
      "height": 500,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "d48d204af43a8c6e67b9ccbafd16dea0095898ad36658f22e1ab932a6a6d1843",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 186
    },
    {
      "image_id": "000000385719",
      "file_name": "000000385719.jpg",
      "width": 640,
      "height": 421,
      "object_count": 17,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "5863bcc4c3bb2fbdf5686991746e4dd488c6dff72f6247d9f941a77c9ebdd7b6",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 187
    },
    {
      "image_id": "000000458325",
      "file_name": "000000458325.jpg",
      "width": 640,
      "height": 427,
      "object_count": 35,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "cc9d8a2d6fdd06220bb2e63d0e41b13cddd7a83758c74b2aa0161e56c8aa18a9",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 188
    },
    {
      "image_id": "000000098497",
      "file_name": "000000098497.jpg",
      "width": 640,
      "height": 480,
      "object_count": 0,
      "crowd_count": 0,
      "stratum": "n0|ordinary|none",
      "image_sha256": "2314fd57bbc82c8b78f04594f2e61d7dda3e1d18f4e9d2946bc2329ee33f9ea1",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 189
    },
    {
      "image_id": "000000349184",
      "file_name": "000000349184.jpg",
      "width": 428,
      "height": 640,
      "object_count": 9,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "4bb0d5850695a09964d7f111ba8bf70233fd4798332aae8add1648ef736a1de3",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 190
    },
    {
      "image_id": "000000153568",
      "file_name": "000000153568.jpg",
      "width": 500,
      "height": 400,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|large",
      "image_sha256": "2572061c45d8a5928053f6fb64ab672f68967350ee07aaea7279fe0f02c51d33",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 191
    },
    {
      "image_id": "000000097988",
      "file_name": "000000097988.jpg",
      "width": 612,
      "height": 612,
      "object_count": 18,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "1d8288339c7cdfdc5dc57881aadbbf0319657138058880d60eb8daa521995389",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 192
    },
    {
      "image_id": "000000427034",
      "file_name": "000000427034.jpg",
      "width": 640,
      "height": 480,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "67f67faa801571ade9d12ca207f582bc5abdda9af672b9e5dab8e9414c2cb3a3",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 193
    },
    {
      "image_id": "000000464522",
      "file_name": "000000464522.jpg",
      "width": 494,
      "height": 640,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "fd665a61d5de25752dc89976ad567b9e9c8459c47a24563c1de293e1a4f0a7b4",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 194
    },
    {
      "image_id": "000000466567",
      "file_name": "000000466567.jpg",
      "width": 480,
      "height": 640,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "a0cba3048fa7c5c5c8a1a40b9411b170097334e1c1a15daafc35cb0736c0f987",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 195
    },
    {
      "image_id": "000000448076",
      "file_name": "000000448076.jpg",
      "width": 640,
      "height": 480,
      "object_count": 17,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "7237c864fef7a8fa702e095b4b84f38631f41ba2cd7fc94d9c3d1d77c8b303fd",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 196
    },
    {
      "image_id": "000000270883",
      "file_name": "000000270883.jpg",
      "width": 640,
      "height": 393,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "aac2f2b24c16458fcdc83a288b9724c95bd386025c8c4ad0cab31fb3ff7c3e23",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 197
    },
    {
      "image_id": "000000402334",
      "file_name": "000000402334.jpg",
      "width": 427,
      "height": 640,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "55bb72a74105d226917cd378656f9d8e08ca88a7ae9753151fbc155c990890a0",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 198
    },
    {
      "image_id": "000000055002",
      "file_name": "000000055002.jpg",
      "width": 500,
      "height": 375,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "df75b3c0b09e519fa531f8bb57d27bb6eb86f0e2a951c47c8defe593746fef77",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 199
    },
    {
      "image_id": "000000385205",
      "file_name": "000000385205.jpg",
      "width": 640,
      "height": 480,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "dd8d22a6092b9428a6171f07ece3b8f85015a9383366b7cc896c68b02490b5ba",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 200
    },
    {
      "image_id": "000000396274",
      "file_name": "000000396274.jpg",
      "width": 640,
      "height": 480,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|small",
      "image_sha256": "42b1b4b73603d0b5b089eacfa8a16bf5b3edbddca46b705cc941a3d745b19cc0",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 201
    },
    {
      "image_id": "000000308531",
      "file_name": "000000308531.jpg",
      "width": 359,
      "height": 640,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "fa6aa7ce0a999e5e045c425122407e56867ff342e86ee17f65d1f2d62dcbb90e",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 202
    },
    {
      "image_id": "000000218424",
      "file_name": "000000218424.jpg",
      "width": 640,
      "height": 480,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "d9571422156535c2c0f8eda0816f545af4958da1dd1a45179e09424cbf350fae",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 203
    },
    {
      "image_id": "000000047010",
      "file_name": "000000047010.jpg",
      "width": 640,
      "height": 480,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "d3d2e08209430be0d54b9aab3b6bd7c8ce4c2ddd79b9ed7f994dbb3bc5134856",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 204
    },
    {
      "image_id": "000000533145",
      "file_name": "000000533145.jpg",
      "width": 500,
      "height": 375,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "848ca0bf4562c6b2a45cfbbc1c873e11d4ee10bc9c946f68bcfbedbf5f8463aa",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 205
    },
    {
      "image_id": "000000334399",
      "file_name": "000000334399.jpg",
      "width": 640,
      "height": 480,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "37a81774809017a6f6bd3914f2a82d070fba5f3d93d0ed87551de3bec64a537b",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 206
    },
    {
      "image_id": "000000133418",
      "file_name": "000000133418.jpg",
      "width": 640,
      "height": 427,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "e32d57a64b371cb4fc0a731d8b13b5ea26efa2d1e029c7958a8a8f9ee4121277",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 207
    },
    {
      "image_id": "000000439426",
      "file_name": "000000439426.jpg",
      "width": 640,
      "height": 480,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "c98a6d3c33b7e80f1c48bad2be2de7b753c720c0f12fe3778f1fbbca87113bac",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 208
    },
    {
      "image_id": "000000124975",
      "file_name": "000000124975.jpg",
      "width": 640,
      "height": 425,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "941181a4d3a13103f37c99fa2a0ed2a765c5448546ad837d027bf5a82aa1d41c",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 209
    },
    {
      "image_id": "000000163682",
      "file_name": "000000163682.jpg",
      "width": 427,
      "height": 640,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "ae6c017e2766e46fc7f2177f023c6696c3fc6cc1978c0f4c6544e8e25ad956e0",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 210
    },
    {
      "image_id": "000000416991",
      "file_name": "000000416991.jpg",
      "width": 640,
      "height": 329,
      "object_count": 41,
      "crowd_count": 3,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "939f11f245c93ee8d06b8f09c5d5029b076b81147e03e062f9982ac6ed57dc44",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 211
    },
    {
      "image_id": "000000261535",
      "file_name": "000000261535.jpg",
      "width": 433,
      "height": 640,
      "object_count": 7,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "0d5aba38a1f08c28f4fcdce277a889edfc9f570b842fe4a0eb021f18e178992b",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 212
    },
    {
      "image_id": "000000124277",
      "file_name": "000000124277.jpg",
      "width": 640,
      "height": 481,
      "object_count": 7,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "38b0db0e5567a75db609ceda8b76dd0ff1de74ca35f0f93ef26bce525de9c315",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 213
    },
    {
      "image_id": "000000127263",
      "file_name": "000000127263.jpg",
      "width": 640,
      "height": 427,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "aacdd27c1d31c7007fafd83676e6bb66953e8c0de02080671c811093e6058b40",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 214
    },
    {
      "image_id": "000000350019",
      "file_name": "000000350019.jpg",
      "width": 426,
      "height": 640,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "98ebe617a7c88f9afce0982f487bd4fafbed00f08c24c5c2b404256e2c9e4193",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 215
    },
    {
      "image_id": "000000235252",
      "file_name": "000000235252.jpg",
      "width": 640,
      "height": 427,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "695345146f2a6b6716aa2b2f71c4a5acdab139218d0ea9959c40e7f2af1f6fb7",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 216
    },
    {
      "image_id": "000000539962",
      "file_name": "000000539962.jpg",
      "width": 640,
      "height": 480,
      "object_count": 18,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "9c03f8050c99b23fd029103327791fc554d645abbec3604c1bcfdb626bfd8727",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 217
    },
    {
      "image_id": "000000450075",
      "file_name": "000000450075.jpg",
      "width": 640,
      "height": 480,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "b94efb5e3bb2fa96be8a5e20008716fe2000e15b063cd39c515143ec829f8eee",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 218
    },
    {
      "image_id": "000000037988",
      "file_name": "000000037988.jpg",
      "width": 640,
      "height": 480,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "0c5fec72e3f1ed81b648718bbb7436be61218bc24b78f56c2dd365196050fb59",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 219
    },
    {
      "image_id": "000000287649",
      "file_name": "000000287649.jpg",
      "width": 640,
      "height": 480,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "91fac4147044cc28c5b03a3822f085214a5cf2b60cbe209e5c9b63cda06fc3bd",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 220
    },
    {
      "image_id": "000000044699",
      "file_name": "000000044699.jpg",
      "width": 640,
      "height": 426,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "24c2eef8c2c8929f3b2032f30fc89c0894c6f1a375d6ae016e3ade301a625165",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 221
    },
    {
      "image_id": "000000449406",
      "file_name": "000000449406.jpg",
      "width": 500,
      "height": 333,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "11971b510cc1221ece63bb8bfbc5c15279e161d2e7c0dad44c4e02a575720145",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 222
    },
    {
      "image_id": "000000258883",
      "file_name": "000000258883.jpg",
      "width": 426,
      "height": 640,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "3fedde1647fae071fe3fd56eb2580a2461b6984890c9ab289819fe644d71e4c6",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 223
    },
    {
      "image_id": "000000200252",
      "file_name": "000000200252.jpg",
      "width": 500,
      "height": 375,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "fc67d97c7b150936d59597ea2c9c49178708ee7c714dfefc2b7f2781afe07924",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 224
    },
    {
      "image_id": "000000283785",
      "file_name": "000000283785.jpg",
      "width": 500,
      "height": 336,
      "object_count": 31,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|small",
      "image_sha256": "b6ea09e403b1d4aeec9c405f8a7ffbbfcc14c94b3df0ba957901e3fd5d896524",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 225
    },
    {
      "image_id": "000000451571",
      "file_name": "000000451571.jpg",
      "width": 640,
      "height": 480,
      "object_count": 3,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|medium",
      "image_sha256": "501c4119054a0ee3110f260afa17f205289de089b9747d18a81b61348b512712",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 226
    },
    {
      "image_id": "000000368940",
      "file_name": "000000368940.jpg",
      "width": 640,
      "height": 480,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "a7bc686223380ee8464e04dbeb7c3f0d416f916930a9a844952a7904f031cb4e",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 227
    },
    {
      "image_id": "000000269316",
      "file_name": "000000269316.jpg",
      "width": 640,
      "height": 428,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "e0c8cac89ad9cf5f5d2e5a945def3366fde904e41783f543c1de7e0d5926051c",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 228
    },
    {
      "image_id": "000000080413",
      "file_name": "000000080413.jpg",
      "width": 640,
      "height": 480,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "ccfbf08efc80416f38a5b732d916b9f2a4b6436ae4a0398ccbc0d9dcc7db0aae",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 229
    },
    {
      "image_id": "000000318114",
      "file_name": "000000318114.jpg",
      "width": 385,
      "height": 308,
      "object_count": 6,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "8e6da930dbb9d44c5674f231ecc190c69679139ae97967e953860c3bc12b9725",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 230
    },
    {
      "image_id": "000000101780",
      "file_name": "000000101780.jpg",
      "width": 480,
      "height": 640,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "b5e70b751fdeb00a722ea0da8b3f1c1f9b5813707b7d29289b506f1e42d60edb",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 231
    },
    {
      "image_id": "000000231747",
      "file_name": "000000231747.jpg",
      "width": 640,
      "height": 400,
      "object_count": 15,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "389e3ecbfaae1b09e918365bb46be7120c767cfdf0d59c61657b285aec6712f8",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 232
    },
    {
      "image_id": "000000227044",
      "file_name": "000000227044.jpg",
      "width": 640,
      "height": 480,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "dcc81cb0aa32b7cd672fc08dd42d04a51f9a1c63bc06c55829f6459216dc146c",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 233
    },
    {
      "image_id": "000000309452",
      "file_name": "000000309452.jpg",
      "width": 640,
      "height": 480,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "1d859c4fc86ee75a33bb8c95ea3776d6cbbe5714e2b670947e1753512e31cc7c",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 234
    },
    {
      "image_id": "000000505573",
      "file_name": "000000505573.jpg",
      "width": 359,
      "height": 640,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|large",
      "image_sha256": "aa297692ed80c2539d23e37b959ddb153b07a85505968a679de758b136f9b821",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 235
    },
    {
      "image_id": "000000335529",
      "file_name": "000000335529.jpg",
      "width": 640,
      "height": 480,
      "object_count": 12,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "b5a6a8051941611cb4a05f5917e2c792b1b3f49ff63b35b5324a7e4a82fdf034",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 236
    },
    {
      "image_id": "000000454661",
      "file_name": "000000454661.jpg",
      "width": 640,
      "height": 427,
      "object_count": 10,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|small",
      "image_sha256": "e2867af244564b4dc6a549d12bfacf294fb524d9e10f8b1e32da40169af734f8",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 237
    },
    {
      "image_id": "000000176606",
      "file_name": "000000176606.jpg",
      "width": 640,
      "height": 480,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "f04bdd313c6a9d75b3cc70d37191a99ac0bd1097eec19cee5094990bef49ea82",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 238
    },
    {
      "image_id": "000000014226",
      "file_name": "000000014226.jpg",
      "width": 640,
      "height": 480,
      "object_count": 8,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "7342b8ee76ae63bfa942cb6849300cb39618b2453b2a51ef48650970bdeb837a",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 239
    },
    {
      "image_id": "000000471567",
      "file_name": "000000471567.jpg",
      "width": 640,
      "height": 480,
      "object_count": 4,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "419a8b31511158d4e0f537e94a8a9a5b3d69bbe05978f362d2c391d2639ef288",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 240
    },
    {
      "image_id": "000000331817",
      "file_name": "000000331817.jpg",
      "width": 640,
      "height": 480,
      "object_count": 17,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "d3998c56c380a7e22455cd99bc940da1fe5eefd1f471ddb1316a351e81a9130e",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 241
    },
    {
      "image_id": "000000438269",
      "file_name": "000000438269.jpg",
      "width": 429,
      "height": 640,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|medium",
      "image_sha256": "4a5c78dbeabe0d3961c370e12406d893537346729e3ce588a5bf8d9d231951c5",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 242
    },
    {
      "image_id": "000000278848",
      "file_name": "000000278848.jpg",
      "width": 480,
      "height": 640,
      "object_count": 10,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "a306321447aa9c6ade4dc28a173f2cba38e1decee4941c89f0749b17fe24fed0",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 243
    },
    {
      "image_id": "000000213816",
      "file_name": "000000213816.jpg",
      "width": 640,
      "height": 480,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|large",
      "image_sha256": "bb6a26d8f3db02eab804606cafc4ccb43cf71d4cd41a9b328c830e87372aa40e",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 244
    },
    {
      "image_id": "000000518326",
      "file_name": "000000518326.jpg",
      "width": 640,
      "height": 480,
      "object_count": 5,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "bda75025a5a34c45223c06f543b60690844947173b787e761e00f608003813e9",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 245
    },
    {
      "image_id": "000000323799",
      "file_name": "000000323799.jpg",
      "width": 640,
      "height": 480,
      "object_count": 16,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "aa94ebdb52d07a3b750380b0e507b40fcaf318ac6bbd4240429af54f36c76ab5",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 246
    },
    {
      "image_id": "000000192904",
      "file_name": "000000192904.jpg",
      "width": 640,
      "height": 436,
      "object_count": 7,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "9ee1f928a231e4254d197885afa9d148502e826014f8dbae366f3e0fdc297c2c",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 247
    },
    {
      "image_id": "000000099242",
      "file_name": "000000099242.jpg",
      "width": 640,
      "height": 426,
      "object_count": 2,
      "crowd_count": 0,
      "stratum": "n2_4|ordinary|small",
      "image_sha256": "bc6e184ebd294977c6de71d3ad8e1f495417cc75685e2e5467d025d33b17a832",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 248
    },
    {
      "image_id": "000000201426",
      "file_name": "000000201426.jpg",
      "width": 640,
      "height": 490,
      "object_count": 9,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "23327e9d0dc7433da034938e9535f30724d1ccadb3ba80f6684bed529f6ecd6c",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 249
    },
    {
      "image_id": "000000284764",
      "file_name": "000000284764.jpg",
      "width": 640,
      "height": 427,
      "object_count": 7,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "aeb8eccd4790513a38c9d68152de78d465346e08ca505e7a956a4e568461ec6e",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 250
    },
    {
      "image_id": "000000356968",
      "file_name": "000000356968.jpg",
      "width": 640,
      "height": 480,
      "object_count": 1,
      "crowd_count": 0,
      "stratum": "n1|ordinary|large",
      "image_sha256": "9333220ec9888b5a061bcda890b953de3fdfff025285cbaa5b909b5e0b35c78f",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 251
    },
    {
      "image_id": "000000128598",
      "file_name": "000000128598.jpg",
      "width": 480,
      "height": 640,
      "object_count": 11,
      "crowd_count": 0,
      "stratum": "n5plus|ordinary|medium",
      "image_sha256": "e2e2b301b618eea67ffd39adbfe26608c72b846312582e8d1d958119632bd04c",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 252
    },
    {
      "image_id": "000000447789",
      "file_name": "000000447789.jpg",
      "width": 640,
      "height": 427,
      "object_count": 0,
      "crowd_count": 0,
      "stratum": "n0|ordinary|none",
      "image_sha256": "9067f7a76e3358a7b8b062039d851107562529f0cf947a9e4c1fab3536077f7c",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 253
    },
    {
      "image_id": "000000514540",
      "file_name": "000000514540.jpg",
      "width": 429,
      "height": 640,
      "object_count": 0,
      "crowd_count": 0,
      "stratum": "n0|ordinary|none",
      "image_sha256": "2665c5e2cf204ec32e49a60c21ab16c1c34f23f4c00f7941ae32e4f4468c5699",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 254
    },
    {
      "image_id": "000000426329",
      "file_name": "000000426329.jpg",
      "width": 640,
      "height": 428,
      "object_count": 16,
      "crowd_count": 1,
      "stratum": "n5plus|crowd|medium",
      "image_sha256": "067f4a27e925289cb96687ec9bc9e5a31d5215a724deaa908a1382f2edb2e689",
      "phase": "PRECISION_EXTENSION_128",
      "selection_rank": 255
    }
  ]
}


==> anc/audit/T2_CONFIRMATION_V2_FULL_INTEGRITY.json <==
{
  "schema_version": "fq.iclr.transport.t2_confirmation_full_integrity.v1",
  "status": "PASS_T2_CONFIRMATION_V2_FULL_INTEGRITY_NO_AGGREGATE",
  "generated_at": "2026-07-25T17:27:45.108480+00:00",
  "execution_sha256": "b5eaa68f235d7a989f7b9b20557e2795c62d93bffd1f7b2fcf2912fdd8f591ae",
  "prerequisite_checks": {
    "confirmation_hash": true,
    "pair_manifest_hash": true,
    "pair_integrity_hash": true,
    "message_v2_hash": true,
    "input_integrity_hash": true,
    "overlap_hash": true,
    "mapping_hash": true,
    "overlap_pass": true,
    "mapping_pass": true,
    "precision_sealed": true,
    "aggregation_firewall": true,
    "V_F_sealed": true
  },
  "models": {
    "detr_r50_500": {
      "expected_receipts": 128,
      "observed_receipts": 128,
      "unique_image_ids": 128,
      "checkpoint_sha256": "e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc",
      "rc_zero": true,
      "failure_count": 0,
      "failures": []
    },
    "dino_r50_4s_12e": {
      "expected_receipts": 128,
      "observed_receipts": 128,
      "unique_image_ids": 128,
      "checkpoint_sha256": "0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a",
      "rc_zero": true,
      "failure_count": 0,
      "failures": []
    }
  },
  "serial_rc_zero": true,
  "total_expected_receipts": 256,
  "total_observed_receipts": 256,
  "scientific_effect_readout": false,
  "aggregation_started": false,
  "precision_extension_read": false,
  "V_F_read": false,
  "failure_count": 0,
  "failures": []
}


==> anc/audit/T2_INPUT_CAPTURE_INTEGRITY.json <==
{
  "schema_version": "fq.iclr.transport.t2_input_integrity.v1",
  "status": "PASS_T2_INPUT_CAPTURE_INTEGRITY",
  "config_sha256": "c158b20c72bdf3c3549750a3446d2ffd7a8699c6be76152bddfb2d428d12e1d1",
  "receipt_count": 256,
  "receipts": [
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000008277.json",
      "sha256": "08ec58ba55c99eed6aa7540598699df23b112e705558ed6ca0be529189a22b4f"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000010977.json",
      "sha256": "691ad25fbcdf592a941feaade2dacebd08b666678368c519b1ae7646ecce1ce9"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000015660.json",
      "sha256": "a8d6e433a9ebc45b481058b826c018a18eb33a05a5f720a1ca7c3e819d9ca123"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000023126.json",
      "sha256": "c5bf45a6fc47136362e771885c446013bc5b773eea7a3869f89f0f41aec50580"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000026926.json",
      "sha256": "f99b74545267cc699830c28385ca0a69a60ea903a07e57e4ea6a3c97a1d95e04"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000031118.json",
      "sha256": "6e2a918e4b835a2dbd84e7ed192226ecb8ff7886a250470570cb1f5d3ae0c91e"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000046872.json",
      "sha256": "f5f18e8bc1802f7f03ad5a4575a56883df6583c201e58d7071fd39e112d529d8"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000051610.json",
      "sha256": "d4f4b868081f8e7359043725ea6ca345a561384c6a561a43792de43f7636af8c"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000053529.json",
      "sha256": "bf037866b1446f2b408561f7a4d5a451cf23b2299d5e8a7b5c05f0f48aff9c91"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000057672.json",
      "sha256": "08cf8f070c5f8a5acd565489cbd0c28209287ab629219400f400767c3d6c9ddf"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000060102.json",
      "sha256": "a1c76d5da16a83767a42d3907c3b74ca433c64935fe6fe06788ccc909a49fea8"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000064868.json",
      "sha256": "a8b0d703ad0655ff122e9f7fc9a8406bb1acbd88fcd967355beb5d57f5ca3e7d"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000065350.json",
      "sha256": "47813dcf56986c394671f9539c141aaaf5f80358f0561fd0dbe358646f1d7900"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000066038.json",
      "sha256": "d13428076b692c3ef2380b39bccf6077ca16a36d7f436f50da332dc284da8710"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000069213.json",
      "sha256": "375cafa1da4add6958ff3a35ecf0096feefddb2e7b01fd4fff50f6b115011169"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000071711.json",
      "sha256": "58384861332108840145867dfee638edd6fd2f80ded28812da09cfd987ff6032"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000074733.json",
      "sha256": "fab06c0658f05cc9fb7c03c140d0aa3ff4b770bd2b6ecab23c8d0f22f4273d1f"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000078915.json",
      "sha256": "5913fcd1b8f26418eba9f5b223bcce71d5b548cbb1fe0bd1ea738ce7d40e8ccf"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000084664.json",
      "sha256": "1aa7e976b6f76adad4702d13a15ab4105d288d172ea124d8dfa3d3a2e1d0cab4"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000086483.json",
      "sha256": "a16becc02d2c235bba56c6183194545bf539929e7d4943bba765e3773cff5186"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000088951.json",
      "sha256": "1bf86dee8391a4f2240b19647254aeaddcffc388de846ca55f4077333cb89b57"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000090155.json",
      "sha256": "0dbdf9dc5c6766c12d8bbf8db62d02440d90ff20b22d4034cfdb011374f1dd90"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000104782.json",
      "sha256": "27164f68738d1235905c728dd5ea7c197baf7df540b3dfd889999816e51f1612"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000109798.json",
      "sha256": "9fcb6cf89dc67b4b062a750d69f60698d5a38c175ceb96a5be24a233b908e459"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000109992.json",
      "sha256": "08a3f2ce17973a01fb6c1f18fc3901a86a57d33684fcb949dd3532f0d24cbd6d"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000118921.json",
      "sha256": "4ffc95cf472645ebd5b19f611ed58a3e32363fd55267874ed6239f781db5a749"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000129113.json",
      "sha256": "57af8812b07eccffa22a825f33eec0ba0d712bed526fbe2002ba544cfb27418c"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000133233.json",
      "sha256": "9bbfe051764bb00c9528ccb21d8b2e3920075b8fb7e2cd6a26a1c37f094c3a3f"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000135890.json",
      "sha256": "e3f0af2f71b2a212de6ffe97863853a9378a22b5e0453c8e8ce4e7bb9c58b920"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000136600.json",
      "sha256": "dfc9e5fe5b4a20acef3e9dccd476f50a418af8cddd7a6674ed76f6789dc7a5c4"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000136715.json",
      "sha256": "d7d0cd02f00e9640191abf399caef0db474ef3c89b0fdc0c9a64203f6750e49a"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000138550.json",
      "sha256": "d781a77d60b37f458ff1b557c4b924d6dabfab38e9c524a3c8b18a247ebf0179"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000139099.json",
      "sha256": "aa04d2daa1acdfceb575f27a35bc212e1e7ce2c806ea545b268eb26b504302c1"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000143931.json",
      "sha256": "2d8c7ee52644c24333a3fc2aa1cb15a61e8f1e140f9a262836b2a7e51bc54df9"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000155179.json",
      "sha256": "052c45b1e319a19ef06d66eaa45ac00f31a66bb3257f2a207e3c7c98ab1e88b3"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000158548.json",
      "sha256": "7ba8f4b19bc5da9e4ff7a9217a7944ac596bcc12420505ae8e3af481e6b544e6"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000163640.json",
      "sha256": "3df54aee1744d5970f6f73179b84f88030fb1682cb6d7b807ff5d007028a7d31"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000164885.json",
      "sha256": "2749314d9922a6fe7623385059737f3834b1926a674bbcabfec1e341a64c19ea"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000164969.json",
      "sha256": "c4d89b2c92654038d65e4188f9aa6543db5882b10885a4bee58bffef7c295e18"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000166287.json",
      "sha256": "9edbef48f2644dbc7b833d20af39232457dd765e5d69f1a32ff2294883617e05"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000170116.json",
      "sha256": "c36dd55ec6380fa125e53e0c3f9f845360bf6e66426c09198ab716ec76787f1e"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000172595.json",
      "sha256": "e5708bec5cdefebd066cfac09a13e73c22cb5f0ebd9427cd3171cf4d364b9e2f"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000177935.json",
      "sha256": "e492276fb48dec789d2e77f089fa52142ab7ffb2103bfeb363f8f8fa6f4bf50f"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000179642.json",
      "sha256": "acc39e7fd8e83f934ee5e014174bc04f24ee4eb99d3465cab7997b235c8d209c"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000185473.json",
      "sha256": "f79b0979e8cc90d2be17bb305eb6b9bc2dbd6ae2a2d47f737cb653b6c6868d22"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000186938.json",
      "sha256": "bd5b9d81398aea3a3723f0314844d7e781b117429c930be190d60e696cbc00de"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000188592.json",
      "sha256": "ab2bfc15d0ca57b2318cbb86081937bed9f0b9ef4fb6d8ee1b69e47d9fd20d8c"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000189213.json",
      "sha256": "12ce1260c1cd9a3d4ada2ef839a01f770aa13010dfe8aa720694b606ea58e6fb"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000192607.json",
      "sha256": "c25f5696bf931f186676e5a38e820e73a55952a733db1cc0d0bab905b58463ca"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000195165.json",
      "sha256": "1f30ca99d7c6591ec8403fef7be942e6fb8cc06347cffba5fbd8c579fafdb069"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000205282.json",
      "sha256": "c360d4a1e6ebfaebfd949f1d88790dc539831342c78056031fceb6e8ff4d3773"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000206027.json",
      "sha256": "6ebff27b66ea41915b7d9b947a1384ec19de569abfbe7baee5855fb551afa393"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000207728.json",
      "sha256": "356cd3b155208c83fe042430a349ef2a44a41764684ee75214e6f313f1ea1d36"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000219283.json",
      "sha256": "a8fb09859761f6a0838c01619197d120f79355954328912108b4ac9de9242892"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000227898.json",
      "sha256": "8b55fd31ddce0ee230a76fc082ef350b704d4a434281406276b844a46bf3675d"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000231580.json",
      "sha256": "f77adaef3cee86ce007d5f5bff8a87ecfcc216b264b1e1be12a2f9bca5d868f8"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000241319.json",
      "sha256": "29c0cc63be9bb4d346ee83dd7d08416f9bbe1f0518394527a057081c0a88ff8c"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000243989.json",
      "sha256": "e38ce930f1a989eb062fbd85fd9dbdb497b69a7b6f8c892cce1a59a1e1877d8e"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000248111.json",
      "sha256": "81402e0abd5ec2d72f53cd5107d53e643d4b23ff284e66a3b15d1161b02aab08"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000248631.json",
      "sha256": "99659731eea701753b0640ed414f878f2b960bb026cdf624823818403e858d1a"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000258541.json",
      "sha256": "c30dbfee2a0c02a79f7a03aec7215a6c2c3780866f80583a58e871be3cf216fb"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000263299.json",
      "sha256": "d8e5607b2b5d818efca76ee7ad0e98d1af38298f41ff4b35d18c74d7571cfbc8"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000264968.json",
      "sha256": "a83a6b91d47274a5eff89c6e5e3ff519bb4758e86c66c9eeae2e4a3e1d094d9d"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000271402.json",
      "sha256": "9f0cc7198d081db8ca953a722f60f5579fdb46715b6ee44378b724de1fbbd3ca"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000272364.json",
      "sha256": "0195234408d92e36c7f6a6dbba5e161580f6e3eb8c17e5257a58c5c620978133"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000274687.json",
      "sha256": "99431bb4f2f455b7ab108779c15294953fe8ba32800fef386ec49ad99743346a"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000286708.json",
      "sha256": "160387bb3f0ebf18018b3a90c6d4281440432f1e3ad33c25db6b883abdce3c01"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000290771.json",
      "sha256": "0b3b2e60d80d1481b8d662f92aea4642cf8563464a53a3adece16ae3b0f63bff"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000291664.json",
      "sha256": "c8069a4d669310df76b0a59e3b67c1788f2af741e8f55b3bb61261c8fe1b3eff"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000292330.json",
      "sha256": "6125114e74b84f09066e6837a1f06967767cc2eff945ba07d806a19fffcf9de5"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000296657.json",
      "sha256": "fef0410abbd8fd4078d5dd46e9287fad368fe72593c1a37e3a02074d271d14cb"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000301718.json",
      "sha256": "55bd306a96093532634e65513a20d2b3ea2afd3c5b4ebb4aa1894c5b0945b7b9"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000304812.json",
      "sha256": "ee61d8b3343d7ba57885f2b4503123a34fd4a342974d5573de25155ed8ba635e"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000310200.json",
      "sha256": "3fbb3ee2b515cccbf439f1d818b40ffa9aa4c7d218a499e1cc655c37b3abe54b"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000312278.json",
      "sha256": "aaa81635ad7becdae3734b98bae541029aa7eae4ab378e54a15cfddee0b5f605"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000313130.json",
      "sha256": "cc7998edc37bc436fe59cd28cfe140da63cda360c2c6f4fde604c2fc0f4f745c"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000323709.json",
      "sha256": "78abd9fa29e250cab4214cd403964dfb3adaafdc7a2f716c94a4257feecfc1c4"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000324927.json",
      "sha256": "cf27853f59dcd48d326c3232f3a7d74193f664c24ee4fd67b1051176d3a55005"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000325114.json",
      "sha256": "94cbb74fea9d6a590ca203d7fec2196a637c1257de0c06ac3bcbac8dbd1f3e0c"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000327780.json",
      "sha256": "4283f388da6e5c478b93a1eb6da0efa47ac8646bb278303e218bcc20421c81be"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000330818.json",
      "sha256": "34ec87c05c889bbfb1ff909ba6390259d5c4b4285fa402ea13e020a7b6c77f5c"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000333772.json",
      "sha256": "9c3a60c6aa7432d0aa855013549ce2e711da526391e8e69f7f41bc04eb89b67b"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000338560.json",
      "sha256": "40677e3bc34d86dbcbb56ba3c495d56f9939bf1e73980e3c4ac850b16097d0ff"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000343453.json",
      "sha256": "329ffe038709360666b12c0f75079e65c4cf5ae2024e4d4cc541e028d6ada53c"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000345469.json",
      "sha256": "641d4eb194077c6ec418beee911228ef7cc7355edfb3fe6c89ff8dc50535bd68"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000348708.json",
      "sha256": "7a5226fe020346d79d24b001ce1e83516b6ae5977d01e2b7d0ef647831d9430b"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000361571.json",
      "sha256": "3655af99159c0747d908b104bdb27a76cebcf5fe9b5b0540237c7e7683372762"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000361621.json",
      "sha256": "6203f7cf3e4ecf861fd17ea41edbeb611c8e36443de3244397c307af7855ca57"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000363840.json",
      "sha256": "ad9ef9782b15882e78105eb462146a1c804e8119b7885d49c31466aa8674c1f6"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000372819.json",
      "sha256": "bf3bcd532a020509c78cf4edec0d911b57f76141d1fe2d182092f8ea255320ad"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000373382.json",
      "sha256": "2a5efe8175e9cb418d29f83e18e94419b593b1c29a4812db6f3830f77194cc2b"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000381639.json",
      "sha256": "af7f7765d1aa360662351211fc07970cfc76d8ed857941fd951319e39327f107"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000386134.json",
      "sha256": "15761b2fc9067af6178d83a4ef677f8217f5e08e099b7d58b76cfc90d322ec0d"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000391375.json",
      "sha256": "9ba2dfd2bcac8ab3df39ca78a1998199ff19a55a4334746ce89181f11e25ddf4"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000404922.json",
      "sha256": "6abd3d7e8b846af2ca43e2c63adb60d90bcc14f9702cc8423c5a09fea8013d9d"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000405432.json",
      "sha256": "91965c7534a9a4775f0293b7d4b7fecdee92362d02f2463d5683234f9bd138f8"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000412286.json",
      "sha256": "de903e5582820a7b368d9b7101c948b077ca408cadb0c02fa4b7a1d8fe1b8dd9"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000412362.json",
      "sha256": "21b4f57b952a5d053791109124cff308d23db97bf5100b2bb679a08a2940c4dc"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000414340.json",
      "sha256": "a72a30ce08b56df7031e76235c39ef16a61bf6ed85458a0537007a1cdbf617ec"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000414638.json",
      "sha256": "e260b727ed57482f9e9f9f60f7d4aaba7436f73bf3590c3a04b5df7720d15667"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000415741.json",
      "sha256": "5a41dc742f611d0a23ec4bfd27a6f27ac248c64681030f36f0477206dd56dc4f"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000418062.json",
      "sha256": "9c40c2e9ae20ee127dd6275d965d2ba66a1e3a5491bec0bf3fb6a1ab7d4a82c8"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000418959.json",
      "sha256": "d0fd4d82c6e8896d225298e7a75a31b4c6dea873c73b00ba37976c8177cedf0a"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000418961.json",
      "sha256": "7a7a808135e8f6dc7f8c04d89bc3a2c08366e63766de9f66e6479f1738732ea2"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000430286.json",
      "sha256": "9f9d6c107e77c44245b8126df75e4b5b0f188c78508d95daf95e4db7ead3c24b"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000437898.json",
      "sha256": "d89be78c64f888100fb7aba9ad96290e09059c87aaec3da1731821eb90980e60"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000446117.json",
      "sha256": "2f3280d29038520831f0b394b37562d183ab97077e3ba4024ef6599007cdab05"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000451308.json",
      "sha256": "f35fdd0f99e91a68833384d18045de8a2bf0ffff4c680ef41298e89afc7b9c30"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000455624.json",
      "sha256": "66d2764d8cbe08e381d81b790f6f9fca7accc4036b3704942a4bb95c4e50e04e"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000478862.json",
      "sha256": "325668c997b9fe014540834ca8f65c9d1eae9a8e7f568fe3be3b912474ab826d"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000481573.json",
      "sha256": "c765aa087d77f18c907bed0c9cdfda2200c47009c2c4e1c1cded7d3ffa6d9610"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000485071.json",
      "sha256": "197383b9e7724f4cdfdaf005764983ae98bf98315e7c71393467cae070fd9280"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000485844.json",
      "sha256": "569926128c8d08ddc95aa91b3a5f30d479f116302044df9b043ef64b818f205f"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000486573.json",
      "sha256": "47e6bf041927bc294fe4ae68dc40181990b386ff4b06eda683bb90ef2b006055"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000489305.json",
      "sha256": "a27e1e9e6f3cd45c731d3b8cd89f711c9d805c59fbba1a1987f1ea366b37b2c8"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000492992.json",
      "sha256": "90ab5322e9345081b00e3c5f39a17315b77a9d2c6a9f1e594034ed68fd8eae72"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000504415.json",
      "sha256": "3fe34efb66ba417ea2c90cbe27b73efd53ffeba5d57cf7ba41004853a0bd4bd8"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000507975.json",
      "sha256": "823320201d7b4281123207e940f334338738362f07040281172969365b99eab8"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000523033.json",
      "sha256": "561b03a37c30c470c71746d08c3b3f2c62ac798f08e9efa8b51f8c58fa0cffd3"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000537270.json",
      "sha256": "0a55b87d08949f19e26d1d36d3a977e36e6e5f77cf7ee45ea0cc387a169bb52a"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000546976.json",
      "sha256": "c11d2b4e7d7ae405eb59fa7323b36f8970850f0967ebf2234085f81a6f501c2c"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000554002.json",
      "sha256": "b43bf08a99b8b9ffb6ed71d1202c2360169973ffac69bed1826a408fea7265cd"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000556158.json",
      "sha256": "95c6dac5c1d3b4f480c61b0299b73dd26fe8524223dc3ac7ba520eb7163b3994"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000563603.json",
      "sha256": "acc589838484500cef62d1fc8c90911cbb75eb64b5d4706ce9ee10b5f1f0f856"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000567011.json",
      "sha256": "006aabb65022fdb5c9688b95d3efe3c109d4ef30bf0bb9d14837dc72ee153837"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000573258.json",
      "sha256": "a895ba51f2191b95414736d65df7f4de251428be88e6e8337818eab0925b43f2"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000576955.json",
      "sha256": "fb01517588b5409eb0018ffb2757a81430416b378100af41160f89766c5323d1"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/detr_r50_500/000000577584.json",
      "sha256": "a4cf48e91e279ffcfd9e4f7399093bfd3142fc9ae045bd46b3f895615cf7d596"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000008277.json",
      "sha256": "a311a5a45f0750aa4a585dfc29f4a10a62791f0ed75327695210f6845caaec44"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000010977.json",
      "sha256": "93082047a16207966db5e3743d04ae6564b7b0aef5069bc60a52c5f07dfd72e1"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000015660.json",
      "sha256": "7081cbd4aa403da6b6db331fea3ad10ee96cf209853f462431d850dd41513508"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000023126.json",
      "sha256": "fb0b77a39a25e8d46a4c7092c93fbd4386b9fc1e7f5f854cd468ac67c04bdf50"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000026926.json",
      "sha256": "b3641dad467e7252fc4360acdf3010145a14396ab6d832e8966154ce514b7c44"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000031118.json",
      "sha256": "bd7827555d2c9d93d504606674e94d3e55e5b15888500fa1430bbbf44fe22e38"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000046872.json",
      "sha256": "f57069699648bec7300ef8b91b60ef1a83b0a4fbb46a5a536b859d3d3c95f41e"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000051610.json",
      "sha256": "0a7a4763492273155ec5615291e2ec17123c6259daec6c3f5c64588cabe22e6d"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000053529.json",
      "sha256": "2c08365a285cbccf169f1331fe5699aa90991e306fe47836ca7d9a71ba32d3f2"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000057672.json",
      "sha256": "761386e3a90d59e51364840a73d8c707d8ccac6ecaa2871d985436f7a8deaa71"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000060102.json",
      "sha256": "9c786805d2d4ac62bcd0e7711968bc469cc3987073353956f188610533f3c803"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000064868.json",
      "sha256": "9798ba2ce7a80064499ed6366784e1da939a1cfc9e8898ce6edcbcfa1116b513"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000065350.json",
      "sha256": "58a264ce291dc7634e93e9e8d2dc1532423dd5b88b06d432fc5988d418e26ae3"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000066038.json",
      "sha256": "c653b08b82f660134244a4758aa9923517593c75545d773f19920a8b1af3e1c6"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000069213.json",
      "sha256": "fd3afbc361489ff5621dd6bd70ce645d82d02fed718d005ab41b157fe638f161"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000071711.json",
      "sha256": "6a757d3668ff06b9b655178197f8ae557dd2c9ad05b54234dabe354149011761"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000074733.json",
      "sha256": "7811f8724ae0307f9bb94d103ddc498b490f0faae73223d7cfe8e5af7e041e9b"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000078915.json",
      "sha256": "89d10e22b071332afe0ce4cb0ce07572f2e31f68594d1b7ff43ef6d7c43a68e9"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000084664.json",
      "sha256": "9f2f5f52d4b4522992012d26ac354bce5fdef68c2e4d9005b19ad9fec5241ec1"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000086483.json",
      "sha256": "382e9a6d298560de7303fc37260b8297350305adad96032e8440a72b8f95e97d"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000088951.json",
      "sha256": "36d855fa2e4489999df6e541ee08bbcf10daf1088536c01184cb0b7f4b50c10e"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000090155.json",
      "sha256": "b7cfde39bb30da546d1aae26d5ca9186ca21ab5132757f3521efe6ca987be1d7"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000104782.json",
      "sha256": "cc9dbc247ca026b3a23ffe4d8d5b2ba75a02d9f427619330967a390ad2d41694"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000109798.json",
      "sha256": "4ddd05d49ec765945e81eb7697b776dc4aa08a3b80389d79cacde1d72cd00f63"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000109992.json",
      "sha256": "16f9e209a3edae131a3b16e8bca45f08c1b5be44cbd8d4c40a3ffd5ec44f1be2"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000118921.json",
      "sha256": "47e2c31941a2632b7ebd11044f4bb0dec28833e32dbbf0005a120d3bfa49a827"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000129113.json",
      "sha256": "c3677a9edaf574fe440c9cc7a084f95f312be7bd9e338053269b96460e2779c1"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000133233.json",
      "sha256": "ccd8fc265e7595d8911af9bd85237b110961151c7e32401921eeea7a7a4f5738"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000135890.json",
      "sha256": "f226798a7bfe295482ede2f7e4df639447fd44620627636fd456524cfbe9ec5c"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000136600.json",
      "sha256": "59e38277580dea68aaea21a59e7e1fef8e2a6bb30cb43e82fdce9878f34fcb27"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000136715.json",
      "sha256": "78d32e90b31dea8ae78d962fd7924db2c9102910a06d51804dbdb35f2db62db7"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000138550.json",
      "sha256": "f7055ab1b9338372fdfd2b4d2b0263223ed37a0cd14675ecc68f336bacb94289"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000139099.json",
      "sha256": "4051a91c1b7c10af7d4da3cfefa88df649b26b374ed7a068a0f33f3081007be9"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000143931.json",
      "sha256": "6ad046bc9edaf1a9f221269d54410d8ce7bd52263f878103d930054c621cbed9"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000155179.json",
      "sha256": "31d77eeaabce4b7988567521eeb415bf5124105740dda1dbe90319fb318c5956"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000158548.json",
      "sha256": "d8231a6682d9fb7665a0df6b4d5526dce4d4ad3e0cfc2bb6088de991b8aeb7bc"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000163640.json",
      "sha256": "9b3f0b25dec9749c2a1ec928c54af7d4cf28176fe71c0891b8761c91dfcba78e"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000164885.json",
      "sha256": "0ca60cb42d3396e5934691ceb4b3319ae62662dd68ca76eea63b8be72dc5917d"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000164969.json",
      "sha256": "11498228795b59662aa091e1b09c6a650badf1215c53c16b2851cf27acf0b832"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000166287.json",
      "sha256": "711f4b763ceac9f70542ea8472ec106dc32a58864332fa7190bf3f2f6a987c8e"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000170116.json",
      "sha256": "d8cf8a8ea84f4e4c0e00921828d44740a804d80fddf1a82447389ccdfa7d9bc4"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000172595.json",
      "sha256": "c694743a42168625c5268029d49b3ea4ae47955745812da8991c37c771eb60aa"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000177935.json",
      "sha256": "9c642dd21171fe05ae43a549c942b7975ed995f2ac4d2fffcb764909fe2e4ddd"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000179642.json",
      "sha256": "b495e9b67cf14d64571afdac47559fd9e07c7b2ade667a50ff12ef19c2d29efa"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000185473.json",
      "sha256": "806015c70f0f3e6a87b1d438202a1fd2aeb37d8eceaf1ec3cd11897a1e265b22"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000186938.json",
      "sha256": "284f04b8a73e2e4ea120e3814a8c36f29210eda549f625058b0022fa5c92671a"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000188592.json",
      "sha256": "62b9a8fdd0e402147979ac334c665789090fd4ad894afb2489a271c91e4cfc43"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000189213.json",
      "sha256": "7a7eaf47e1084fac81131d19566a7550b7c03799cefc8f07f93d50e29ace38c9"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000192607.json",
      "sha256": "4b681f370151c4db799574cdc5cbf5ac253424acb206bed521e78f7fb3d9ad02"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000205282.json",
      "sha256": "0bf875fcc33ac12834d853c17e3bec9f3d15f3a767995a19bf55d7c9c0823ba5"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000206027.json",
      "sha256": "b67ce7fedf0a989fa392c1703d78494bbee465a0492ef699bfb479d20c0524dc"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000207728.json",
      "sha256": "8859083a6e0c47a95a83114f9a993581bca5ba5d101079a840767bbbba238331"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000219283.json",
      "sha256": "83e698622738281c35988b8a75bb6c5badd79c5ae57eab8e2b1fc111a0e5f23f"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000227898.json",
      "sha256": "f0b55ff0f9f1342daf6ec9135f92de814716d1d5338ee4874cd14b343d6b5551"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000231580.json",
      "sha256": "bd15fe09c52375f7afead7b9b38ace71863c6db7216a4c632c618442b78c4add"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000241319.json",
      "sha256": "32de83a173e117a3ae144c28544d865f33fcb32360ce389687934b19c2a579f6"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000243989.json",
      "sha256": "fbd8489f80864e5071ead31f5460da5d487e8163a12ceb0c7ac793e844d6f3c2"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000248111.json",
      "sha256": "81ba710adc5992d73dfe6f75788df7c5e2be6016b22ec3dc637825035993b60b"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000248631.json",
      "sha256": "dcfd0d99169f48ec1f54cb9b0a997e4d042f4bc4c331c067c91aa0c794f95298"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000258541.json",
      "sha256": "2bc521ddbd9f61f906cb459cf9ea2c7abf70891c9b50db8486763af817ecd67f"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000263299.json",
      "sha256": "7e1333012b370ee2acc482e8e857ecfced06cd28572f14a9d28f5e0b80b91792"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000264968.json",
      "sha256": "821b7e367c8e0ae3d3c53d17b33fd23850336d63743c8b35432308298b670ee3"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000271402.json",
      "sha256": "b5a26225ba7f9d9920a1e74a222e1c4a0c7817c2db6490f021245de5fc7fff3f"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000272364.json",
      "sha256": "74b70f7c7c0a6a349049b03e0af854772c699c56b00d534c07361d8dd8dc23b1"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000274687.json",
      "sha256": "0e704b14a70d94f2a3f01fb3ee1081cfd5eae687ae424873d3f16a4881956242"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000286708.json",
      "sha256": "97f0479416177b393ce49e05383d680fe058971228cc3a7b6be079e761033030"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000290771.json",
      "sha256": "8f84f6023496e21a144a24be496136e07a80e607faabb243b71d8676d160fd25"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000291664.json",
      "sha256": "d5b63da21f579e1e418677bd6ddd22a42a3027fffb833e0985f52e6ba5c57215"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000292330.json",
      "sha256": "5e4c659f480c5a4159e17df273e08827e1b937f2120bc810fd81fe4bc8cac26b"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000296657.json",
      "sha256": "547a18cbdff4172870063f0dd6cd705ea5b812a008901f10c1314019c27dbb5b"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000301718.json",
      "sha256": "06e03528057efdf6c2059e48e01d30c543d48994d45318335a10cf4171787557"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000304812.json",
      "sha256": "f4902f73ad915daae4465d75e6e6c210aa923384ebada805b4846021cb23c9bd"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000310200.json",
      "sha256": "f051d63bcca8cce63b5c12a9a15592c7a154fb4ea3b201b67a5dbb21f49886b2"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000312278.json",
      "sha256": "8bbe14cf6fc561a7a18fd3bac0fe0889351da44e12ea34fb907125ca2514c2e0"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000313130.json",
      "sha256": "062d826cc41997ac033ddf860292c1ba84fe923d85913c8fd94e6b4d181f1969"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000323709.json",
      "sha256": "efd4adfe037dab51e52a35645f3eac6920b35f36543b09020ad173a993173fb8"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000324927.json",
      "sha256": "ca9b0d9221d785d3138c1bcff5e86c013e666c2861a52c2a5bc419cddc6af854"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000325114.json",
      "sha256": "23fbd67b8dbbfeb3c3489b59cf4d3a0aa7d7249c3f1c7529b66def572d68d9f2"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000327780.json",
      "sha256": "22fba680270f45990cd65e5d31843b01c7df56756e1678e961c47016bac0c702"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000330818.json",
      "sha256": "19e01a0b564130bcec67b0ddf6739bd60390590c0711678ca7c06e1b768e923d"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000333772.json",
      "sha256": "cd22056db1ec20cfbe8c461edf81245090f6e9ec9558e24b6cb1148670972031"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000338560.json",
      "sha256": "489bd47f8e7938e00a6a22d068fd9af49a7b4beb61720fd9d21bf3bff0bd1710"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000343453.json",
      "sha256": "3dc6591dff610a25f48ed5b12c36b4cd5669925791193fc22c04d04c3929c03b"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000345469.json",
      "sha256": "3008ce7af5b0d75678d98ec8f50223a543ab4d8504c88872c96de4dffda6ee51"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000348708.json",
      "sha256": "fc6126aab63d01907ec98ceb2c59ea9deb68d266ac6623a001dc447f08ceb18f"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000357978.json",
      "sha256": "40533c079ea869301abd1008f85cc44f09edb679a4ec27470e258091d64ccac3"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000361571.json",
      "sha256": "70ab85f77fe36621dab293a66bc3b00dc9f036f6bf52956badce60be67a3030a"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000361621.json",
      "sha256": "113efbf3e22f7041b6e4108ce58475e15de36bcb2ffa6687f2be2e79f7a3efbe"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000363840.json",
      "sha256": "a91c2fffed62b10b00abfb38464674a8f34a53f9b479a8ec3f4219ac0eaf19f5"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000372819.json",
      "sha256": "36ce3a8ba882fb8238b25a1ab77a401ba10af4a4dc5518ae759d2c22a35a9079"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000373382.json",
      "sha256": "0e1f044438a85922cc9bb333f6af5d150aba383287f9b145c4bfabf036285ea2"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000381639.json",
      "sha256": "5abe352a1f2710e18487bf3907655cbbad1dc5daa396a66dd651c6d4cc03b257"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000386134.json",
      "sha256": "ec63779279d38173dcc4982f078ef1d77d427ba127f723821f5773a92bddd148"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000391375.json",
      "sha256": "4edc4679a5bd5a68573ebca352d15a59faeb09d5f3f9898a5355e8d331440a04"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000404922.json",
      "sha256": "9498da7ccc22b6caac7cf18bfe374676491278e06facac4c6bb57a3dc52546a1"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000405432.json",
      "sha256": "9768046321eb74b439c8fd81d920226e3002a51fb2728fb61a9d01905710c0cc"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000412286.json",
      "sha256": "c74ba7bba66518d98f8c26dc8dd8017a004513e99c82799230ea2e56264d2da8"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000412362.json",
      "sha256": "71eec0a9ca49151d618a82f271734f8cc994626f7fddd2fa90fea02a639425c6"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000414340.json",
      "sha256": "d24bd64ef8da3fcc40f864b1e72e76e95e09a8e26eb938e9f0c9034e7bfbd966"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000414638.json",
      "sha256": "735db8ffb6b69e02cf2f4a5f9a7580d692a5340184817692cc6eacef6d3ebef2"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000415741.json",
      "sha256": "ff5885a44c7d61b7e8e7629fb25d171b0369e2389023c70de2a085e62f431fa1"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000418062.json",
      "sha256": "c6e60472a01b3d4d15594167c5ddd46fb5836343bcc21cc89a52c4ef5008149e"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000418959.json",
      "sha256": "d5a1bb303166fe26a96ac4b1133005b35191c0f90593a6310f74743592f2be19"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000418961.json",
      "sha256": "f3e81af40d875e08298782a9d23f4032633e1aac877b1cbd5c81e7c5a3d0a0ac"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000430286.json",
      "sha256": "3d4fb7f3bc1ddb77ae1d2987e3029e2331638379a57d968320e11c16c569fb4e"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000437898.json",
      "sha256": "1f45e4f05f81df73bbc1ea388774ab464a4590d7e79d593ba3c793c255d5429b"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000446117.json",
      "sha256": "cb274ceeb2b68765d8ddc327fe530e980e1927a228bcae878bafadf1cda650d9"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000451308.json",
      "sha256": "9953cf24629fd0f19a2d9c7237757b0cf0a86962f36136aa0495e7a25e58bb3b"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000455624.json",
      "sha256": "6c4e401f6f0471d6961e7d1ed9822884b22435a58ce573a3c85d9aace1ce3500"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000478862.json",
      "sha256": "a56de0cd42f04feb8d98e3df9699284abe10aff84b37c3ab43d2802f0eb02766"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000481573.json",
      "sha256": "2ccec1c9e1036a85a6ea01bfebe0846b478f33b52176098fac56b9430b36dac2"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000485071.json",
      "sha256": "fac92dbacb449a9fb2d71bc740adc6efaf3b38ef1286efd88eea362783bfec24"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000485844.json",
      "sha256": "f67e319b0800ba57c65ab66ef5ca2401788c6911a1dcb96bddd38f54d0187026"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000486573.json",
      "sha256": "de7b964832ed0f34dc266bf1b1f777c2807863d655b99b00f390c4387e7e74d5"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000489305.json",
      "sha256": "8c657c900c2cd01ac8aec5334af8ad1dc7ed87ecf52697c926418efec2b165e5"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000492992.json",
      "sha256": "231bbe2579a83f260b5d88563ed863684779cc0fd151dfc3bea5be2e0b79f6c0"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000504415.json",
      "sha256": "eb1473e0a7c34c8731c0219b99818704c9a1baf06894ec6cb4f1993fed17a5bd"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000507975.json",
      "sha256": "724087b38465346165d37ad30c69fdd9797516a6d89ca67014105b053012ebf3"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000523033.json",
      "sha256": "8c3f3d8b0af6b8b92ced17ac5aeeb91b94a5f3f870876e82ae472bec59069d12"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000537270.json",
      "sha256": "106e67a977f551737c845d431c54fdb213353080ce6e03247173f4c0b0f09e1f"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000546976.json",
      "sha256": "1d74095aff5128a41f962366cb4b11ad17e7fe07aa5e92aea6a098f0c03a2896"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000554002.json",
      "sha256": "afc9d10b64ab70e63a251b33410f1dc8aa0cf5601f36370e4588ddfcb71eadb9"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000556158.json",
      "sha256": "d8bf58f0e26ad2bc0a6fa07c94ddc5d5f382e2ae6c5e17c2b30c7b88583284a3"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000563603.json",
      "sha256": "f03f84e123abd1a7ca6e132d14a0b65205ffef0c914989a4f015e83151fe2064"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000567011.json",
      "sha256": "5742851645fcc03700e7d8b5678969f71d2c87584f87a768c3d708a8e8f3dcde"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000573258.json",
      "sha256": "cdc005a433e037bd8de31fd5208a4286b57ca0f812c037ca6f66186a79f825b3"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000576955.json",
      "sha256": "fb059a3763aee7413a5f96e329993a68863dbc62af4b88891c9020171822e00a"
    },
    {
      "path": "artifacts/iclr_transport/t2_input_capture_raw/dino_r50_4s_12e/000000577584.json",
      "sha256": "11110e027cca3d7d22e3b114cb52adb93a24e12925c62a55545cd82e0c2102c2"
    }
  ],
  "failures": [],
  "intervention_forward": false,
  "scientific_effect_readout": false,
  "V_F_read": false
}


==> anc/audit/T2_OUTCOME_BLIND_MAPPING.json <==
{
  "schema_version": "fq.iclr.transport.t2_mapping.v1",
  "status": "PASS_T2_OUTCOME_BLIND_MAPPING_FROZEN",
  "config_sha256": "c158b20c72bdf3c3549750a3446d2ffd7a8699c6be76152bddfb2d428d12e1d1",
  "integrity_sha256": "87ecd93feeddba4d3d730180180f0a7ec86ae9535f19b5f2bd53711f095555b8",
  "overlap_sha256": "7f1fa9298021f507f284d7fe5414cd6245857df2e4c3a04f23a6422f6c34d053",
  "models": {
    "detr_r50_500": {
      "rows": [
        {
          "image_id": "000000008277",
          "image_sha256": "692fc5469af5fffdc0dac05e709a0ac1380dca32d4c57436903b122f3c3558dc",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000010977",
          "image_sha256": "fba520c270003f70a09bdbb9ab8ca856a4a6cde110c64f05879e96b755ca7af6",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000015660",
          "image_sha256": "d908b9557857567ac19501f12f6c090ba3568d11421a2fe6296133a27e48a991",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.75,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000023126",
          "image_sha256": "65917720776abafb2706e037fda7a9d90eb17b659bfa49ac20d19b06abff2e9e",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000026926",
          "image_sha256": "7126855b6fe8548a6b9da18d8424f803c0eeb37deb3f5764f95f4d60d1915b37",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.75,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000031118",
          "image_sha256": "2cdfc92ff0193efb0a93f9021841308f1cb204d1ac4810d00aa32a515ef033f7",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000046872",
          "image_sha256": "fd991bcccf8342f3ab5c5228dce3873765964a545365ac3f31d69b32c8a9258d",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000051610",
          "image_sha256": "c4b6fdea9764b29e9ef8015c0bf6c1bb45c396f17fa0a425cafa9f2c32a025e6",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000053529",
          "image_sha256": "560b4e0fc5844448f15891aa241443abc17b670698b3c56c4ae17db37a8cfdbc",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000057672",
          "image_sha256": "7f497377f9ad39d7b90752d4faf5cd7605329652d511f5009430d39231512334",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000060102",
          "image_sha256": "49d1bff2f0dacffc712afc003fe3d2b8705881e5d5e241ec02d37e431d49d01c",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000064868",
          "image_sha256": "b3cde4030154cacc17d93aa0a01344ec749f96faab680016e0f680458410cb52",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000065350",
          "image_sha256": "963a129714e3675b99b6a405a2cb46eca5678241358bb6b6bbefc3c3f1943ae0",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000066038",
          "image_sha256": "6ffd3baefa47644f7bf33604d7c1be20c6012950ecbc5dc328d2be9d5833db12",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.75,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000069213",
          "image_sha256": "c219b7e4409b0dcaab0ec1932372f7f91bfc72abb999a3ed92405c1089eb0b0f",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000071711",
          "image_sha256": "fccd841030f6c5fb2e8acc23bf1105d077f6715d1219010a7ee061ba32917858",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000074733",
          "image_sha256": "d99c93fb6d22a5d51bbb6e09ca5f10c11bdcf90a711abf6cc83188df52cc456a",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000078915",
          "image_sha256": "800d4feb64141487b944c3ccd32554a2dc4095589b8cb4d617066a9d0e7c6c43",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000084664",
          "image_sha256": "f936a16148ba0460b3b89cb4f4aa3866f3079210b7e641abd0b016ddcd3e51e7",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000086483",
          "image_sha256": "ab17c10220fca3e893e48673b0eacaf9d206999ab17279560c982d16fb8798a9",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000088951",
          "image_sha256": "2abcdbf48031a2d126452f1b383195a8a25189fa2620d085e35f6184ce73ed0b",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000090155",
          "image_sha256": "5dce15f7160f3efd68efacab3932a634602533f30e0345967e890f883b8e5604",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000104782",
          "image_sha256": "667a8bd3ea18c796687c73738455fdf1ab374a32576d3b0bf37ba71760902e4f",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000109798",
          "image_sha256": "8fafbfb6d1c320f9efc59291748c0b9a730726db311364c03280b2de39fe656f",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000109992",
          "image_sha256": "4aafa6196c1802e0eb2e2c39df41ab9f4b69c449c254a9663578b8a7b79c9444",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000118921",
          "image_sha256": "321f2374beb5e907f2bc2e7eb8ba1fa5fc311f922a9d4dab86230dcc37beb0b4",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000129113",
          "image_sha256": "7afcf3b9fe07b838a808faf6cf1ba83e1527ad4e63fa79173f8a339bc3114d0d",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000133233",
          "image_sha256": "7f4aaf803281ebe5ddecd6bbb969cc626b65bf893cd2198d05ec7b5a562aa0d1",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000135890",
          "image_sha256": "7c3b5e6755b58d55585200d2cf15fd46d0119dcb4b507d35df34f4da914f8d03",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000136600",
          "image_sha256": "d60884afbf97caa7f0a3a6ae37eb8b25ae61be3abffc25192622980f177afcc1",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000136715",
          "image_sha256": "cde59a511126e505df5b80635e71768e26874382a1bad191f5e26ad820597701",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000138550",
          "image_sha256": "819557b8df3fbbf27358a66aa87adaa5a4908ad95b418f50d1026b43bf9ff0a7",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000139099",
          "image_sha256": "ab9c7a09369b381043f90e6008307610d63cd9cbe3803ba1af6b1998b361fe51",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000143931",
          "image_sha256": "45cf81830e1b95dc25a9be1ebdf2798238b9bda4dc3e34e589442c5c9ad98aad",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000155179",
          "image_sha256": "df0a53913e3fb3e4decf13aecb762fe0abe287f353d79af26eb63b13002f3852",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000158548",
          "image_sha256": "8b8662687f8a639949f622da9ccec56bff0e0569b4eb498aa77f0520a19605b1",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000163640",
          "image_sha256": "e9bcd6d4d276493efdb6fc3ac4bcf3e8b40318f896a68d84981adca606a51bba",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000164885",
          "image_sha256": "ed7d5c90e44189de91ba723744485059c9b54c26b3ca4ab3842d53ca489d50a1",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000164969",
          "image_sha256": "6f8cebaacfbcfcf955dc01896b6fc095faa79914ea7f0cf36ad96ec6c4a8690c",
          "stratum": "n1|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000166287",
          "image_sha256": "8c1e01146df6e51a43b12bedd7913834d5ed8f91031924a964e915a74cc9f72d",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000170116",
          "image_sha256": "329e023a2f40925b9f28021f9daf9407d568b01edf5fd0b77ac772e27e2553c4",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000172595",
          "image_sha256": "faa06206531e26d29bed2d1ecca535d5496a017e1e88a7329f19bf4a5574a83b",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000177935",
          "image_sha256": "4e1e6de983ed9e03519ed8af56493934b3c633acd3e19c461aa009f699c41855",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000179642",
          "image_sha256": "3ca6f60e050dce9f1cfcbb68052cfdc0ea877fb99529beafa6779c0fa719df17",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000185473",
          "image_sha256": "ccf9002db2e904761e86212f5b3d9155cb3c7a6a5f3c020ce07ff70fe4a03e7e",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000186938",
          "image_sha256": "291ff31f43eccd746a0f2c13b7b38b5ff59579db14f8229105bf57eff7da9850",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000188592",
          "image_sha256": "d91e1e7121a0f877856108f6244212ef0b34cfcbea0b6563f22a0f618eeafc27",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000189213",
          "image_sha256": "7c2e5f491b5135098b40bd7b9c545ea8f06f738d863435d984882314adbd4c9e",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000192607",
          "image_sha256": "df1cfbabe293d62e1ad29ebf0e79699de8c1cef2a09177c5192255846a756974",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000195165",
          "image_sha256": "05d5d8c905b8b4a266d7dc1c82906b35fc88679a42b331b065d73c14439fb722",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000205282",
          "image_sha256": "82b35c37e5b52aae04650677503465b729785943dc7ab2a9eb4b545f66864625",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.25,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.5,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000206027",
          "image_sha256": "2d02a9fe14338778b9b755b92da237f6972e070cc4b1b0f9c0ce4e6923b2a855",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000207728",
          "image_sha256": "86e23bad1cc503b9c903fab062701c9c2676fc66c8e4146770323fd7284f7fe8",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000219283",
          "image_sha256": "cb81061ef4871012541702ab329af7b8dc84177848c6bcd59cd7e5dd6b489cb8",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000227898",
          "image_sha256": "6169122c7fd64b036eb85598a7f1085a4f25c7ffb57f0e1ac61e0e2ea52196d0",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000231580",
          "image_sha256": "f4c3efedc90249f7671736c8a1eb3446ff13446a7160ab8e3965ff16c760dd7c",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000241319",
          "image_sha256": "86e9949e3dbaa94b1543f585375f1d8ef1b05aa8411fca298bc4c13e53d29c1d",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000243989",
          "image_sha256": "36a40ad058e7e4ad2ceca9445cc88feca3b9fbea53d727953dbfce1602f97aeb",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000248111",
          "image_sha256": "cb5ac7d777b00669aea16772fa45f1015baf4b06d1b887e76fa6557bac2cb429",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000248631",
          "image_sha256": "45ea37728704ce7d5a62ff39c68ab4a1d149cdd743414c0a5455524ea337150a",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000258541",
          "image_sha256": "b8f193ba56ea637626ac4f754f8c5d7192660fadab754c59e368048d212be01d",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.75,
            "B_for_M_0.25": 0.75,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000263299",
          "image_sha256": "62e5029b36c901539d8733037a5340ae2ef85ee287094ac784b28e9463b9d502",
          "stratum": "n1|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000264968",
          "image_sha256": "ee603e1220d1b99de201a8abfa271774be252a270033df835eef73640c9d0703",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000271402",
          "image_sha256": "b13b6ba1b399210e9cfd2aa3f14e7a4c209e543ee33cdca18d482bef4ff8dab4",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000272364",
          "image_sha256": "a412c21283703aa8822175e319638957a0fbb1e0c909d302a5c27a6188b94989",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.25,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.5,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000274687",
          "image_sha256": "ebc13d2019005f8d7009f72f33e0e861d5e98837ca4c1d56958636d58dd8ba2b",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000286708",
          "image_sha256": "a7b888fd1076cc9816e78e96ecb94e7a346e740d578af0dcbc037319944c1bc3",
          "stratum": "n1|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000290771",
          "image_sha256": "7d7f83ad4594d4ccf7b2c10ffcfe063cd84cbda30713368b594ae31aa4992b6d",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000291664",
          "image_sha256": "f8570147f5857eb91dcafb0f6e14caa06ad9db8541d99768e18cdae1b9a7c6cd",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000292330",
          "image_sha256": "69b3cc092cd58a3a62415a760fa09dc38cf576443d99464d17d5c42118843851",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000296657",
          "image_sha256": "ac48b0d2c8a9dd00737b3ad1aadc59e96f2721a6d64719b881a6f6acdb46d3c8",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000301718",
          "image_sha256": "54a5a90b270b5ae95672c8ed2947867efabe7acf977d89c985cd1e909a58b1be",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000304812",
          "image_sha256": "21e69b93c9ea6a7c3352331969ee8ee6bf8025bc2dc09cfbec67c32cdc48938a",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000310200",
          "image_sha256": "3f9b03989d2abed1869013389aa8ac9885b7fd8ceedd01bd5bc89b8dddd69738",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000312278",
          "image_sha256": "60d58df335eb6b124044f7bce1cd7cc583a47cff1a60e2ce773b16c1106ff6e9",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000313130",
          "image_sha256": "3572b83c43004ac3616ffc05705971f62da2a35c4031efaae6ffe52d9bafa109",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000323709",
          "image_sha256": "68544dbd27f85ab9c77489c2049c12e0642c9b1f8d82184acd18d461f07dbcea",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.25,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.5,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000324927",
          "image_sha256": "edf6b96f614e60ef1284615ecf3063d9749932bcec400d88ff7a192321bac1e1",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000325114",
          "image_sha256": "4242e8e18d2b706a9bb182d540d6f6e93df599740067584f25fa7accaf319cc4",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000327780",
          "image_sha256": "5b492dc6808bf75c27b3c085784fa102e325acb43125475c1ae1babc83a61fd4",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000330818",
          "image_sha256": "ec6b58d1ee8938d9efb4d231f13809de61f39caf8ce1479ccd32dec548869664",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000333772",
          "image_sha256": "45abc24e5d525f4da47cafca857b5db9b08e8b4ee7fe03bcd3d6b2683ebfbcc7",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000338560",
          "image_sha256": "1da51afa7fa72d73dd22181dd0e4ff98b206b54470f97ddf51a8339a3b503ef3",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000343453",
          "image_sha256": "d5060feb2b7a4022a7b442f40f79168f92df0ca95880b5184b5934e8645eaac4",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000345469",
          "image_sha256": "d75629108a0e46d3b1826862b5bae9a1b75ccc4c635411ec12167390c6f83f72",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000348708",
          "image_sha256": "a0a54622b4ee5cf059b69a7346407013987fcbefa16fbd71d894f4e3817369d4",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000361571",
          "image_sha256": "70c24ed87b242ecbd37270c660c0fd40aa82468aa5561b6fcec4a464d5c3b62d",
          "stratum": "n1|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000361621",
          "image_sha256": "27ef851c1525eda678fa34f7bff43ef5ff44fa50a9280f435b41aa0629db393f",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000363840",
          "image_sha256": "231e12c229c2f84c186085b320a6a8dcaa3d4763bbd09940204121379a5b3e11",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000372819",
          "image_sha256": "ba959429e80e0291609b81caa25e1a31abb24a3de0df6c7f1f68dd1649349d47",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000373382",
          "image_sha256": "0370d61f193a4632a66703c9bb401c5d27161309cb6f682fe233ad5f4da3fe42",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000381639",
          "image_sha256": "bc465a20b1eca9900919e9948da70ab4590d1436ac80763dbafa8bf9f12da630",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000386134",
          "image_sha256": "676e88db32dd10e20e60f166df9e4b71a8574d6d552871938ddc8dfce736419f",
          "stratum": "n1|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000391375",
          "image_sha256": "668cc307e1066ceb163f2ef4aa44383c78bdaa5ddcceba3907a8dee0ce531a10",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000404922",
          "image_sha256": "a3bc50bef06d19ccb06394209dad825778760a1dba4f6d4e9448f0789c5e49ff",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000405432",
          "image_sha256": "330804d88d2720574205724ccebf107337edc6dc914784846b7a5c0e721507ec",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000412286",
          "image_sha256": "2c482d365623b18f877b90eea879331d4d11f8c9f8b13f058aa8cb1ef31cb58d",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000412362",
          "image_sha256": "f128deccbf3e1043c473351db3d0510e6ecc82329600e41938b31615f30bb4a1",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.5,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000414340",
          "image_sha256": "4434c715aa868745ed8d4506dfd812da5e0e6fdf0fba8250c7bded4cd15337b8",
          "stratum": "n1|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000414638",
          "image_sha256": "fa32398a8441c2a27f5047bc2ad2f9144127f10f2c6663b22f0701679e8e97c3",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000415741",
          "image_sha256": "f3dc76875460b05e6d348a4867e3e44bad554f819f2e4cf25b9b66615d72302c",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000418062",
          "image_sha256": "6878c319a0fcf0cb9a1f24efa3129fefe01b07be2c655746cfa31516f4344c52",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000418959",
          "image_sha256": "bfad3d45970d4c214235c197b047af6d7678ddd62d96908e66d38323d38311ab",
          "stratum": "n1|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000418961",
          "image_sha256": "6081d03d55c5a52e4cf944db4a33b85c5d10c4cde34a1bca134a3360720a78e2",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000430286",
          "image_sha256": "d823325d523c74b0a270f1830fe4527ffa63e0518ad3062367ec1faebc35f665",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.75,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000437898",
          "image_sha256": "80a69fe0b425618642c322b5d6144af30d6f93f79acb20f6f9585141d5fed90c",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000446117",
          "image_sha256": "5b16b401560afe3a56ed9cfd321290282fd27ddcfb2f97d65b675a0b83307b32",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000451308",
          "image_sha256": "30b926d42836c2c3d378d574f9cda17790829d828639bfa23ed036a074bdbca3",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000455624",
          "image_sha256": "b896f9d8d31a98765a0e15dfec38f7f036ba71b2af8330b4f7a600fb5294aa98",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000478862",
          "image_sha256": "78d97eb62d51e45b115154d82a6e56bf5dcfe4f967c74277f20df5e1532c0fba",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000481573",
          "image_sha256": "4e84dea6549eb1c36daa3e7fa6a454eab6fb5910318c2e9ac1482034fa4ea918",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000485071",
          "image_sha256": "af8147288606162fbc52e97e5aa6fe6a05ccf3536203c40495f4f7394501fc80",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000485844",
          "image_sha256": "80194252851d86f6dd9bbe3f2b9bdd72db00f6b7a590287ac30c490af6fc16ac",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000486573",
          "image_sha256": "5ef9eda85c70a1298ceb23d5c30c7a3592010e430cb558c09d1ae533069cec58",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000489305",
          "image_sha256": "a4ff1f70919090ca5467d0588a87c5478571399be8f1bf4a6ed7ba3fc1a21295",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000492992",
          "image_sha256": "bcfcd4c5d5bfe054720bb8a979fe099a2b04fd42b9cc44d00a2691c3a184465f",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000504415",
          "image_sha256": "74411e93658f68edd930e9e665a8cfabb542425dd63016303e7e23f4f895aaca",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000507975",
          "image_sha256": "e4812f760f300f88e0bd1ef60782949a51c64631728e21b53531ae7e0f8cf62b",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000523033",
          "image_sha256": "a73411a8b5f8062de74855c0ae6a9a8c9477e35d2db43e333f8ff6d48e3bba4d",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000537270",
          "image_sha256": "82072a4304dd9f8cd22887e60c0b1b910d75175a74ba504e5de82e370f94d0ca",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000546976",
          "image_sha256": "f1ac304d998ecafa9a23ad334d869744e3f1b8ac3ea1c12596a4bde4a146a00e",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000554002",
          "image_sha256": "a53dd6f623305a2a60828d28fbd90ccdf2998539a71e4301267641963e56213c",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000556158",
          "image_sha256": "1e67bbb26205214fd8e29e4809513dd6b5454ad5ebf3800f2f08251538ee9ade",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000563603",
          "image_sha256": "aae0af2b3d1afdab4156e57b046144a836b366187efd81f74b8990362f6b85b1",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000567011",
          "image_sha256": "f52ff0a96efaf136300ad289e5e7a4c944596fe16f4276bb5c41ffbe0a6b657d",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000573258",
          "image_sha256": "b4967a776006cf57294797e4906aa180194aeda50233d95513d17b13cc0b9f71",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000576955",
          "image_sha256": "3446d0b6db7f0b012c21ac8d2c76963f314fb34fa2247b0eb2166a016793ba9f",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000577584",
          "image_sha256": "9e47eaaf563d2ae9bfebcea80f2616ceb7eaf6c99a0390f0274cfb0068686d77",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        }
      ]
    },
    "dino_r50_4s_12e": {
      "rows": [
        {
          "image_id": "000000008277",
          "image_sha256": "692fc5469af5fffdc0dac05e709a0ac1380dca32d4c57436903b122f3c3558dc",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000010977",
          "image_sha256": "fba520c270003f70a09bdbb9ab8ca856a4a6cde110c64f05879e96b755ca7af6",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000015660",
          "image_sha256": "d908b9557857567ac19501f12f6c090ba3568d11421a2fe6296133a27e48a991",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000023126",
          "image_sha256": "65917720776abafb2706e037fda7a9d90eb17b659bfa49ac20d19b06abff2e9e",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000026926",
          "image_sha256": "7126855b6fe8548a6b9da18d8424f803c0eeb37deb3f5764f95f4d60d1915b37",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000031118",
          "image_sha256": "2cdfc92ff0193efb0a93f9021841308f1cb204d1ac4810d00aa32a515ef033f7",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000046872",
          "image_sha256": "fd991bcccf8342f3ab5c5228dce3873765964a545365ac3f31d69b32c8a9258d",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000051610",
          "image_sha256": "c4b6fdea9764b29e9ef8015c0bf6c1bb45c396f17fa0a425cafa9f2c32a025e6",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000053529",
          "image_sha256": "560b4e0fc5844448f15891aa241443abc17b670698b3c56c4ae17db37a8cfdbc",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000057672",
          "image_sha256": "7f497377f9ad39d7b90752d4faf5cd7605329652d511f5009430d39231512334",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000060102",
          "image_sha256": "49d1bff2f0dacffc712afc003fe3d2b8705881e5d5e241ec02d37e431d49d01c",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000064868",
          "image_sha256": "b3cde4030154cacc17d93aa0a01344ec749f96faab680016e0f680458410cb52",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000065350",
          "image_sha256": "963a129714e3675b99b6a405a2cb46eca5678241358bb6b6bbefc3c3f1943ae0",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000066038",
          "image_sha256": "6ffd3baefa47644f7bf33604d7c1be20c6012950ecbc5dc328d2be9d5833db12",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000069213",
          "image_sha256": "c219b7e4409b0dcaab0ec1932372f7f91bfc72abb999a3ed92405c1089eb0b0f",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000071711",
          "image_sha256": "fccd841030f6c5fb2e8acc23bf1105d077f6715d1219010a7ee061ba32917858",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000074733",
          "image_sha256": "d99c93fb6d22a5d51bbb6e09ca5f10c11bdcf90a711abf6cc83188df52cc456a",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000078915",
          "image_sha256": "800d4feb64141487b944c3ccd32554a2dc4095589b8cb4d617066a9d0e7c6c43",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000084664",
          "image_sha256": "f936a16148ba0460b3b89cb4f4aa3866f3079210b7e641abd0b016ddcd3e51e7",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000086483",
          "image_sha256": "ab17c10220fca3e893e48673b0eacaf9d206999ab17279560c982d16fb8798a9",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000088951",
          "image_sha256": "2abcdbf48031a2d126452f1b383195a8a25189fa2620d085e35f6184ce73ed0b",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000090155",
          "image_sha256": "5dce15f7160f3efd68efacab3932a634602533f30e0345967e890f883b8e5604",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000104782",
          "image_sha256": "667a8bd3ea18c796687c73738455fdf1ab374a32576d3b0bf37ba71760902e4f",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000109798",
          "image_sha256": "8fafbfb6d1c320f9efc59291748c0b9a730726db311364c03280b2de39fe656f",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000109992",
          "image_sha256": "4aafa6196c1802e0eb2e2c39df41ab9f4b69c449c254a9663578b8a7b79c9444",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000118921",
          "image_sha256": "321f2374beb5e907f2bc2e7eb8ba1fa5fc311f922a9d4dab86230dcc37beb0b4",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000129113",
          "image_sha256": "7afcf3b9fe07b838a808faf6cf1ba83e1527ad4e63fa79173f8a339bc3114d0d",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000133233",
          "image_sha256": "7f4aaf803281ebe5ddecd6bbb969cc626b65bf893cd2198d05ec7b5a562aa0d1",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000135890",
          "image_sha256": "7c3b5e6755b58d55585200d2cf15fd46d0119dcb4b507d35df34f4da914f8d03",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000136600",
          "image_sha256": "d60884afbf97caa7f0a3a6ae37eb8b25ae61be3abffc25192622980f177afcc1",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000136715",
          "image_sha256": "cde59a511126e505df5b80635e71768e26874382a1bad191f5e26ad820597701",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000138550",
          "image_sha256": "819557b8df3fbbf27358a66aa87adaa5a4908ad95b418f50d1026b43bf9ff0a7",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000139099",
          "image_sha256": "ab9c7a09369b381043f90e6008307610d63cd9cbe3803ba1af6b1998b361fe51",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000143931",
          "image_sha256": "45cf81830e1b95dc25a9be1ebdf2798238b9bda4dc3e34e589442c5c9ad98aad",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000155179",
          "image_sha256": "df0a53913e3fb3e4decf13aecb762fe0abe287f353d79af26eb63b13002f3852",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000158548",
          "image_sha256": "8b8662687f8a639949f622da9ccec56bff0e0569b4eb498aa77f0520a19605b1",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000163640",
          "image_sha256": "e9bcd6d4d276493efdb6fc3ac4bcf3e8b40318f896a68d84981adca606a51bba",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000164885",
          "image_sha256": "ed7d5c90e44189de91ba723744485059c9b54c26b3ca4ab3842d53ca489d50a1",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000164969",
          "image_sha256": "6f8cebaacfbcfcf955dc01896b6fc095faa79914ea7f0cf36ad96ec6c4a8690c",
          "stratum": "n1|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000166287",
          "image_sha256": "8c1e01146df6e51a43b12bedd7913834d5ed8f91031924a964e915a74cc9f72d",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000170116",
          "image_sha256": "329e023a2f40925b9f28021f9daf9407d568b01edf5fd0b77ac772e27e2553c4",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000172595",
          "image_sha256": "faa06206531e26d29bed2d1ecca535d5496a017e1e88a7329f19bf4a5574a83b",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000177935",
          "image_sha256": "4e1e6de983ed9e03519ed8af56493934b3c633acd3e19c461aa009f699c41855",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000179642",
          "image_sha256": "3ca6f60e050dce9f1cfcbb68052cfdc0ea877fb99529beafa6779c0fa719df17",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000185473",
          "image_sha256": "ccf9002db2e904761e86212f5b3d9155cb3c7a6a5f3c020ce07ff70fe4a03e7e",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000186938",
          "image_sha256": "291ff31f43eccd746a0f2c13b7b38b5ff59579db14f8229105bf57eff7da9850",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000188592",
          "image_sha256": "d91e1e7121a0f877856108f6244212ef0b34cfcbea0b6563f22a0f618eeafc27",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000189213",
          "image_sha256": "7c2e5f491b5135098b40bd7b9c545ea8f06f738d863435d984882314adbd4c9e",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000192607",
          "image_sha256": "df1cfbabe293d62e1ad29ebf0e79699de8c1cef2a09177c5192255846a756974",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000205282",
          "image_sha256": "82b35c37e5b52aae04650677503465b729785943dc7ab2a9eb4b545f66864625",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000206027",
          "image_sha256": "2d02a9fe14338778b9b755b92da237f6972e070cc4b1b0f9c0ce4e6923b2a855",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000207728",
          "image_sha256": "86e23bad1cc503b9c903fab062701c9c2676fc66c8e4146770323fd7284f7fe8",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000219283",
          "image_sha256": "cb81061ef4871012541702ab329af7b8dc84177848c6bcd59cd7e5dd6b489cb8",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000227898",
          "image_sha256": "6169122c7fd64b036eb85598a7f1085a4f25c7ffb57f0e1ac61e0e2ea52196d0",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000231580",
          "image_sha256": "f4c3efedc90249f7671736c8a1eb3446ff13446a7160ab8e3965ff16c760dd7c",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000241319",
          "image_sha256": "86e9949e3dbaa94b1543f585375f1d8ef1b05aa8411fca298bc4c13e53d29c1d",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000243989",
          "image_sha256": "36a40ad058e7e4ad2ceca9445cc88feca3b9fbea53d727953dbfce1602f97aeb",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000248111",
          "image_sha256": "cb5ac7d777b00669aea16772fa45f1015baf4b06d1b887e76fa6557bac2cb429",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000248631",
          "image_sha256": "45ea37728704ce7d5a62ff39c68ab4a1d149cdd743414c0a5455524ea337150a",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000258541",
          "image_sha256": "b8f193ba56ea637626ac4f754f8c5d7192660fadab754c59e368048d212be01d",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000263299",
          "image_sha256": "62e5029b36c901539d8733037a5340ae2ef85ee287094ac784b28e9463b9d502",
          "stratum": "n1|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000264968",
          "image_sha256": "ee603e1220d1b99de201a8abfa271774be252a270033df835eef73640c9d0703",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000271402",
          "image_sha256": "b13b6ba1b399210e9cfd2aa3f14e7a4c209e543ee33cdca18d482bef4ff8dab4",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000272364",
          "image_sha256": "a412c21283703aa8822175e319638957a0fbb1e0c909d302a5c27a6188b94989",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000274687",
          "image_sha256": "ebc13d2019005f8d7009f72f33e0e861d5e98837ca4c1d56958636d58dd8ba2b",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000286708",
          "image_sha256": "a7b888fd1076cc9816e78e96ecb94e7a346e740d578af0dcbc037319944c1bc3",
          "stratum": "n1|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000290771",
          "image_sha256": "7d7f83ad4594d4ccf7b2c10ffcfe063cd84cbda30713368b594ae31aa4992b6d",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000291664",
          "image_sha256": "f8570147f5857eb91dcafb0f6e14caa06ad9db8541d99768e18cdae1b9a7c6cd",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000292330",
          "image_sha256": "69b3cc092cd58a3a62415a760fa09dc38cf576443d99464d17d5c42118843851",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000296657",
          "image_sha256": "ac48b0d2c8a9dd00737b3ad1aadc59e96f2721a6d64719b881a6f6acdb46d3c8",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000301718",
          "image_sha256": "54a5a90b270b5ae95672c8ed2947867efabe7acf977d89c985cd1e909a58b1be",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000304812",
          "image_sha256": "21e69b93c9ea6a7c3352331969ee8ee6bf8025bc2dc09cfbec67c32cdc48938a",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000310200",
          "image_sha256": "3f9b03989d2abed1869013389aa8ac9885b7fd8ceedd01bd5bc89b8dddd69738",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000312278",
          "image_sha256": "60d58df335eb6b124044f7bce1cd7cc583a47cff1a60e2ce773b16c1106ff6e9",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000313130",
          "image_sha256": "3572b83c43004ac3616ffc05705971f62da2a35c4031efaae6ffe52d9bafa109",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000323709",
          "image_sha256": "68544dbd27f85ab9c77489c2049c12e0642c9b1f8d82184acd18d461f07dbcea",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000324927",
          "image_sha256": "edf6b96f614e60ef1284615ecf3063d9749932bcec400d88ff7a192321bac1e1",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000325114",
          "image_sha256": "4242e8e18d2b706a9bb182d540d6f6e93df599740067584f25fa7accaf319cc4",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000327780",
          "image_sha256": "5b492dc6808bf75c27b3c085784fa102e325acb43125475c1ae1babc83a61fd4",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000330818",
          "image_sha256": "ec6b58d1ee8938d9efb4d231f13809de61f39caf8ce1479ccd32dec548869664",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000333772",
          "image_sha256": "45abc24e5d525f4da47cafca857b5db9b08e8b4ee7fe03bcd3d6b2683ebfbcc7",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000338560",
          "image_sha256": "1da51afa7fa72d73dd22181dd0e4ff98b206b54470f97ddf51a8339a3b503ef3",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000343453",
          "image_sha256": "d5060feb2b7a4022a7b442f40f79168f92df0ca95880b5184b5934e8645eaac4",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000345469",
          "image_sha256": "d75629108a0e46d3b1826862b5bae9a1b75ccc4c635411ec12167390c6f83f72",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000348708",
          "image_sha256": "a0a54622b4ee5cf059b69a7346407013987fcbefa16fbd71d894f4e3817369d4",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000357978",
          "image_sha256": "c391980744da1a5364eae79358f00c68be4b0429dca5980162d1adbd5d440d34",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000361571",
          "image_sha256": "70c24ed87b242ecbd37270c660c0fd40aa82468aa5561b6fcec4a464d5c3b62d",
          "stratum": "n1|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000361621",
          "image_sha256": "27ef851c1525eda678fa34f7bff43ef5ff44fa50a9280f435b41aa0629db393f",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000363840",
          "image_sha256": "231e12c229c2f84c186085b320a6a8dcaa3d4763bbd09940204121379a5b3e11",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000372819",
          "image_sha256": "ba959429e80e0291609b81caa25e1a31abb24a3de0df6c7f1f68dd1649349d47",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000373382",
          "image_sha256": "0370d61f193a4632a66703c9bb401c5d27161309cb6f682fe233ad5f4da3fe42",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000381639",
          "image_sha256": "bc465a20b1eca9900919e9948da70ab4590d1436ac80763dbafa8bf9f12da630",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000386134",
          "image_sha256": "676e88db32dd10e20e60f166df9e4b71a8574d6d552871938ddc8dfce736419f",
          "stratum": "n1|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000391375",
          "image_sha256": "668cc307e1066ceb163f2ef4aa44383c78bdaa5ddcceba3907a8dee0ce531a10",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.75,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000404922",
          "image_sha256": "a3bc50bef06d19ccb06394209dad825778760a1dba4f6d4e9448f0789c5e49ff",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000405432",
          "image_sha256": "330804d88d2720574205724ccebf107337edc6dc914784846b7a5c0e721507ec",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000412286",
          "image_sha256": "2c482d365623b18f877b90eea879331d4d11f8c9f8b13f058aa8cb1ef31cb58d",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000412362",
          "image_sha256": "f128deccbf3e1043c473351db3d0510e6ecc82329600e41938b31615f30bb4a1",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000414340",
          "image_sha256": "4434c715aa868745ed8d4506dfd812da5e0e6fdf0fba8250c7bded4cd15337b8",
          "stratum": "n1|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000414638",
          "image_sha256": "fa32398a8441c2a27f5047bc2ad2f9144127f10f2c6663b22f0701679e8e97c3",
          "stratum": "n5plus|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000415741",
          "image_sha256": "f3dc76875460b05e6d348a4867e3e44bad554f819f2e4cf25b9b66615d72302c",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000418062",
          "image_sha256": "6878c319a0fcf0cb9a1f24efa3129fefe01b07be2c655746cfa31516f4344c52",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000418959",
          "image_sha256": "bfad3d45970d4c214235c197b047af6d7678ddd62d96908e66d38323d38311ab",
          "stratum": "n1|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000418961",
          "image_sha256": "6081d03d55c5a52e4cf944db4a33b85c5d10c4cde34a1bca134a3360720a78e2",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000430286",
          "image_sha256": "d823325d523c74b0a270f1830fe4527ffa63e0518ad3062367ec1faebc35f665",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000437898",
          "image_sha256": "80a69fe0b425618642c322b5d6144af30d6f93f79acb20f6f9585141d5fed90c",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000446117",
          "image_sha256": "5b16b401560afe3a56ed9cfd321290282fd27ddcfb2f97d65b675a0b83307b32",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000451308",
          "image_sha256": "30b926d42836c2c3d378d574f9cda17790829d828639bfa23ed036a074bdbca3",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000455624",
          "image_sha256": "b896f9d8d31a98765a0e15dfec38f7f036ba71b2af8330b4f7a600fb5294aa98",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000478862",
          "image_sha256": "78d97eb62d51e45b115154d82a6e56bf5dcfe4f967c74277f20df5e1532c0fba",
          "stratum": "n5plus|crowd|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000481573",
          "image_sha256": "4e84dea6549eb1c36daa3e7fa6a454eab6fb5910318c2e9ac1482034fa4ea918",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000485071",
          "image_sha256": "af8147288606162fbc52e97e5aa6fe6a05ccf3536203c40495f4f7394501fc80",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000485844",
          "image_sha256": "80194252851d86f6dd9bbe3f2b9bdd72db00f6b7a590287ac30c490af6fc16ac",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000486573",
          "image_sha256": "5ef9eda85c70a1298ceb23d5c30c7a3592010e430cb558c09d1ae533069cec58",
          "stratum": "n1|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000489305",
          "image_sha256": "a4ff1f70919090ca5467d0588a87c5478571399be8f1bf4a6ed7ba3fc1a21295",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000492992",
          "image_sha256": "bcfcd4c5d5bfe054720bb8a979fe099a2b04fd42b9cc44d00a2691c3a184465f",
          "stratum": "n2_4|ordinary|large",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000504415",
          "image_sha256": "74411e93658f68edd930e9e665a8cfabb542425dd63016303e7e23f4f895aaca",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000507975",
          "image_sha256": "e4812f760f300f88e0bd1ef60782949a51c64631728e21b53531ae7e0f8cf62b",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000523033",
          "image_sha256": "a73411a8b5f8062de74855c0ae6a9a8c9477e35d2db43e333f8ff6d48e3bba4d",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000537270",
          "image_sha256": "82072a4304dd9f8cd22887e60c0b1b910d75175a74ba504e5de82e370f94d0ca",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000546976",
          "image_sha256": "f1ac304d998ecafa9a23ad334d869744e3f1b8ac3ea1c12596a4bde4a146a00e",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000554002",
          "image_sha256": "a53dd6f623305a2a60828d28fbd90ccdf2998539a71e4301267641963e56213c",
          "stratum": "n5plus|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000556158",
          "image_sha256": "1e67bbb26205214fd8e29e4809513dd6b5454ad5ebf3800f2f08251538ee9ade",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.75,
            "B_for_M_0.25": 0.5,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.75,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000563603",
          "image_sha256": "aae0af2b3d1afdab4156e57b046144a836b366187efd81f74b8990362f6b85b1",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.25,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000567011",
          "image_sha256": "f52ff0a96efaf136300ad289e5e7a4c944596fe16f4276bb5c41ffbe0a6b657d",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000573258",
          "image_sha256": "b4967a776006cf57294797e4906aa180194aeda50233d95513d17b13cc0b9f71",
          "stratum": "n2_4|ordinary|small",
          "selected_doses": {
            "A_for_M_0.25": 0.25,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.5,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        },
        {
          "image_id": "000000576955",
          "image_sha256": "3446d0b6db7f0b012c21ac8d2c76963f314fb34fa2247b0eb2166a016793ba9f",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.75
          }
        },
        {
          "image_id": "000000577584",
          "image_sha256": "9e47eaaf563d2ae9bfebcea80f2616ceb7eaf6c99a0390f0274cfb0068686d77",
          "stratum": "n2_4|ordinary|medium",
          "selected_doses": {
            "A_for_M_0.25": 0.5,
            "B_for_M_0.25": 0.25,
            "A_for_M_0.5": 0.75,
            "B_for_M_0.5": 0.5,
            "A_for_M_0.75": 0.75,
            "B_for_M_0.75": 0.5
          }
        }
      ]
    }
  },
  "scientific_outcome_used": false,
  "V_F_read": false
}


==> anc/audit/T2_REALIZED_DOSE_OVERLAP.json <==
{
  "schema_version": "fq.iclr.transport.t2_overlap.v1",
  "status": "PASS_T2_REALIZED_DOSE_OVERLAP",
  "config_sha256": "c158b20c72bdf3c3549750a3446d2ffd7a8699c6be76152bddfb2d428d12e1d1",
  "integrity_sha256": "87ecd93feeddba4d3d730180180f0a7ec86ae9535f19b5f2bd53711f095555b8",
  "models": {
    "detr_r50_500": {
      "n": 128,
      "pooled_log1p_sd": 0.16140563960280063,
      "simultaneous_critical": 2.308150945241891,
      "directions": {
        "C_v2->A": {
          "coverage": 0.8688151041666665,
          "simultaneous_lower": 0.8433098785459501
        },
        "A->C_v2": {
          "coverage": 0.873046875,
          "simultaneous_lower": 0.8467563592481124
        },
        "C_v2->B": {
          "coverage": 0.8750000000000001,
          "simultaneous_lower": 0.8492838541666669
        },
        "B->C_v2": {
          "coverage": 0.8616536458333331,
          "simultaneous_lower": 0.8355051016642147
        },
        "A->B": {
          "coverage": 0.8769531249999998,
          "simultaneous_lower": 0.8534854694811101
        },
        "B->A": {
          "coverage": 0.857096354166667,
          "simultaneous_lower": 0.8332328631002777
        }
      },
      "pass": true
    },
    "dino_r50_4s_12e": {
      "n": 128,
      "pooled_log1p_sd": 0.16452196251660237,
      "simultaneous_critical": 2.305629652928341,
      "directions": {
        "C_v2->A": {
          "coverage": 0.8961588541666664,
          "simultaneous_lower": 0.8746744791666665
        },
        "A->C_v2": {
          "coverage": 0.9117838541666669,
          "simultaneous_lower": 0.8908240643568003
        },
        "C_v2->B": {
          "coverage": 0.9104817708333333,
          "simultaneous_lower": 0.8892507241205189
        },
        "B->C_v2": {
          "coverage": 0.9013671874999999,
          "simultaneous_lower": 0.8791094951047633
        },
        "A->B": {
          "coverage": 0.902669270833333,
          "simultaneous_lower": 0.8807040485778991
        },
        "B->A": {
          "coverage": 0.8736979166666665,
          "simultaneous_lower": 0.8498156962989099
        }
      },
      "pass": true
    }
  },
  "scientific_effect_readout": false,
  "V_F_read": false
}


==> anc/code/iclr_h4_aggregate.py <==
#!/usr/bin/env python3
"""H4 scientific aggregator; blocked until the full D integrity audit passes."""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import random
import statistics
from pathlib import Path
from typing import Any

from future_qc.iclr_h4.estimands import image_set_decomposition


ROOT = Path(__file__).resolve().parents[1]
MODELS = ("detr_r50_500", "dino_r50_4s_12e")
INTEGRITY = ROOT / "artifacts/iclr_h4/H4_D_FULL_INTEGRITY_AUDIT.json"
OUTPUT = ROOT / "artifacts/iclr_h4/H4_D_SCIENTIFIC_AGGREGATE.json"
DEADZONE = 1e-4
BOOTSTRAP_DRAWS = 10000
BOOTSTRAP_SEED = "FQ-ICLR-H4-D-BOOTSTRAP-V1"


class H4AggregateError(RuntimeError):
    pass


def load(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(value, dict):
        raise H4AggregateError(f"JSON object required: {path}")
    return value


def percentile(values: list[float], probability: float) -> float:
    ordered = sorted(values)
    position = (len(ordered) - 1) * probability
    lower = math.floor(position)
    upper = math.ceil(position)
    if lower == upper:
        return ordered[lower]
    return ordered[lower] * (upper - position) + ordered[upper] * (position - lower)


def bootstrap_ci(rows: list[dict[str, Any]], field: str, model: str) -> list[float]:
    rng = random.Random(f"{BOOTSTRAP_SEED}|{model}|{field}")
    by_stratum: dict[str, list[float]] = {}
    for row in rows:
        by_stratum.setdefault(row["stratum"], []).append(float(row[field]))
    draws = []
    for _ in range(BOOTSTRAP_DRAWS):
        sampled = []
        for values in by_stratum.values():
            sampled.extend(rng.choice(values) for _ in range(len(values)))
        draws.append(statistics.fmean(sampled))
    return [percentile(draws, 0.025), percentile(draws, 0.975)]


def wilson(successes: int, total: int) -> list[float]:
    z = 1.959963984540054
    p = successes / total
    denominator = 1 + z * z / total
    center = (p + z * z / (2 * total)) / denominator
    radius = z * math.sqrt(p * (1 - p) / total + z * z / (4 * total * total)) / denominator
    return [center - radius, center + radius]


def receipt_effect(row: dict[str, Any]) -> dict[str, float]:
    sham = row["arm_measurements"]["reverse_sham"]
    intervention = row["arm_measurements"]["targeted_reverse"]
    decomposition = image_set_decomposition(
        sham_quality=sham["quality_matrix"],
        intervention_quality=intervention["quality_matrix"],
        focal_prediction=int(row["pair"]["competitor"]),
        native_intervention_quality=row["native_measurements"]["targeted_reverse"][
            "quality_matrix"
        ],
    )
    baseline = row["arm_measurements"]["baseline"]
    random_edge = row["arm_measurements"]["random_edge"]
    different = row["arm_measurements"]["different_object"]
    return {
        "delta_local": float(intervention["fixed_competitor_quality"])
        - float(sham["fixed_competitor_quality"]),
        "delta_target": float(intervention["target_set_quality"])
        - float(sham["target_set_quality"]),
        "delta_image_fixed": float(decomposition["utilities"]["u2"])
        - float(decomposition["utilities"]["u0"]),
        "delta_image_rematched": float(decomposition["utilities"]["u3"])
        - float(decomposition["utilities"]["u0"]),
        "delta_native": float(decomposition["total"]),
        "delta_focal": float(decomposition["components"]["focal"]),
        "delta_spillover": float(decomposition["components"]["spillover"]),
        "delta_matching": float(decomposition["components"]["matching"]),
        "delta_selection": float(decomposition["components"]["selection"]),
        "closure_error": float(decomposition["closure_error"]),
        "random_control_local": float(random_edge["fixed_competitor_quality"])
        - float(baseline["fixed_competitor_quality"]),
        "different_control_local": float(different["fixed_competitor_quality"])
        - float(baseline["fixed_competitor_quality"]),
    }


def aggregate() -> dict[str, Any]:
    integrity = load(INTEGRITY)
    if (
        integrity.get("status") != "PASS_H4_D_FULL_INTEGRITY_NO_AGGREGATE"
        or integrity.get("aggregation_allowed") is not True
        or integrity.get("scientific_effect_readout") is not False
    ):
        raise H4AggregateError("full D integrity gate is not PASS")
    model_results = {}
    for model in MODELS:
        rows = []
        paths = sorted((ROOT / f"artifacts/iclr_h4/d_raw/{model}").glob("*.json"))
        if len(paths) != integrity["models"][model]["receipt_count"]:
            raise H4AggregateError(f"{model} receipt count changed after integrity")
        for path in paths:
            receipt = load(path)
            effect = receipt_effect(receipt)
            rows.append(
                {
                    "image_id": receipt["image_id"],
                    "stratum": receipt["stratum"],
                    **effect,
                }
            )
        summaries = {}
        for field in (
            "delta_local",
            "delta_target",
            "delta_image_fixed",
            "delta_image_rematched",
            "delta_native",
            "delta_focal",
            "delta_spillover",
            "delta_matching",
            "delta_selection",
            "random_control_local",
            "different_control_local",
        ):
            values = [float(row[field]) for row in rows]
            summaries[field] = {
                "mean": statistics.fmean(values),
                "median": statistics.median(values),
                "bootstrap_95": bootstrap_ci(rows, field, model),
            }
        target_joint = sum(
            row["delta_local"] > DEADZONE and row["delta_target"] < -DEADZONE
            for row in rows
        )
        image_joint = sum(
            row["delta_local"] > DEADZONE
            and row["delta_image_rematched"] < -DEADZONE
            for row in rows
        )
        model_results[model] = {
            "n": len(rows),
            "summaries": summaries,
            "target_joint_reversal": {
                "count": target_joint,
                "rate": target_joint / len(rows),
                "wilson_95": wilson(target_joint, len(rows)),
            },
            "image_joint_reversal": {
                "count": image_joint,
                "rate": image_joint / len(rows),
                "wilson_95": wilson(image_joint, len(rows)),
            },
            "maximum_absolute_closure_error": max(
                abs(row["closure_error"]) for row in rows
            ),
        }
    result = {
        "schema_version": "fq.iclr.h4.d_scientific_aggregate.v1",
        "status": "PASS_H4_D_SCIENTIFIC_AGGREGATE_COMPUTED",
        "integrity_audit_sha256": hashlib.sha256(INTEGRITY.read_bytes()).hexdigest(),
        "deadzone": DEADZONE,
        "bootstrap_draws": BOOTSTRAP_DRAWS,
        "models": model_results,
        "scientific_effect_readout": True,
        "V_F_read": False,
        "next_gate": "H4_GATE_A_B_EVALUATION",
    }
    OUTPUT.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    return result


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--execute", action="store_true")
    args = parser.parse_args()
    if not args.execute:
        result = {
            "status": "PASS_H4_AGGREGATOR_PREFLIGHT_NO_RECEIPT_READ",
            "integrity_gate_required": "PASS_H4_D_FULL_INTEGRITY_NO_AGGREGATE",
            "scientific_effect_readout": False,
        }
    else:
        result = aggregate()
    print(json.dumps(result, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/iclr_h4_gate_c_aggregate.py <==
#!/usr/bin/env python3
"""Frozen H4 Gate C aggregation, blocked on full v2 integrity."""

from __future__ import annotations

import argparse
import hashlib
import json
import statistics
from pathlib import Path
from typing import Any

import numpy as np

from future_qc.iclr_h4.estimands import image_set_decomposition


ROOT = Path(__file__).resolve().parents[1]
MODELS = ("detr_r50_500", "dino_r50_4s_12e")
DOSES = (0.0, 0.25, 0.5, 0.75, 1.0)
INTERMEDIATE = (0.25, 0.5, 0.75)
DEADZONE = 1e-4
BOOTSTRAP_DRAWS = 10000
INTEGRITY = ROOT / "artifacts/iclr_h4/H4_GATE_C_D_FULL_INTEGRITY_AUDIT_V2.json"
CONFIG = ROOT / "configs/fq_iclr_h4_gate_c_aggregation_v1.json"
OUTPUT = ROOT / "artifacts/iclr_h4/H4_GATE_C_SCIENTIFIC_AGGREGATE.json"


def load(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(value, dict):
        raise RuntimeError(f"JSON object required: {path}")
    return value


def sha256_file(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def arm(kind: str, dose: float) -> str:
    return f"{kind}_alpha_{str(dose).replace('.', 'p')}"


def effects(receipt: dict[str, Any], kind: str, dose: float) -> dict[str, float]:
    baseline = receipt["arm_measurements"]["baseline"]
    changed = receipt["arm_measurements"][arm(kind, dose)]
    decomposition = image_set_decomposition(
        sham_quality=baseline["quality_matrix"],
        intervention_quality=changed["quality_matrix"],
        focal_prediction=int(receipt["pair"]["competitor"]),
        native_intervention_quality=receipt["native_measurements"][arm(kind, dose)][
            "quality_matrix"
        ],
    )
    return {
        "local": float(changed["fixed_competitor_quality"])
        - float(baseline["fixed_competitor_quality"]),
        "target": float(changed["target_set_quality"])
        - float(baseline["target_set_quality"]),
        "image": float(decomposition["utilities"]["u3"])
        - float(decomposition["utilities"]["u0"]),
        "native": float(decomposition["total"]),
        "closure": float(decomposition["closure_error"]),
    }


def bootstrap_ci(
    values: list[float], strata: list[str], seed_text: str
) -> list[float]:
    digest = hashlib.sha256(seed_text.encode()).digest()
    rng = np.random.default_rng(int.from_bytes(digest[:8], "big"))
    array = np.asarray(values, dtype=np.float64)
    draws = np.zeros(BOOTSTRAP_DRAWS, dtype=np.float64)
    unique = sorted(set(strata))
    for start in range(0, BOOTSTRAP_DRAWS, 500):
        stop = min(start + 500, BOOTSTRAP_DRAWS)
        subtotal = np.zeros(stop - start, dtype=np.float64)
        count = 0
        for label in unique:
            indices = np.flatnonzero(np.asarray(strata) == label)
            sampled = rng.choice(indices, size=(stop - start, len(indices)), replace=True)
            subtotal += array[sampled].sum(axis=1)
            count += len(indices)
        draws[start:stop] = subtotal / count
    return [float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))]


def summarize(values: list[float], strata: list[str], seed: str) -> dict[str, Any]:
    return {
        "mean": statistics.fmean(values),
        "median": statistics.median(values),
        "bootstrap_95": bootstrap_ci(values, strata, seed),
    }


def aggregate() -> dict[str, Any]:
    integrity = load(INTEGRITY)
    config = load(CONFIG)
    if (
        integrity.get("status") != "PASS_H4_GATE_C_D_FULL_INTEGRITY_NO_AGGREGATE"
        or integrity.get("aggregation_allowed") is not True
        or integrity.get("scientific_effect_readout") is not False
        or config.get("status") != "FROZEN_BEFORE_GATE_C_D_OUTCOME_READOUT"
        or config.get("bootstrap_draws") != BOOTSTRAP_DRAWS
    ):
        raise RuntimeError("Gate C integrity/config gate failure")
    model_results = {}
    passing_candidates = []
    population = load(ROOT / "artifacts/iclr_h4/H4_D_FULL_GT_MANIFEST.json")
    stratum_by_id = {row["image_id"]: row["stratum"] for row in population["rows"]}
    for model in MODELS:
        receipts = [
            load(path)
            for path in sorted(
                (ROOT / f"artifacts/iclr_h4/d_gate_c_raw_v2/{model}").glob("*.json")
            )
        ]
        if len(receipts) != integrity["models"][model]["receipt_count"]:
            raise RuntimeError(f"{model} receipt count changed")
        strata = [stratum_by_id[row["image_id"]] for row in receipts]
        dose_results = {}
        for dose in DOSES:
            target = [effects(row, "target", dose) for row in receipts]
            control = [effects(row, "control", dose) for row in receipts]
            fields = {}
            for name in ("local", "target", "image", "native"):
                fields[f"target_{name}"] = summarize(
                    [row[name] for row in target], strata, f"{model}|{dose}|target|{name}"
                )
                fields[f"control_{name}"] = summarize(
                    [row[name] for row in control], strata, f"{model}|{dose}|control|{name}"
                )
            target_joint = [
                float(row["local"] > DEADZONE and row["target"] < -DEADZONE)
                for row in target
            ]
            control_joint = [
                float(row["local"] > DEADZONE and row["target"] < -DEADZONE)
                for row in control
            ]
            difference = [a - b for a, b in zip(target_joint, control_joint, strict=True)]
            joint = {
                "target_rate": statistics.fmean(target_joint),
                "control_rate": statistics.fmean(control_joint),
                "paired_rate_difference": summarize(
                    difference, strata, f"{model}|{dose}|joint_difference"
                ),
            }
            local_pass = fields["target_local"]["bootstrap_95"][0] > 0
            target_harm = fields["target_target"]["bootstrap_95"][1] < 0
            image_harm = fields["target_image"]["bootstrap_95"][1] < 0
            control_pass = joint["paired_rate_difference"]["bootstrap_95"][0] > 0
            candidate_pass = (
                dose in INTERMEDIATE
                and local_pass
                and (target_harm or image_harm)
                and control_pass
            )
            if candidate_pass:
                passing_candidates.append({"model": model, "dose": dose})
            dose_results[str(dose)] = {
                "summaries": fields,
                "joint_reversal": joint,
                "maximum_absolute_closure_error": max(
                    abs(row["closure"]) for row in target + control
                ),
                "gate_checks": {
                    "intermediate_dose": dose in INTERMEDIATE,
                    "local_mean_ci_positive": local_pass,
                    "target_or_image_harm_ci_negative": target_harm or image_harm,
                    "paired_joint_difference_ci_positive": control_pass,
                },
                "candidate_pass": candidate_pass,
            }
        model_results[model] = {"n": len(receipts), "doses": dose_results}
    gate_pass = bool(passing_candidates)
    result = {
        "schema_version": "fq.iclr.h4.gate_c_scientific_aggregate.v1",
        "status": "GO_H4D_NOT_MASK_ARTIFACT" if gate_pass else "STOP_GENERALIZATION_HARD_MASK_ONLY",
        "integrity_audit_sha256": sha256_file(INTEGRITY),
        "aggregation_config_sha256": sha256_file(CONFIG),
        "bootstrap_draws": BOOTSTRAP_DRAWS,
        "deadzone": DEADZONE,
        "models": model_results,
        "passing_candidates": passing_candidates,
        "gate_c_pass": gate_pass,
        "scientific_effect_readout": True,
        "V_F_read": False,
        "next_gate": "H4_GATE_D_ARCHITECTURE_BOUNDARY" if gate_pass else "STOP",
    }
    OUTPUT.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    return result


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--execute", action="store_true")
    args = parser.parse_args()
    if not args.execute:
        result = {
            "status": "PASS_H4_GATE_C_AGGREGATOR_PREFLIGHT_NO_RECEIPT_READ",
            "scientific_effect_readout": False,
        }
    else:
        result = aggregate()
    print(json.dumps(result, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/iclr_n1_aggregate.py <==
#!/usr/bin/env python3
"""Frozen N1 mechanism-routing aggregation, gated by full receipt integrity."""

from __future__ import annotations

import hashlib
import json
import statistics
import sys
from datetime import datetime, timezone
from pathlib import Path
from typing import Any


ROOT = Path(__file__).resolve().parents[1]
SRC = ROOT / "src"
if str(SRC) not in sys.path:
    sys.path.insert(0, str(SRC))

from future_qc.iclr_n1.statistics import (  # noqa: E402
    receipt_estimands,
    robustness_summary,
    stratified_bootstrap_mean,
)


CONFIG = ROOT / "configs" / "fq_iclr_n1_aggregation_v1.json"
INTEGRITY = ROOT / "artifacts" / "iclr_n1" / "N1_REPLAY_INTEGRITY_AUDIT.json"
RECEIPTS = ROOT / "artifacts" / "iclr_n1" / "zz02_full" / "n1_replay"
OUTPUT = ROOT / "artifacts" / "iclr_n1" / "N1_MECHANISM_AGGREGATE.json"


class AggregateError(RuntimeError):
    pass


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AggregateError(message)


def load(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"))
    require(isinstance(value, dict), f"invalid JSON root: {path}")
    return value


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def signed_summary(
    values: list[float],
    strata: list[str],
    *,
    direction: int,
    config: dict[str, Any],
    seed: str,
) -> dict[str, Any]:
    robustness = config["robustness"]
    bootstrap = config["bootstrap"]
    return {
        "robustness": robustness_summary(
            values,
            expected_direction=direction,
            trim_fraction=float(robustness["trim_fraction_each_tail"]),
            winsor_limits=tuple(robustness["winsor_limits"]),
            minimum_same_direction_fraction=float(robustness["minimum_same_direction_image_fraction"]),
        ),
        "bootstrap": stratified_bootstrap_mean(
            values,
            strata,
            draws=int(bootstrap["draws"]),
            seed=seed,
            confidence_level=float(bootstrap["confidence_level"]),
            expected_direction=direction,
        ),
    }


def route_pass(summary: dict[str, Any], minimum_probability: float) -> bool:
    return (
        summary["robustness"]["pass"] is True
        and summary["bootstrap"]["direction_probability"] >= minimum_probability
    )


def run_aggregate() -> dict[str, Any]:
    config, integrity = load(CONFIG), load(INTEGRITY)
    for path_value, expected_sha in config["locks"].values():
        path = ROOT / path_value
        require(path.is_file() and sha256(path) == expected_sha, f"aggregate lock mismatch: {path_value}")
    require(
        integrity.get("status") == config["execution_boundary"]["requires_full_integrity_status"],
        "full integrity gate not PASS",
    )
    require(integrity.get("effect_readout_computed") is False, "integrity phase read effects")
    require(integrity.get("d_v_f_read") is False, "integrity phase read D/V/F")
    minimum_probability = float(config["gate"]["minimum_bootstrap_direction_probability"])
    model_results = {}
    for model_id in config["model_ids"]:
        paths = sorted((RECEIPTS / model_id).glob("*.json"))
        require(len(paths) == 256, f"aggregate receipt count mismatch: {model_id}")
        rows = [load(path) for path in paths]
        require(len({row["image_id"] for row in rows}) == 256, f"aggregate image duplication: {model_id}")
        effects = [receipt_estimands(row) for row in rows]
        strata = [row["stratum"] for row in rows]
        keys = sorted(effects[0])
        raw = {key: [float(row[key]) for row in effects] for key in keys}
        summaries = {}
        for key, expected in config["estimand_directions"].items():
            source_key = "reverse_fixed" if key in {"reverse_fixed_h1", "reverse_fixed_h2"} else key
            summaries[key] = signed_summary(
                raw[source_key],
                strata,
                direction=int(expected),
                config=config,
                seed=f"{config['bootstrap']['seed_prefix']}|{model_id}|{key}",
            )
        object_groups = {"n1": [], "n5plus": []}
        for value, stratum in zip(raw["reverse_fixed"], strata):
            prefix = stratum.split("|", 1)[0]
            if prefix in object_groups:
                object_groups[prefix].append(value)
        require(all(object_groups.values()), f"crowding endpoints missing: {model_id}")
        n5plus_gt_n1 = statistics.fmean(object_groups["n5plus"]) > statistics.fmean(object_groups["n1"])
        h1 = all(
            route_pass(summaries[key], minimum_probability)
            for key in config["gate"]["h1_required"]
        )
        h2_core = all(
            route_pass(summaries[key], minimum_probability)
            for key in config["gate"]["h2_required"]
        )
        h2_support = (
            route_pass(summaries["reverse_duplicate_pairs"], minimum_probability)
            or n5plus_gt_n1
        )
        h2 = h2_core and h2_support
        reverse_mean = summaries["reverse_fixed_h2"]["robustness"]["raw_mean"]
        control_means = {
            key: statistics.fmean(raw[key])
            for key in (
                "random_control_fixed_vs_baseline",
                "different_object_control_fixed_vs_baseline",
            )
        }
        negative_control_comparable = max(abs(value) for value in control_means.values()) >= abs(reverse_mean)
        if negative_control_comparable:
            h1 = h2 = False
        h3 = (
            route_pass(summaries["reverse_native_postprocess"], minimum_probability)
            and not route_pass(summaries["reverse_fixed_h2"], minimum_probability)
            and not route_pass(summaries["reverse_set"], minimum_probability)
        )
        model_results[model_id] = {
            "n": len(rows),
            "summaries": summaries,
            "crowding_diagnostic": {
                "reverse_fixed_n1_mean": statistics.fmean(object_groups["n1"]),
                "reverse_fixed_n5plus_mean": statistics.fmean(object_groups["n5plus"]),
                "n5plus_gt_n1": n5plus_gt_n1,
            },
            "negative_control_means": control_means,
            "negative_control_comparable": negative_control_comparable,
            "routes": {"h1": h1, "h2": h2, "h3": h3},
        }
    detr, dino = model_results["detr_r50_500"]["routes"], model_results["dino_r50_4s_12e"]["routes"]
    route = None
    if detr["h1"] and dino["h1"]:
        route = "shared_h1"
    elif detr["h2"] and dino["h2"]:
        route = "shared_h2"
    elif detr["h1"] and dino["h2"]:
        route = "detr_h1_dino_h2"
    elif detr["h2"] and dino["h1"]:
        route = "detr_h2_dino_h1"
    any_h3 = detr["h3"] or dino["h3"]
    return {
        "schema_version": "fq.iclr.n1.mechanism_aggregate.v1",
        "generated_at": datetime.now(timezone.utc).isoformat(),
        "status": (
            "PASS_N1_MECHANISM_ROUTE_TO_N2"
            if route
            else "STOP_N1_H3_ONLY"
            if any_h3
            else "NO_GO_N1_NO_STABLE_MECHANISM_ROUTE"
        ),
        "post_m1_new_hypothesis": True,
        "original_m1_claim_pass": False,
        "m1_remains_no_go": True,
        "original_m2_allowed": False,
        "config_sha256": sha256(CONFIG),
        "integrity_audit_sha256": sha256(INTEGRITY),
        "models": model_results,
        "selected_route": route,
        "n2_new_continuation_allowed": route is not None,
        "f_split_read": False,
    }


def main() -> int:
    if not INTEGRITY.is_file():
        print(
            json.dumps(
                {
                    "status": "WAIT_N1_AGGREGATION_FULL_INTEGRITY_MISSING",
                    "effect_readout_computed": False,
                    "f_split_read": False,
                },
                indent=2,
            )
        )
        return 0
    try:
        result = run_aggregate()
        OUTPUT.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    except Exception as exc:
        print(json.dumps({"status": "FAIL_N1_AGGREGATION", "reason": f"{type(exc).__name__}: {exc}"}, indent=2))
        return 2
    print(json.dumps({"status": result["status"], "selected_route": result["selected_route"], "n2_new_continuation_allowed": result["n2_new_continuation_allowed"]}, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/iclr_transport_t0.py <==
#!/usr/bin/env python3
"""T0 common-estimand reaggregation from existing H4 receipts only."""

from __future__ import annotations

import argparse
import hashlib
import json
import statistics
from pathlib import Path
from typing import Any

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
CONFIG = ROOT / "configs/fq_iclr_transport_t0_v1.json"
HARD_INTEGRITY = ROOT / "artifacts/iclr_h4/H4_D_FULL_INTEGRITY_AUDIT.json"
MASS_INTEGRITY = ROOT / "artifacts/iclr_h4/H4_GATE_C_D_FULL_INTEGRITY_AUDIT_V2.json"
OUTPUT = ROOT / "artifacts/iclr_transport/T0_COMMON_ESTIMAND_AUDIT.json"
MODELS = ("detr_r50_500", "dino_r50_4s_12e")
DOSES = (0.0, 0.25, 0.5, 0.75, 1.0)
ENDPOINTS = ("local", "target", "fixed", "rematched", "native")


class T0Error(RuntimeError):
    pass


def load(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(value, dict):
        raise T0Error(f"JSON object required: {path}")
    return value


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def arm(kind: str, dose: float) -> str:
    return f"{kind}_alpha_{str(dose).replace('.', 'p')}"


def fixed_utility(measurement: dict[str, Any], assignment: list[int]) -> float:
    matrix = measurement["quality_matrix"]
    if len(assignment) != len(matrix[0]):
        raise T0Error("fixed assignment GT count mismatch")
    total = 0.0
    for gt, prediction in enumerate(assignment):
        if prediction >= 0:
            total += float(matrix[prediction][gt])
    return total / len(assignment)


def effect(
    receipt: dict[str, Any],
    changed_name: str,
) -> dict[str, float]:
    baseline = receipt["arm_measurements"]["baseline"]
    changed = receipt["arm_measurements"][changed_name]
    native_baseline = receipt["native_measurements"]["baseline"]
    native_changed = receipt["native_measurements"][changed_name]
    assignment = [int(value) for value in baseline["optimal_assignment"]]
    return {
        "local": float(changed["fixed_competitor_quality"])
        - float(baseline["fixed_competitor_quality"]),
        "target": float(changed["target_set_quality"])
        - float(baseline["target_set_quality"]),
        "fixed": fixed_utility(changed, assignment)
        - float(baseline["image_set_utility"]),
        "rematched": float(changed["image_set_utility"])
        - float(baseline["image_set_utility"]),
        "native": float(native_changed["image_set_utility"])
        - float(native_baseline["image_set_utility"]),
    }


def expected_hard_mapping(pair: dict[str, int]) -> dict[str, tuple[int, int]]:
    return {
        "identity": (int(pair["leader"]), int(pair["competitor"])),
        "targeted_reverse": (int(pair["competitor"]), int(pair["leader"])),
        "reverse_sham": (int(pair["sham"]), int(pair["leader"])),
        "random_edge": (
            int(pair["random_recipient"]),
            int(pair["random_source"]),
        ),
        "different_object": (
            int(pair["different_recipient"]),
            int(pair["different_source"]),
        ),
    }


def close_mapping(hard: dict[str, Any], mass: dict[str, Any]) -> None:
    if hard["pair"] != mass["pair"]:
        raise T0Error("hard/mass frozen pair mismatch")
    pair = hard["pair"]
    for name, (recipient, source) in expected_hard_mapping(pair).items():
        audit = hard["hook_audits"][name]
        if (
            int(audit["recipient_query_id"]) != recipient
            or int(audit["source_query_id"]) != source
        ):
            raise T0Error(f"hard hook mapping mismatch: {name}")
    expected_mass = {
        "target": (
            int(pair["competitor"]),
            int(pair["leader"]),
            int(pair["sham"]),
        ),
        "control": (
            int(pair["sham"]),
            int(pair["leader"]),
            int(pair["competitor"]),
        ),
    }
    for kind, expected in expected_mass.items():
        for dose in DOSES:
            audit = mass["swap_audits"][arm(kind, dose)]
            observed = (
                int(audit["recipient"]),
                int(audit["target_source"]),
                int(audit["control_source"]),
            )
            if observed != expected:
                raise T0Error(f"mass hook mapping mismatch: {kind} {dose}")


def paired_bootstrap(
    rows: list[dict[str, Any]],
    fields: list[str],
    seed_text: str,
    draws: int,
) -> tuple[dict[str, dict[str, Any]], float]:
    values = np.asarray([[float(row[field]) for field in fields] for row in rows])
    means = values.mean(axis=0)
    strata = np.asarray([row["stratum"] for row in rows])
    groups = [np.flatnonzero(strata == label) for label in sorted(set(strata))]
    seed = int.from_bytes(hashlib.sha256(seed_text.encode()).digest()[:8], "big")
    rng = np.random.default_rng(seed)
    boot = np.empty((draws, len(fields)), dtype=np.float64)
    for start in range(0, draws, 250):
        stop = min(start + 250, draws)
        subtotal = np.zeros((stop - start, len(fields)), dtype=np.float64)
        for indices in groups:
            sampled = rng.choice(indices, size=(stop - start, len(indices)), replace=True)
            subtotal += values[sampled].sum(axis=1)
        boot[start:stop] = subtotal / len(rows)
    standard_error = boot.std(axis=0, ddof=1)
    safe_se = np.where(standard_error > 0, standard_error, 1.0)
    max_stat = np.max(np.abs((boot - means) / safe_se), axis=1)
    critical = float(np.quantile(max_stat, 0.95))
    result = {}
    for index, field in enumerate(fields):
        marginal = np.quantile(boot[:, index], [0.025, 0.975]).tolist()
        simultaneous = [
            float(means[index] - critical * standard_error[index]),
            float(means[index] + critical * standard_error[index]),
        ]
        result[field] = {
            "mean": float(means[index]),
            "median": statistics.median(float(row[field]) for row in rows),
            "marginal_bootstrap_95": [float(value) for value in marginal],
            "simultaneous_95": simultaneous,
        }
    return result, critical


def aggregate() -> dict[str, Any]:
    config = load(CONFIG)
    hard_integrity = load(HARD_INTEGRITY)
    mass_integrity = load(MASS_INTEGRITY)
    if (
        config.get("status") != "FROZEN_BEFORE_T0_REAGGREGATION"
        or hard_integrity.get("status") != "PASS_H4_D_FULL_INTEGRITY_NO_AGGREGATE"
        or mass_integrity.get("status")
        != "PASS_H4_GATE_C_D_FULL_INTEGRITY_NO_AGGREGATE"
        or config.get("V_read") is not False
        or config.get("F_read") is not False
        or config.get("new_model_inference") is not False
    ):
        raise T0Error("T0 input/config gate failure")
    draws = int(config["bootstrap"]["draws"])
    model_results = {}
    global_noise = 0.0
    for model in MODELS:
        hard_paths = sorted((ROOT / f"artifacts/iclr_h4/d_raw/{model}").glob("*.json"))
        mass_paths = sorted(
            (ROOT / f"artifacts/iclr_h4/d_gate_c_raw_v2/{model}").glob("*.json")
        )
        hard_by_id = {load(path)["image_id"]: load(path) for path in hard_paths}
        mass_by_id = {load(path)["image_id"]: load(path) for path in mass_paths}
        if set(hard_by_id) != set(mass_by_id) or len(hard_by_id) != 710:
            raise T0Error(f"{model} sample closure failure")
        rows = []
        for image_id in sorted(hard_by_id):
            hard = hard_by_id[image_id]
            mass = mass_by_id[image_id]
            if (
                hard["image_sha256"] != mass["image_sha256"]
                or hard["checkpoint_sha256"] != mass["checkpoint_sha256"]
            ):
                raise T0Error(f"{model}/{image_id} hash binding mismatch")
            close_mapping(hard, mass)
            row: dict[str, Any] = {
                "image_id": image_id,
                "stratum": hard["stratum"],
            }
            hard_effects = {
                name: effect(hard, name)
                for name in (
                    "baseline_repeat",
                    "identity",
                    "targeted_reverse",
                    "reverse_sham",
                    "random_edge",
                    "different_object",
                )
            }
            for name, endpoints in hard_effects.items():
                for endpoint, value in endpoints.items():
                    row[f"hard.{name}.{endpoint}"] = value
            for endpoint in ENDPOINTS:
                row[f"hard.target_minus_active_control.{endpoint}"] = (
                    hard_effects["targeted_reverse"][endpoint]
                    - hard_effects["reverse_sham"][endpoint]
                )
            for kind in ("target", "control"):
                for dose in DOSES:
                    current = effect(mass, arm(kind, dose))
                    for endpoint, value in current.items():
                        row[f"mass.{kind}.{dose}.{endpoint}"] = value
            for dose in DOSES:
                for endpoint in ENDPOINTS:
                    row[f"operator.hard_minus_mass_target.{dose}.{endpoint}"] = (
                        hard_effects["targeted_reverse"][endpoint]
                        - row[f"mass.target.{dose}.{endpoint}"]
                    )
            noise_fields = [
                key
                for key in row
                if key.startswith("hard.baseline_repeat.")
                or key.startswith("hard.identity.")
                or key.startswith("mass.target.0.0.")
                or key.startswith("mass.control.0.0.")
            ]
            global_noise = max(global_noise, *(abs(float(row[key])) for key in noise_fields))
            rows.append(row)
        fields = sorted(key for key in rows[0] if key not in {"image_id", "stratum"})
        summaries, critical = paired_bootstrap(rows, fields, f"T0|{model}", draws)
        model_results[model] = {
            "n": len(rows),
            "simultaneous_critical_value": critical,
            "summaries": summaries,
        }
    margin_rule = config["equivalence_margin"]
    equivalence_margin = max(
        float(margin_rule["utility_resolution"]),
        float(margin_rule["noise_multiplier"]) * global_noise,
    )
    realized_dose_present = False
    state = (
        "T0_COMPARABLE_FROM_EXISTING_RECEIPTS"
        if realized_dose_present
        else "T0_REPAIRABLE_BUT_NEW_INPUT_AUDIT_REQUIRED"
    )
    result = {
        "schema_version": "fq.iclr.transport.t0_common_estimand_audit.v1",
        "status": state,
        "config_sha256": sha256(CONFIG),
        "hard_integrity_sha256": sha256(HARD_INTEGRITY),
        "mass_integrity_sha256": sha256(MASS_INTEGRITY),
        "sample_mapping_hash_readout_closure": True,
        "actual_mapping": {
            "hard_target": "delete competitor_recipient <- leader_source",
            "hard_active_control": "delete sham_recipient <- leader_source",
            "mass_target": "competitor_recipient swaps leader_source with sham_donor",
            "mass_placebo": "sham_recipient swaps leader_source with competitor_donor",
            "same_recipient_control": False,
        },
        "common_reference": "same-receipt baseline",
        "common_readouts": list(ENDPOINTS),
        "native_same_readout_centered": True,
        "maximum_identity_noise": global_noise,
        "equivalence_margin": equivalence_margin,
        "realized_per_head_mass_or_message_displacement_present": False,
        "models": model_results,
        "T1_allowed": False,
        "T2_allowed": False,
        "next_required_input": (
            "A separately authorized input-only audit/replay that records realized "
            "per-head target/donor weights and immediate message displacement."
        ),
        "scientific_effect_readout": True,
        "new_model_inference": False,
        "V_F_read": False,
    }
    OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    OUTPUT.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    return result


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--execute", action="store_true")
    args = parser.parse_args()
    if not args.execute:
        result = {
            "status": "PASS_T0_PREFLIGHT_NO_RECEIPT_READ",
            "required_inputs": [str(HARD_INTEGRITY), str(MASS_INTEGRITY)],
            "new_model_inference": False,
            "V_F_read": False,
        }
    else:
        result = aggregate()
    print(json.dumps(result, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/iclr_transport_t0b_integrity.py <==
#!/usr/bin/env python3
"""Fail-closed T0B R-pilot and D baseline-capture integrity audits."""

from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path
from typing import Any


ROOT = Path(__file__).resolve().parents[1]
CONFIG = ROOT / "configs/fq_iclr_transport_t0b_v1.json"
MODELS = ("detr_r50_500", "dino_r50_4s_12e")


def load(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(value, dict):
        raise RuntimeError(f"JSON object required: {path}")
    return value


def finite_tree(value: Any) -> bool:
    import math

    if isinstance(value, dict):
        return all(finite_tree(item) for item in value.values())
    if isinstance(value, list):
        return all(finite_tree(item) for item in value)
    return isinstance(value, (int, float)) and math.isfinite(float(value))


def audit(
    mode: str,
    *,
    input_base: Path | None = None,
    output: Path | None = None,
) -> dict[str, Any]:
    config = load(CONFIG)
    is_pilot = mode == "r-pilot"
    expected = 8 if is_pilot else 710
    base = input_base or (ROOT / "artifacts/iclr_transport")
    root = base / (
        "t0b_r_pilot_raw" if is_pilot else "t0b_d_baseline_raw"
    )
    model_results = {}
    for model in MODELS:
        paths = sorted((root / model).glob("*.json"))
        if len(paths) != expected:
            raise RuntimeError(f"{model} receipt count {len(paths)} != {expected}")
        ids = set()
        max_weight = max_message = max_repeat = 0.0
        for path in paths:
            row = load(path)
            if (
                row.get("status") != "PASS_T0B_INPUT_ONLY_RECEIPT"
                or row.get("model_id") != model
                or row.get("scientific_outcome_captured") is not False
                or row.get("scientific_effect_readout") is not False
                or row.get("V_F_read") is not False
                or row.get("D_intervention_forward") is not False
                or not finite_tree(row["realized_metrics"])
            ):
                raise RuntimeError(f"invalid receipt: {path}")
            image_id = row["image_id"]
            if image_id in ids:
                raise RuntimeError("duplicate image receipt")
            ids.add(image_id)
            if is_pilot:
                validation = row["pilot_validation"]
                max_weight = max(max_weight, float(validation["analytic_swap_weight_max_abs"]))
                max_message = max(max_message, float(validation["analytic_message_max_abs"]))
                max_repeat = max(max_repeat, float(validation["baseline_repeat_max_abs"]))
        if is_pilot and (
            max_repeat != 0.0 or max_weight > 5e-6 or max_message > 1e-5
        ):
            raise RuntimeError(f"{model} R pilot analytic closure failed")
        model_results[model] = {
            "receipt_count": len(paths),
            "unique_images": len(ids),
            "maximum_baseline_repeat_error": max_repeat,
            "maximum_analytic_swap_weight_error": max_weight,
            "maximum_analytic_message_error": max_message,
        }
    status = "PASS_T0B_R_PILOT" if is_pilot else "PASS_T0B_D_BASELINE_CAPTURE"
    result = {
        "schema_version": "fq.iclr.transport.t0b_integrity.v1",
        "status": status,
        "config_sha256": hashlib.sha256(CONFIG.read_bytes()).hexdigest(),
        "models": model_results,
        "aggregation_allowed": not is_pilot,
        "scientific_outcome_captured": False,
        "scientific_effect_readout": False,
        "V_F_read": False,
    }
    output_path = output or (
        ROOT
        / "artifacts/iclr_transport"
        / ("T0B_R_PILOT_INTEGRITY.json" if is_pilot else "T0B_D_FULL_INTEGRITY.json")
    )
    output_path.parent.mkdir(parents=True, exist_ok=True)
    output_path.write_text(json.dumps(result, indent=2) + "\n")
    return result


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--mode", choices=("r-pilot", "d"), required=True)
    parser.add_argument("--input-base", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    print(
        json.dumps(
            audit(args.mode, input_base=args.input_base, output=args.output),
            indent=2,
        )
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/iclr_transport_t0b_overlap.py <==
#!/usr/bin/env python3
"""Frozen T0B realized-dose overlap gate; input-only receipts."""

from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path
from typing import Any

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
CONFIG = ROOT / "configs/fq_iclr_transport_t0b_v1.json"
MODELS = ("detr_r50_500", "dino_r50_4s_12e")
DOSES = ("0.25", "0.5", "0.75", "1.0")
METRICS = {
    "absolute_target_weight_change": (
        "hard_removed_mass",
        "absolute_target_weight_change",
    ),
    "immediate_message_norm": (
        "hard_immediate_message_norm",
        "immediate_message_norm",
    ),
}


def load(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(value, dict):
        raise RuntimeError(f"JSON object required: {path}")
    return value


def nearest_coverage(
    hard: np.ndarray,
    mass: np.ndarray,
    *,
    caliper_multiplier: float = 0.25,
) -> tuple[float, float, float]:
    hard_log = np.log1p(hard)
    mass_log = np.log1p(mass.reshape(-1))
    pooled = np.concatenate([hard_log, mass_log])
    caliper = caliper_multiplier * float(pooled.std(ddof=1))
    hard_distance = np.min(np.abs(hard_log[:, None] - mass_log[None, :]), axis=1)
    mass_distance = np.min(np.abs(mass_log[:, None] - hard_log[None, :]), axis=1)
    return (
        float(np.mean(hard_distance <= caliper)),
        float(np.mean(mass_distance <= caliper)),
        caliper,
    )


def coverage_indicators(
    hard: np.ndarray,
    mass: np.ndarray,
    *,
    caliper_multiplier: float = 0.25,
) -> tuple[np.ndarray, np.ndarray]:
    hard_log = np.log1p(hard)
    mass_log = np.log1p(mass.reshape(-1))
    pooled = np.concatenate([hard_log, mass_log])
    caliper = caliper_multiplier * float(pooled.std(ddof=1))
    hard_indicator = (
        np.min(np.abs(hard_log[:, None] - mass_log[None, :]), axis=1) <= caliper
    ).astype(np.float64)
    mass_indicator = (
        np.min(np.abs(mass_log[:, None] - hard_log[None, :]), axis=1) <= caliper
    ).astype(np.float64)
    return hard_indicator, mass_indicator.reshape(mass.shape)


def bootstrap_lower(
    hard: np.ndarray,
    mass: np.ndarray,
    strata: np.ndarray,
    *,
    seed: str,
    draws: int = 10000,
) -> tuple[float, float]:
    rng = np.random.default_rng(
        int.from_bytes(hashlib.sha256(seed.encode()).digest()[:8], "big")
    )
    groups = [np.flatnonzero(strata == label) for label in sorted(set(strata))]
    estimates = np.empty((draws, 2), dtype=np.float64)
    hard_indicator, mass_indicator = coverage_indicators(hard, mass)
    for draw in range(draws):
        indices = np.concatenate(
            [rng.choice(group, size=len(group), replace=True) for group in groups]
        )
        estimates[draw, 0] = hard_indicator[indices].mean()
        estimates[draw, 1] = mass_indicator[indices].mean()
    return float(np.quantile(estimates[:, 0], 0.025)), float(
        np.quantile(estimates[:, 1], 0.025)
    )


def aggregate(input_base: Path, integrity_path: Path, output: Path) -> dict[str, Any]:
    config = load(CONFIG)
    integrity = load(integrity_path)
    if (
        integrity.get("status") != "PASS_T0B_D_BASELINE_CAPTURE"
        or integrity.get("aggregation_allowed") is not True
        or integrity.get("scientific_outcome_captured") is not False
        or config["execution"]["T1_before_terminal_state"] is not False
        or config["execution"]["T2_before_terminal_state"] is not False
    ):
        raise RuntimeError("T0B overlap integrity/config gate failure")
    model_results = {}
    overall_pass = True
    for model in MODELS:
        paths = sorted((input_base / "t0b_d_baseline_raw" / model).glob("*.json"))
        if len(paths) != 710:
            raise RuntimeError(f"{model} receipt count changed")
        receipts = [load(path) for path in paths]
        strata = np.asarray([row["stratum"] for row in receipts])
        metric_results = {}
        for metric, (hard_key, mass_key) in METRICS.items():
            hard = np.asarray(
                [np.median(row["realized_metrics"][hard_key]) for row in receipts],
                dtype=np.float64,
            )
            mass = np.asarray(
                [
                    [
                        np.median(
                            row["realized_metrics"]["swap"][dose][mass_key]
                        )
                        for dose in DOSES
                    ]
                    for row in receipts
                ],
                dtype=np.float64,
            )
            hard_to_mass, mass_to_hard, caliper = nearest_coverage(hard, mass)
            hard_lower, mass_lower = bootstrap_lower(
                hard, mass, strata, seed=f"T0B|{model}|{metric}"
            )
            passed = (
                hard_to_mass >= 0.80
                and mass_to_hard >= 0.80
                and hard_lower >= 0.75
                and mass_lower >= 0.75
            )
            overall_pass = overall_pass and passed
            metric_results[metric] = {
                "hard_to_mass_coverage": hard_to_mass,
                "mass_to_hard_coverage": mass_to_hard,
                "hard_to_mass_bootstrap_95_lower": hard_lower,
                "mass_to_hard_bootstrap_95_lower": mass_lower,
                "log1p_caliper": caliper,
                "pass": passed,
            }
        model_results[model] = {"n": 710, "metrics": metric_results}
    status = (
        "T0B_OVERLAP_SUFFICIENT_ENTER_T1"
        if overall_pass
        else "T0B_OVERLAP_INSUFFICIENT_DIRECT_T2"
    )
    result = {
        "schema_version": "fq.iclr.transport.t0b_overlap.v1",
        "status": status,
        "config_sha256": hashlib.sha256(CONFIG.read_bytes()).hexdigest(),
        "integrity_sha256": hashlib.sha256(integrity_path.read_bytes()).hexdigest(),
        "models": model_results,
        "T1_allowed": overall_pass,
        "T2_preparation_allowed": not overall_pass,
        "scientific_outcome_captured": False,
        "scientific_effect_readout": False,
        "V_F_read": False,
    }
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(result, indent=2) + "\n")
    return result


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--input-base",
        type=Path,
        default=ROOT / "artifacts/iclr_transport",
    )
    parser.add_argument(
        "--integrity",
        type=Path,
        default=ROOT / "artifacts/iclr_transport/T0B_D_FULL_INTEGRITY.json",
    )
    parser.add_argument(
        "--output",
        type=Path,
        default=ROOT / "artifacts/iclr_transport/T0B_REALIZED_DOSE_OVERLAP.json",
    )
    args = parser.parse_args()
    print(json.dumps(aggregate(args.input_base, args.integrity, args.output), indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/iclr_transport_t1_aggregate.py <==
#!/usr/bin/env python3
"""Frozen T1 CPU aggregation over existing hard and mass receipts."""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import statistics
from pathlib import Path
from typing import Any

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
CONFIG = ROOT / "configs/fq_iclr_transport_t1_aggregation_v1.json"
MAPPING = ROOT / "artifacts/iclr_transport/T1_REALIZED_DOSE_MAPPING.json"
HARD_INTEGRITY = ROOT / "artifacts/iclr_h4/H4_D_FULL_INTEGRITY_AUDIT.json"
MASS_INTEGRITY = ROOT / "artifacts/iclr_h4/H4_GATE_C_D_FULL_INTEGRITY_AUDIT_V2.json"
OUTPUT = ROOT / "artifacts/iclr_transport/T1_PRE_READOUT_LOCALIZATION.json"
MODELS = ("detr_r50_500", "dino_r50_4s_12e")
FIELDS = (
    "local",
    "focal",
    "spillover",
    "fixed",
    "matching",
    "rematched",
    "selection",
    "native",
)
PRE = ("local", "focal", "spillover", "fixed")
READOUT = ("matching", "selection")


def load(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(value, dict):
        raise RuntimeError(f"JSON object required: {path}")
    return value


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def fixed_utility(measurement: dict[str, Any], assignment: list[int]) -> float:
    matrix = measurement["quality_matrix"]
    total = sum(
        float(matrix[prediction][gt])
        for gt, prediction in enumerate(assignment)
        if prediction >= 0
    )
    return total / len(assignment)


def effect(receipt: dict[str, Any], changed_name: str) -> dict[str, float]:
    baseline = receipt["arm_measurements"]["baseline"]
    changed = receipt["arm_measurements"][changed_name]
    assignment = [int(value) for value in baseline["optimal_assignment"]]
    competitor = int(receipt["pair"]["competitor"])
    fixed = fixed_utility(changed, assignment) - float(baseline["image_set_utility"])
    focal = sum(
        float(changed["quality_matrix"][competitor][gt])
        - float(baseline["quality_matrix"][competitor][gt])
        for gt, prediction in enumerate(assignment)
        if prediction == competitor
    ) / len(assignment)
    rematched = float(changed["image_set_utility"]) - float(
        baseline["image_set_utility"]
    )
    native = float(receipt["native_measurements"][changed_name]["image_set_utility"]) - float(
        receipt["native_measurements"]["baseline"]["image_set_utility"]
    )
    return {
        "local": float(changed["fixed_competitor_quality"])
        - float(baseline["fixed_competitor_quality"]),
        "focal": focal,
        "spillover": fixed - focal,
        "fixed": fixed,
        "matching": rematched - fixed,
        "rematched": rematched,
        "selection": native - rematched,
        "native": native,
    }


def bootstrap(
    values: np.ndarray,
    strata: np.ndarray,
    *,
    seed: str,
    draws: int,
) -> tuple[np.ndarray, np.ndarray, float]:
    groups = [np.flatnonzero(strata == label) for label in sorted(set(strata))]
    rng = np.random.default_rng(
        int.from_bytes(hashlib.sha256(seed.encode()).digest()[:8], "big")
    )
    sampled_means = np.empty((draws, values.shape[1]), dtype=np.float64)
    for start in range(0, draws, 250):
        stop = min(draws, start + 250)
        subtotal = np.zeros((stop - start, values.shape[1]), dtype=np.float64)
        for group in groups:
            sampled = rng.choice(group, size=(stop - start, len(group)), replace=True)
            subtotal += values[sampled].sum(axis=1)
        sampled_means[start:stop] = subtotal / len(values)
    means = values.mean(axis=0)
    se = sampled_means.std(axis=0, ddof=1)
    safe = np.where(se > 0, se, 1.0)
    critical = float(
        np.quantile(np.max(np.abs((sampled_means - means) / safe), axis=1), 0.95)
    )
    intervals = np.column_stack((means - critical * se, means + critical * se))
    return means, intervals, critical


def aggregate() -> dict[str, Any]:
    config = load(CONFIG)
    mapping = load(MAPPING)
    hard_integrity = load(HARD_INTEGRITY)
    mass_integrity = load(MASS_INTEGRITY)
    if (
        config.get("status") != "FROZEN_BEFORE_T1_OUTCOME_AGGREGATION"
        or mapping.get("status") != "PASS_T1_MAPPING_DECOMPOSITION_PREFLIGHT_NO_OUTCOME"
        or mapping.get("config_sha256") != sha256(CONFIG)
        or mapping.get("scientific_outcome_read") is not False
        or hard_integrity.get("status") != "PASS_H4_D_FULL_INTEGRITY_NO_AGGREGATE"
        or mass_integrity.get("status")
        != "PASS_H4_GATE_C_D_FULL_INTEGRITY_NO_AGGREGATE"
    ):
        raise RuntimeError("T1 aggregation gate failure")
    margin = float(config["statistics"]["equivalence_margin"])
    draws = int(config["statistics"]["bootstrap_draws"])
    models = {}
    any_pre_difference = False
    any_readout_difference = False
    all_equivalent = True
    for model in MODELS:
        hard = {
            path.stem: load(path)
            for path in sorted(
                (ROOT / f"artifacts/iclr_h4/d_raw/{model}").glob("*.json")
            )
        }
        mass = {
            path.stem: load(path)
            for path in sorted(
                (ROOT / f"artifacts/iclr_h4/d_gate_c_raw_v2/{model}").glob("*.json")
            )
        }
        map_rows = mapping["models"][model]["rows"]
        if len(hard) != 710 or set(hard) != set(mass) or {
            row["image_id"] for row in map_rows
        } != set(hard):
            raise RuntimeError(f"{model} T1 sample closure failure")
        rows = []
        for mapped in map_rows:
            image_id = mapped["image_id"]
            if hard[image_id]["image_sha256"] != mapped["image_sha256"]:
                raise RuntimeError("T1 mapping image hash mismatch")
            hard_effect = effect(hard[image_id], "targeted_reverse")
            dose_name = str(mapped["selected_mass_dose"]).replace(".", "p")
            mass_effect = effect(mass[image_id], f"target_alpha_{dose_name}")
            contrast = {
                field: hard_effect[field] - mass_effect[field] for field in FIELDS
            }
            if (
                abs(contrast["fixed"] - contrast["focal"] - contrast["spillover"])
                > 1e-12
                or abs(
                    contrast["rematched"]
                    - contrast["fixed"]
                    - contrast["matching"]
                )
                > 1e-12
                or abs(
                    contrast["native"]
                    - contrast["rematched"]
                    - contrast["selection"]
                )
                > 1e-12
            ):
                raise RuntimeError("T1 decomposition closure failure")
            rows.append({"stratum": mapped["stratum"], **contrast})
        values = np.asarray(
            [[float(row[field]) for field in FIELDS] for row in rows],
            dtype=np.float64,
        )
        strata = np.asarray([row["stratum"] for row in rows])
        means, intervals, critical = bootstrap(
            values, strata, seed=f"T1|{model}", draws=draws
        )
        summaries = {}
        model_pre = False
        model_readout = False
        model_all_equivalent = True
        for index, field in enumerate(FIELDS):
            low, high = map(float, intervals[index])
            difference = low > margin or high < -margin
            equivalent = low >= -margin and high <= margin
            model_all_equivalent = model_all_equivalent and equivalent
            model_pre = model_pre or (field in PRE and difference)
            model_readout = model_readout or (field in READOUT and difference)
            summaries[field] = {
                "mean": float(means[index]),
                "median": statistics.median(float(row[field]) for row in rows),
                "simultaneous_95": [low, high],
                "difference_outside_margin": difference,
                "equivalent_within_margin": equivalent,
            }
        any_pre_difference = any_pre_difference or model_pre
        any_readout_difference = any_readout_difference or model_readout
        all_equivalent = all_equivalent and model_all_equivalent
        models[model] = {
            "n": len(rows),
            "simultaneous_critical_value": critical,
            "pre_readout_difference": model_pre,
            "readout_specific_difference": model_readout,
            "all_endpoints_equivalent": model_all_equivalent,
            "summaries": summaries,
        }
    if any_pre_difference and any_readout_difference:
        status = "T1_PARTIAL_MIXED"
    elif any_pre_difference:
        status = "T1_PRE_READOUT_DIFFERENCE"
    elif any_readout_difference:
        status = "T1_READOUT_DEPENDENT"
    elif all_equivalent:
        status = "T1_TRANSPORT_EQUIVALENT"
    else:
        status = "T1_INCONCLUSIVE"
    result = {
        "schema_version": "fq.iclr.transport.t1_localization.v1",
        "status": status,
        "config_sha256": sha256(CONFIG),
        "mapping_sha256": sha256(MAPPING),
        "hard_integrity_sha256": sha256(HARD_INTEGRITY),
        "mass_integrity_sha256": sha256(MASS_INTEGRITY),
        "equivalence_margin": margin,
        "bootstrap_draws": draws,
        "models": models,
        "next_route": config["next_route"][status],
        "scientific_effect_readout": True,
        "new_model_inference": False,
        "V_F_read": False,
    }
    OUTPUT.write_text(json.dumps(result, indent=2) + "\n")
    return result


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--execute", action="store_true")
    args = parser.parse_args()
    result = (
        aggregate()
        if args.execute
        else {
            "status": "PASS_T1_AGGREGATOR_PREFLIGHT_NO_OUTCOME_READ",
            "mapping_required": "PASS_T1_MAPPING_DECOMPOSITION_PREFLIGHT_NO_OUTCOME",
            "scientific_effect_readout": False,
            "V_F_read": False,
        }
    )
    print(json.dumps(result, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/iclr_transport_t2_aggregate.py <==
#!/usr/bin/env python3
"""Frozen T2 initial-128 aggregation after full-integrity PASS."""

from __future__ import annotations

import argparse
import hashlib
import json
import math
from pathlib import Path
from typing import Any

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
CONFIG = ROOT / "configs/fq_iclr_transport_t2_confirmation_v1.json"
EXECUTION = ROOT / "configs/fq_iclr_transport_t2_confirmation_execution_v2.json"
INTEGRITY = ROOT / "artifacts/iclr_transport/T2_CONFIRMATION_V2_FULL_INTEGRITY.json"
MAPPING = ROOT / "artifacts/iclr_transport/T2_OUTCOME_BLIND_MAPPING.json"
INPUT = ROOT / "artifacts/iclr_transport/t2_input_capture_raw"
RAW = ROOT / "artifacts/iclr_transport/t2_confirmation_raw_initial_v2"
OUTPUT = ROOT / "artifacts/iclr_transport/T2_CONFIRMATION_INITIAL_128_AGGREGATE.json"
MODELS = ("detr_r50_500", "dino_r50_4s_12e")
ENDPOINTS = ("local", "spillover", "fixed")
DOSES = ("0.25", "0.5", "0.75")
PAIRWISE = (("M_MINUS_P", "M", "P"), ("M_MINUS_D", "M", "D"), ("P_MINUS_D", "P", "D"))
SUPPORT = ("M", "P", "D", "H")


def load(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(value, dict):
        raise RuntimeError(f"JSON object required: {path}")
    return value


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def fixed_utility(measurement: dict[str, Any], assignment: list[int]) -> float:
    if not assignment:
        return 0.0
    matrix = measurement["quality_matrix"]
    return sum(
        float(matrix[prediction][gt])
        for gt, prediction in enumerate(assignment)
        if prediction >= 0
    ) / len(assignment)


def primary_effect(receipt: dict[str, Any], arm: str) -> dict[str, float]:
    baseline = receipt["arm_measurements"]["baseline"]
    changed = receipt["arm_measurements"][arm]
    assignment = [int(item) for item in baseline["optimal_assignment"]]
    competitor = int(receipt["pair"]["competitor_query_id"])
    fixed = fixed_utility(changed, assignment) - float(baseline["image_set_utility"])
    focal = (
        sum(
            float(changed["quality_matrix"][competitor][gt])
            - float(baseline["quality_matrix"][competitor][gt])
            for gt, prediction in enumerate(assignment)
            if prediction == competitor
        )
        / len(assignment)
        if assignment
        else 0.0
    )
    result = {
        "local": float(changed["fixed_competitor_quality"])
        - float(baseline["fixed_competitor_quality"]),
        "spillover": fixed - focal,
        "fixed": fixed,
    }
    if not all(math.isfinite(value) for value in result.values()):
        raise RuntimeError("non-finite primary effect")
    return result


def classify_interval(low: float, high: float, band: float) -> str:
    if low >= -band and high <= band:
        return "EQUIVALENT"
    if low > band or high < -band:
        return "DIFFERENT"
    return "INCONCLUSIVE"


def _seed(text: str) -> int:
    return int.from_bytes(hashlib.sha256(text.encode()).digest()[:8], "big")


def bootstrap_family(
    linear: np.ndarray,
    p_effects: np.ndarray,
    p_norms: np.ndarray,
    h_effects: np.ndarray,
    h_norms: np.ndarray,
    strata: np.ndarray,
    *,
    model: str,
    draws: int,
) -> tuple[np.ndarray, np.ndarray, float]:
    """Return estimates, simultaneous intervals and max-t critical value.

    linear is [N, 21]: 9 pairwise then 12 support contrasts. The final three
    family members are H minus the P-continuity prediction.
    """
    groups = [np.flatnonzero(strata == label) for label in sorted(set(strata))]
    rng = np.random.default_rng(_seed(f"T2|{model}|initial128"))
    n = len(linear)

    def discontinuity(indices: np.ndarray) -> np.ndarray:
        # One pooled OLS per endpoint with image as the resampling unit.
        xs = np.concatenate(
            [np.zeros(len(indices)), *(p_norms[indices, dose] for dose in range(3))]
        )
        result = np.empty(3)
        for endpoint in range(3):
            ys = np.concatenate(
                [
                    np.zeros(len(indices)),
                    *(p_effects[indices, dose, endpoint] for dose in range(3)),
                ]
            )
            design = np.column_stack((np.ones(len(xs)), xs))
            coefficient = np.linalg.lstsq(design, ys, rcond=None)[0]
            predicted = coefficient[0] + coefficient[1] * h_norms[indices]
            result[endpoint] = np.mean(h_effects[indices, endpoint] - predicted)
        return result

    observed = np.concatenate((linear.mean(axis=0), discontinuity(np.arange(n))))
    samples = np.empty((draws, len(observed)), dtype=np.float64)
    for draw in range(draws):
        indices = np.concatenate(
            [rng.choice(group, size=len(group), replace=True) for group in groups]
        )
        samples[draw] = np.concatenate(
            (linear[indices].mean(axis=0), discontinuity(indices))
        )
    se = samples.std(axis=0, ddof=1)
    safe = np.where(se > 0, se, 1.0)
    max_t = np.max(np.abs((samples - observed) / safe), axis=1)
    critical = float(np.quantile(max_t, 0.95))
    intervals = np.column_stack((observed - critical * se, observed + critical * se))
    return observed, intervals, critical


def aggregate() -> dict[str, Any]:
    config, execution, integrity, mapping = map(load, (CONFIG, EXECUTION, INTEGRITY, MAPPING))
    if (
        integrity.get("status") != "PASS_T2_CONFIRMATION_V2_FULL_INTEGRITY_NO_AGGREGATE"
        or integrity.get("execution_sha256") != sha256(EXECUTION)
        or integrity.get("scientific_effect_readout") is not False
        or integrity.get("aggregation_started") is not False
        or execution.get("precision_extension_authorized") is not False
        or execution.get("V_read") is not False
        or execution.get("F_read") is not False
        or mapping.get("status") != "PASS_T2_OUTCOME_BLIND_MAPPING_FROZEN"
        or execution.get("outcome_blind_mapping_sha256") != sha256(MAPPING)
    ):
        raise RuntimeError("T2 aggregation gate failure")
    draws = int(config["inference"]["bootstrap_draws"])
    bands = config["inference"]["equivalence_bands"]
    model_results: dict[str, Any] = {}
    extension_reasons: list[str] = []
    assay_failure = False
    global_classes: set[str] = set()
    all_pairwise_equivalent = True
    for model in MODELS:
        mapped = {row["image_id"]: row for row in mapping["models"][model]["rows"]}
        paths = sorted((RAW / model).glob("*.json"))
        if len(paths) != 128 or {path.stem for path in paths} != set(mapped):
            raise RuntimeError(f"{model} raw/mapping closure failure")
        rows, strata = [], []
        p_curves, p_norm_rows, h_rows, h_norm_rows = [], [], [], []
        for path in paths:
            receipt = load(path)
            input_receipt = load(INPUT / model / path.name)
            map_row = mapped[path.stem]
            if (
                receipt["image_sha256"] != map_row["image_sha256"]
                or input_receipt["image_sha256"] != map_row["image_sha256"]
            ):
                raise RuntimeError("T2 aggregate image binding mismatch")
            effects: dict[str, list[dict[str, float]]] = {"M": [], "P": [], "D": []}
            for dose in DOSES:
                token = dose.replace(".", "p")
                effects["M"].append(primary_effect(receipt, f"C_v2_{token}"))
                a_dose = str(map_row["selected_doses"][f"A_for_M_{dose}"])
                b_dose = str(map_row["selected_doses"][f"B_for_M_{dose}"])
                effects["P"].append(primary_effect(receipt, f"A_{a_dose.replace('.', 'p')}"))
                effects["D"].append(primary_effect(receipt, f"B_{b_dose.replace('.', 'p')}"))
            averaged = {
                operator: {
                    endpoint: float(np.mean([item[endpoint] for item in values]))
                    for endpoint in ENDPOINTS
                }
                for operator, values in effects.items()
            }
            hard = primary_effect(receipt, "hard")
            vector = []
            for _, left, right in PAIRWISE:
                vector.extend(averaged[left][endpoint] - averaged[right][endpoint] for endpoint in ENDPOINTS)
            for operator in SUPPORT:
                source = hard if operator == "H" else averaged[operator]
                vector.extend(source[endpoint] for endpoint in ENDPOINTS)
            rows.append(vector)
            strata.append(map_row["stratum"])
            p_curves.append(
                [[primary_effect(receipt, f"A_{dose.replace('.', 'p')}")[endpoint] for endpoint in ENDPOINTS] for dose in DOSES]
            )
            metrics = input_receipt["realized_metrics"]
            p_norm_rows.append(
                [float(np.mean(metrics["A"][dose]["immediate_message_norm"])) for dose in DOSES]
            )
            h_rows.append([hard[endpoint] for endpoint in ENDPOINTS])
            h_norm_rows.append(
                float(np.mean(metrics["C_v2"]["0.75"]["immediate_message_norm"])) / 0.75
            )
        estimates, intervals, critical = bootstrap_family(
            np.asarray(rows), np.asarray(p_curves), np.asarray(p_norm_rows),
            np.asarray(h_rows), np.asarray(h_norm_rows), np.asarray(strata),
            model=model, draws=draws,
        )
        names = (
            [f"{contrast}_{endpoint}" for contrast, _, _ in PAIRWISE for endpoint in ENDPOINTS]
            + [f"{operator}_MINUS_BASELINE_{endpoint}" for operator in SUPPORT for endpoint in ENDPOINTS]
            + [f"H_MINUS_P_CONTINUITY_{endpoint}" for endpoint in ENDPOINTS]
        )
        summaries: dict[str, Any] = {}
        endpoint_classes = {endpoint: set() for endpoint in ENDPOINTS}
        model_assay = False
        for index, name in enumerate(names):
            endpoint = next(item for item in ENDPOINTS if name.endswith(f"_{item}"))
            low, high = map(float, intervals[index])
            band = float(bands[endpoint])
            state = classify_interval(low, high, band)
            half_width = (high - low) / 2
            if state == "INCONCLUSIVE" and half_width > band:
                extension_reasons.append(f"{model}:{name}")
            summaries[name] = {
                "estimate": float(estimates[index]),
                "simultaneous_95": [low, high],
                "band": band,
                "state": state,
                "half_width": half_width,
            }
            if name.startswith("H_MINUS_BASELINE_") and state == "DIFFERENT":
                model_assay = True
        assay_failure = assay_failure or not model_assay
        for endpoint in ENDPOINTS:
            mp = summaries[f"M_MINUS_P_{endpoint}"]["state"]
            md = summaries[f"M_MINUS_D_{endpoint}"]["state"]
            pd = summaries[f"P_MINUS_D_{endpoint}"]["state"]
            disc = summaries[f"H_MINUS_P_CONTINUITY_{endpoint}"]["state"]
            ms = summaries[f"M_MINUS_BASELINE_{endpoint}"]
            ps = summaries[f"P_MINUS_BASELINE_{endpoint}"]
            ds = summaries[f"D_MINUS_BASELINE_{endpoint}"]
            all_pairwise_equivalent &= mp == md == pd == "EQUIVALENT"
            if pd == "DIFFERENT":
                endpoint_classes[endpoint].add("DONOR")
            if mp == "DIFFERENT" and md == "DIFFERENT" and pd == "EQUIVALENT":
                endpoint_classes[endpoint].add("RENORMALIZATION")
            opposite_p = ps["state"] == "DIFFERENT" and ps["estimate"] * ms["estimate"] < 0
            opposite_d = ds["state"] == "DIFFERENT" and ds["estimate"] * ms["estimate"] < 0
            if ms["state"] == "DIFFERENT" and (ps["state"] == "EQUIVALENT" or opposite_p) and (ds["state"] == "EQUIVALENT" or opposite_d):
                endpoint_classes[endpoint].add("MESSAGE")
            if disc == "DIFFERENT":
                endpoint_classes[endpoint].add("DISCONTINUITY")
            global_classes.update(endpoint_classes[endpoint])
        model_results[model] = {
            "n": 128,
            "simultaneous_critical_value": critical,
            "positive_control_pass": model_assay,
            "endpoint_classes": {key: sorted(value) for key, value in endpoint_classes.items()},
            "contrasts": summaries,
        }
    precision_extension_required = bool(extension_reasons)
    if assay_failure:
        terminal = "T2_INCONCLUSIVE_PRECISION"
    elif precision_extension_required:
        terminal = "T2_INITIAL_128_PRECISION_EXTENSION_REQUIRED"
    elif all_pairwise_equivalent and not global_classes:
        terminal = "T2_TRANSPORT_EQUIVALENT_AFTER_CALIBRATION"
    elif len(global_classes) > 1:
        terminal = "T2_MIXED_OPERATOR_DEPENDENCE"
    elif global_classes == {"DONOR"}:
        terminal = "T2_DONOR_DEPENDENT_REDISTRIBUTION"
    elif global_classes == {"RENORMALIZATION"}:
        terminal = "T2_RENORMALIZATION_DEPENDENT"
    elif global_classes == {"MESSAGE"}:
        terminal = "T2_MESSAGE_SPECIFIC"
    elif global_classes == {"DISCONTINUITY"}:
        terminal = "T2_ENDPOINT_DISCONTINUITY"
    else:
        terminal = "T2_INCONCLUSIVE_PRECISION"
    return {
        "schema_version": "fq.iclr.transport.t2_confirmation_initial_aggregate.v1",
        "status": terminal,
        "config_sha256": sha256(CONFIG),
        "execution_sha256": sha256(EXECUTION),
        "integrity_sha256": sha256(INTEGRITY),
        "mapping_sha256": sha256(MAPPING),
        "bootstrap_draws": draws,
        "models": model_results,
        "positive_control_pass": not assay_failure,
        "supported_mechanism_classes": sorted(global_classes),
        "all_pairwise_equivalent": all_pairwise_equivalent,
        "precision_extension_required": precision_extension_required,
        "precision_extension_authorized": False,
        "precision_extension_reasons": extension_reasons,
        "scientific_effect_readout": True,
        "V_F_read": False,
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--execute", action="store_true")
    args = parser.parse_args()
    if not args.execute:
        print(json.dumps({"status": "PASS_T2_AGGREGATOR_PREFLIGHT_NO_OUTCOME", "integrity_required": True, "V_F_read": False}, indent=2))
        return 0
    result = aggregate()
    OUTPUT.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/iclr_transport_t2_confirmation_integrity.py <==
#!/usr/bin/env python3
"""Fail-closed integrity audit for T2 confirmation v2 raw receipts.

This tool intentionally does not compute or compare scientific outcomes.
"""

from __future__ import annotations

import argparse
import json
import math
from datetime import datetime, timezone
from pathlib import Path
from typing import Any

ROOT = Path(__file__).resolve().parents[1]
EXECUTION = ROOT / "configs/fq_iclr_transport_t2_confirmation_execution_v2.json"
CONFIRMATION = ROOT / "configs/fq_iclr_transport_t2_confirmation_v1.json"
PAIRS = ROOT / "artifacts/iclr_transport/T2_CONFIRMATION_PAIR_MANIFEST.json"
PAIR_INTEGRITY = ROOT / "artifacts/iclr_transport/T2_PAIR_FREEZE_INTEGRITY.json"
MESSAGE_V2 = ROOT / "artifacts/iclr_transport/T2_MESSAGE_V2_R_INTEGRITY.json"
INPUT_INTEGRITY = ROOT / "artifacts/iclr_transport/T2_INPUT_CAPTURE_INTEGRITY.json"
OVERLAP = ROOT / "artifacts/iclr_transport/T2_REALIZED_DOSE_OVERLAP.json"
MAPPING = ROOT / "artifacts/iclr_transport/T2_OUTCOME_BLIND_MAPPING.json"
RAW = ROOT / "artifacts/iclr_transport/t2_confirmation_raw_initial_v2"
LOGS = ROOT / "artifacts/iclr_transport/t2_confirmation_v2_logs"
OUTPUT = ROOT / "artifacts/iclr_transport/T2_CONFIRMATION_V2_FULL_INTEGRITY.json"
MODELS = ("detr_r50_500", "dino_r50_4s_12e")
ARMS = {
    "baseline", "A_0p25", "A_0p5", "A_0p75", "B_0p25", "B_0p5",
    "B_0p75", "C_v2_0p25", "C_v2_0p5", "C_v2_0p75", "hard",
}
AUDITS = ARMS - {"baseline"}


def load(path: Path) -> Any:
    return json.loads(path.read_text(encoding="utf-8"))


def sha256_file(path: Path) -> str:
    import hashlib

    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def all_finite(value: Any) -> bool:
    if isinstance(value, bool) or value is None or isinstance(value, str):
        return True
    if isinstance(value, (int, float)):
        return math.isfinite(float(value))
    if isinstance(value, list):
        return all(all_finite(item) for item in value)
    if isinstance(value, dict):
        return all(all_finite(item) for item in value.values())
    return False


def audit(root: Path = ROOT) -> dict[str, Any]:
    execution = load(EXECUTION)
    pairs = load(PAIRS)
    execution_hash = sha256_file(EXECUTION)
    bound_hashes = {
        "execution_sha256": execution_hash,
        "confirmation_sha256": sha256_file(CONFIRMATION),
        "pair_manifest_sha256": sha256_file(PAIRS),
        "message_v2_integrity_sha256": sha256_file(MESSAGE_V2),
        "input_integrity_sha256": sha256_file(INPUT_INTEGRITY),
        "overlap_sha256": sha256_file(OVERLAP),
        "mapping_sha256": sha256_file(MAPPING),
    }
    prerequisite_checks = {
        "confirmation_hash": execution["confirmation_config_sha256"] == bound_hashes["confirmation_sha256"],
        "pair_manifest_hash": execution["pair_manifest_sha256"] == bound_hashes["pair_manifest_sha256"],
        "pair_integrity_hash": execution["pair_integrity_sha256"] == sha256_file(PAIR_INTEGRITY),
        "message_v2_hash": execution["message_v2_integrity_sha256"] == bound_hashes["message_v2_integrity_sha256"],
        "input_integrity_hash": execution["input_integrity_sha256"] == bound_hashes["input_integrity_sha256"],
        "overlap_hash": execution["realized_overlap_sha256"] == bound_hashes["overlap_sha256"],
        "mapping_hash": execution["outcome_blind_mapping_sha256"] == bound_hashes["mapping_sha256"],
        "overlap_pass": load(OVERLAP).get("status") == "PASS_T2_REALIZED_DOSE_OVERLAP",
        "mapping_pass": load(MAPPING).get("status") == "PASS_T2_OUTCOME_BLIND_MAPPING_FROZEN",
        "precision_sealed": execution.get("precision_extension_authorized") is False,
        "aggregation_firewall": execution.get("aggregation_before_full_integrity") is False,
        "V_F_sealed": execution.get("V_read") is False and execution.get("F_read") is False,
    }
    model_reports: dict[str, Any] = {}
    global_failures: list[str] = []
    for model in MODELS:
        expected_rows = pairs["models"][model]["initial"]
        expected = {row["image_id"]: row for row in expected_rows}
        directory = RAW / model
        files = sorted(directory.glob("*.json")) if directory.is_dir() else []
        actual_ids = {path.stem for path in files}
        failures: list[str] = []
        if actual_ids != set(expected):
            failures.append("population_file_set_mismatch")
        if len(files) != 128:
            failures.append(f"receipt_count_{len(files)}")
        checkpoint = expected_rows[0]["checkpoint_sha256"]
        for path in files:
            try:
                receipt = load(path)
            except Exception as error:
                failures.append(f"{path.name}:json:{type(error).__name__}")
                continue
            image_id = path.stem
            row = expected.get(image_id)
            checks = [
                receipt.get("schema_version") == "fq.iclr.transport.t2_confirmation_raw.v1",
                receipt.get("status") == "PASS_T2_CONFIRMATION_RAW_NO_AGGREGATE",
                receipt.get("model_id") == model,
                receipt.get("image_id") == image_id,
                receipt.get("checkpoint_sha256") == checkpoint,
                all(receipt.get(key) == value for key, value in bound_hashes.items()),
                row is not None and receipt.get("image_sha256") == row.get("image_sha256"),
                row is not None and receipt.get("stratum") == row.get("stratum"),
                row is not None and receipt.get("pair") == row.get("pair"),
                set(receipt.get("operator_audits", {})) == AUDITS,
                all(item.get("pass") is True for item in receipt.get("operator_audits", {}).values()),
                set(receipt.get("arm_measurements", {})) == ARMS,
                set(receipt.get("native_measurements", {})) == ARMS,
                receipt.get("forward_count") == 11,
                receipt.get("cross_arm_effect_computed") is False,
                receipt.get("scientific_effect_readout") is False,
                receipt.get("aggregation_started") is False,
                receipt.get("precision_extension_read") is False,
                receipt.get("V_F_read") is False,
                all_finite(receipt),
            ]
            if not all(checks):
                failures.append(f"{path.name}:binding_or_structure")
        rc_path = LOGS / f"{model}.rc"
        rc_ok = rc_path.is_file() and rc_path.read_text(encoding="utf-8").strip() == "0"
        if not rc_ok:
            failures.append("model_rc_not_zero")
        model_reports[model] = {
            "expected_receipts": 128,
            "observed_receipts": len(files),
            "unique_image_ids": len(actual_ids),
            "checkpoint_sha256": checkpoint,
            "rc_zero": rc_ok,
            "failure_count": len(failures),
            "failures": failures[:50],
        }
        global_failures.extend(f"{model}:{item}" for item in failures)
    serial_rc = LOGS / "serial.rc"
    serial_ok = serial_rc.is_file() and serial_rc.read_text(encoding="utf-8").strip() == "0"
    if not serial_ok:
        global_failures.append("serial_rc_not_zero")
    if not all(prerequisite_checks.values()):
        global_failures.append("prerequisite_binding_failure")
    passed = not global_failures
    return {
        "schema_version": "fq.iclr.transport.t2_confirmation_full_integrity.v1",
        "status": "PASS_T2_CONFIRMATION_V2_FULL_INTEGRITY_NO_AGGREGATE" if passed else "FAIL_T2_CONFIRMATION_V2_FULL_INTEGRITY",
        "generated_at": datetime.now(timezone.utc).isoformat(),
        "execution_sha256": execution_hash,
        "prerequisite_checks": prerequisite_checks,
        "models": model_reports,
        "serial_rc_zero": serial_ok,
        "total_expected_receipts": 256,
        "total_observed_receipts": sum(report["observed_receipts"] for report in model_reports.values()),
        "scientific_effect_readout": False,
        "aggregation_started": False,
        "precision_extension_read": False,
        "V_F_read": False,
        "failure_count": len(global_failures),
        "failures": global_failures,
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--execute", action="store_true")
    args = parser.parse_args()
    report = audit()
    if args.execute:
        OUTPUT.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(report, indent=2))
    return 0 if report["status"].startswith("PASS_") else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/iclr_transport_t2_input_overlap.py <==
#!/usr/bin/env python3
"""Fail-closed T2 input integrity, overlap, and outcome-blind mapping."""

from __future__ import annotations

import hashlib
import json
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
CONFIG = ROOT / "configs/fq_iclr_transport_t2_input_overlap_v1.json"
RAW = ROOT / "artifacts/iclr_transport/t2_input_capture_raw"
INTEGRITY = ROOT / "artifacts/iclr_transport/T2_INPUT_CAPTURE_INTEGRITY.json"
OVERLAP = ROOT / "artifacts/iclr_transport/T2_REALIZED_DOSE_OVERLAP.json"
MAPPING = ROOT / "artifacts/iclr_transport/T2_OUTCOME_BLIND_MAPPING.json"
MODELS = ("detr_r50_500", "dino_r50_4s_12e")
ARMS = ("C_v2", "A", "B")
DOSES = ("0.25", "0.5", "0.75")
PAIRS = (("C_v2", "A"), ("C_v2", "B"), ("A", "B"))


def load(path: Path):
    return json.loads(path.read_text(encoding="utf-8"))


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main() -> int:
    config = load(CONFIG)
    failures, receipts, by_model = [], [], {}
    for model in MODELS:
        paths = sorted((RAW / model).glob("*.json"))
        rows = [load(path) for path in paths]
        if len(rows) != 128 or len({row["image_id"] for row in rows}) != 128:
            failures.append(f"{model}:population")
        for path, row in zip(paths, rows):
            receipts.append({"path": path.relative_to(ROOT).as_posix(), "sha256": sha256(path)})
            if (
                row.get("status") != "PASS_T2_INPUT_ONLY_RECEIPT"
                or row.get("config_sha256") != sha256(CONFIG)
                or row.get("baseline_forward_count") != 1
                or row.get("intervention_forward") is not False
                or row.get("quality_measurement_computed") is not False
                or row.get("scientific_effect_readout") is not False
                or row.get("V_F_read") is not False
            ):
                failures.append(f"{model}:{path.name}:firewall")
        by_model[model] = rows
    integrity = {
        "schema_version": "fq.iclr.transport.t2_input_integrity.v1",
        "status": "PASS_T2_INPUT_CAPTURE_INTEGRITY" if not failures else "FAIL_T2_INPUT_CAPTURE_INTEGRITY",
        "config_sha256": sha256(CONFIG),
        "receipt_count": len(receipts),
        "receipts": receipts,
        "failures": failures,
        "intervention_forward": False,
        "scientific_effect_readout": False,
        "V_F_read": False,
    }
    INTEGRITY.write_text(json.dumps(integrity, indent=2) + "\n", encoding="utf-8")
    if failures:
        print(json.dumps(integrity, indent=2))
        return 1
    caliper = float(config["mapping"]["caliper"])
    draws = int(config["overlap_gate"]["bootstrap_draws"])
    model_results, mappings, all_pass = {}, {}, True
    for model in MODELS:
        rows = by_model[model]
        flat = []
        for row in rows:
            for arm in ARMS:
                for dose in DOSES:
                    flat.extend(np.log1p(row["realized_metrics"][arm][dose]["immediate_message_norm"]))
        scale = max(float(np.std(flat)), 1e-12)
        cover_columns, labels = [], []
        for left, right in PAIRS:
            for source, target in ((left, right), (right, left)):
                image_scores = []
                for row in rows:
                    source_values = np.asarray([
                        np.log1p(row["realized_metrics"][source][dose]["immediate_message_norm"])
                        for dose in DOSES
                    ])
                    target_values = np.asarray([
                        np.log1p(row["realized_metrics"][target][dose]["immediate_message_norm"])
                        for dose in DOSES
                    ])
                    nearest = np.min(
                        np.abs(source_values[:, :, None] - target_values.T[None, :, :]),
                        axis=2,
                    ) / scale
                    image_scores.append(float(np.mean(nearest <= caliper)))
                cover_columns.append(np.asarray(image_scores))
                labels.append(f"{source}->{target}")
        matrix = np.column_stack(cover_columns)
        means = matrix.mean(axis=0)
        strata = np.asarray([row["stratum"] for row in rows])
        groups = [np.flatnonzero(strata == label) for label in sorted(set(strata))]
        rng = np.random.default_rng(int.from_bytes(hashlib.sha256(f"T2-OVERLAP|{model}".encode()).digest()[:8], "big"))
        boot = np.empty((draws, matrix.shape[1]))
        for draw in range(draws):
            indices = np.concatenate([rng.choice(group, len(group), replace=True) for group in groups])
            boot[draw] = matrix[indices].mean(axis=0)
        se = boot.std(axis=0, ddof=1)
        safe = np.where(se > 0, se, 1.0)
        critical = float(np.quantile(np.max(np.abs((boot - means) / safe), axis=1), 0.95))
        lower = means - critical * se
        summaries = {
            label: {"coverage": float(means[i]), "simultaneous_lower": float(lower[i])}
            for i, label in enumerate(labels)
        }
        passed = all(
            value["coverage"] >= config["overlap_gate"]["bidirectional_nearest_neighbor_coverage_minimum"]
            and value["simultaneous_lower"] >= config["overlap_gate"]["simultaneous_lower_bound_minimum"]
            for value in summaries.values()
        )
        all_pass &= passed
        model_results[model] = {
            "n": len(rows),
            "pooled_log1p_sd": scale,
            "simultaneous_critical": critical,
            "directions": summaries,
            "pass": passed,
        }
        map_rows = []
        for row in rows:
            selected = {}
            for anchor in DOSES:
                anchor_values = np.log1p(row["realized_metrics"]["C_v2"][anchor]["immediate_message_norm"])
                for arm in ("A", "B"):
                    candidates = []
                    for dose in DOSES:
                        values = np.log1p(row["realized_metrics"][arm][dose]["immediate_message_norm"])
                        candidates.append((float(np.mean(np.abs(anchor_values - values) / scale)), float(dose)))
                    selected[f"{arm}_for_M_{anchor}"] = min(candidates)[1]
            map_rows.append({
                "image_id": row["image_id"],
                "image_sha256": row["image_sha256"],
                "stratum": row["stratum"],
                "selected_doses": selected,
            })
        mappings[model] = {"rows": map_rows}
    overlap = {
        "schema_version": "fq.iclr.transport.t2_overlap.v1",
        "status": "PASS_T2_REALIZED_DOSE_OVERLAP" if all_pass else "STOP_T2_INCOMPARABLE_REALIZED_DOSE",
        "config_sha256": sha256(CONFIG),
        "integrity_sha256": sha256(INTEGRITY),
        "models": model_results,
        "scientific_effect_readout": False,
        "V_F_read": False,
    }
    OVERLAP.write_text(json.dumps(overlap, indent=2) + "\n", encoding="utf-8")
    mapping = {
        "schema_version": "fq.iclr.transport.t2_mapping.v1",
        "status": "PASS_T2_OUTCOME_BLIND_MAPPING_FROZEN" if all_pass else "BLOCKED_T2_MAPPING_OVERLAP_FAIL",
        "config_sha256": sha256(CONFIG),
        "integrity_sha256": sha256(INTEGRITY),
        "overlap_sha256": sha256(OVERLAP),
        "models": mappings if all_pass else {},
        "scientific_outcome_used": False,
        "V_F_read": False,
    }
    MAPPING.write_text(json.dumps(mapping, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(overlap, indent=2))
    return 0 if all_pass else 3


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/p1_artifact_manifest.py <==
#!/usr/bin/env python3
"""Write or verify the SHA-256 manifest for the TMLR artifact directory."""

from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path
from typing import Any


MANIFEST_NAME = "ARTIFACT_MANIFEST.json"


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def inventory(root: Path) -> list[dict[str, Any]]:
    rows = []
    for path in sorted(item for item in root.rglob("*") if item.is_file()):
        relative = path.relative_to(root).as_posix()
        if relative == MANIFEST_NAME or relative.startswith("reproduced_selftest/"):
            continue
        rows.append(
            {
                "path": relative,
                "bytes": path.stat().st_size,
                "sha256": sha256(path),
            }
        )
    return rows


def write_manifest(root: Path) -> dict[str, Any]:
    rows = inventory(root)
    value = {
        "schema_version": "tmlr.query_intervention_audit.artifact_manifest.v1",
        "status": "FROZEN_TMLR_ARTIFACT_MANIFEST",
        "file_count": len(rows),
        "total_bytes_excluding_manifest": sum(row["bytes"] for row in rows),
        "files": rows,
        "V_F_included": False,
        "model_weights_included": False,
        "image_pixels_included": False,
    }
    (root / MANIFEST_NAME).write_text(
        json.dumps(value, indent=2) + "\n", encoding="utf-8"
    )
    return value


def verify_manifest(root: Path) -> dict[str, Any]:
    manifest = json.loads((root / MANIFEST_NAME).read_text(encoding="utf-8"))
    failures = []
    expected_paths = {row["path"] for row in manifest["files"]}
    observed = {row["path"]: row for row in inventory(root)}
    for row in manifest["files"]:
        current = observed.get(row["path"])
        if current is None:
            failures.append(f"missing:{row['path']}")
        elif current["bytes"] != row["bytes"]:
            failures.append(f"size:{row['path']}")
        elif current["sha256"] != row["sha256"]:
            failures.append(f"sha256:{row['path']}")
    for path in sorted(set(observed) - expected_paths):
        failures.append(f"unregistered:{path}")
    return {
        "status": "PASS_ARTIFACT_MANIFEST" if not failures else "FAIL_ARTIFACT_MANIFEST",
        "checked_files": len(manifest["files"]),
        "failures": failures,
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--root", type=Path, required=True)
    action = parser.add_mutually_exclusive_group(required=True)
    action.add_argument("--write", action="store_true")
    action.add_argument("--verify", action="store_true")
    args = parser.parse_args()
    root = args.root.resolve()
    result = write_manifest(root) if args.write else verify_manifest(root)
    print(json.dumps(result, indent=2))
    return 0 if not result["status"].startswith("FAIL_") else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/p1_export_analysis_ready.py <==
#!/usr/bin/env python3
"""Export analysis-ready rows for the TMLR replication package.

This script reads only the frozen non-V/F artifacts used by H4-D, Gate C,
T1, and T2. It does not run a model or modify the source project.
"""

from __future__ import annotations

import argparse
import hashlib
import importlib.util
import json
import sys
from pathlib import Path
from typing import Any


MODELS = ("detr_r50_500", "dino_r50_4s_12e")
GATE_C_DOSES = (0.0, 0.25, 0.5, 0.75, 1.0)
T2_DOSES = ("0.25", "0.5", "0.75")
T1_FIELDS = (
    "local",
    "focal",
    "spillover",
    "fixed",
    "matching",
    "rematched",
    "selection",
    "native",
)
T2_ENDPOINTS = ("local", "spillover", "fixed")


def load(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(value, dict):
        raise TypeError(f"JSON object required: {path}")
    return value


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def load_module(name: str, path: Path) -> Any:
    spec = importlib.util.spec_from_file_location(name, path)
    if spec is None or spec.loader is None:
        raise RuntimeError(f"Unable to load module: {path}")
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module


def write_jsonl(path: Path, rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", encoding="utf-8", newline="\n") as handle:
        for row in rows:
            handle.write(json.dumps(row, sort_keys=True, separators=(",", ":")) + "\n")


def saved_assignment_utility(
    quality_matrix: list[list[float]], assignment: list[int]
) -> float:
    if not assignment:
        return 0.0
    return (
        sum(
            float(quality_matrix[prediction][gt])
            for gt, prediction in enumerate(assignment)
            if prediction >= 0
        )
        / len(assignment)
    )


def h4_fast_effect(receipt: dict[str, Any]) -> dict[str, float]:
    """Equivalent H4 decomposition using assignments saved in the receipt."""

    sham = receipt["arm_measurements"]["reverse_sham"]
    intervention = receipt["arm_measurements"]["targeted_reverse"]
    native = receipt["native_measurements"]["targeted_reverse"]
    assignment = [int(item) for item in sham["optimal_assignment"]]
    focal = int(receipt["pair"]["competitor"])
    u0 = float(sham["image_set_utility"])
    u1 = (
        sum(
            float(
                intervention["quality_matrix"][prediction][gt]
                if prediction == focal
                else sham["quality_matrix"][prediction][gt]
            )
            for gt, prediction in enumerate(assignment)
            if prediction >= 0
        )
        / len(assignment)
        if assignment
        else 0.0
    )
    u2 = saved_assignment_utility(intervention["quality_matrix"], assignment)
    u3 = float(intervention["image_set_utility"])
    u4 = float(native["image_set_utility"])
    components = {
        "focal": u1 - u0,
        "spillover": u2 - u1,
        "matching": u3 - u2,
        "selection": u4 - u3,
    }
    total = u4 - u0
    closure = total - sum(components.values())
    baseline = receipt["arm_measurements"]["baseline"]
    random_edge = receipt["arm_measurements"]["random_edge"]
    different = receipt["arm_measurements"]["different_object"]
    return {
        "delta_local": float(intervention["fixed_competitor_quality"])
        - float(sham["fixed_competitor_quality"]),
        "delta_target": float(intervention["target_set_quality"])
        - float(sham["target_set_quality"]),
        "delta_image_fixed": u2 - u0,
        "delta_image_rematched": u3 - u0,
        "delta_native": total,
        "delta_focal": components["focal"],
        "delta_spillover": components["spillover"],
        "delta_matching": components["matching"],
        "delta_selection": components["selection"],
        "closure_error": closure,
        "random_control_local": float(random_edge["fixed_competitor_quality"])
        - float(baseline["fixed_competitor_quality"]),
        "different_control_local": float(different["fixed_competitor_quality"])
        - float(baseline["fixed_competitor_quality"]),
    }


def export_h4_d(project: Path, output: Path, h4: Any) -> dict[str, Any]:
    report: dict[str, Any] = {}
    for model in MODELS:
        rows = []
        paths = sorted((project / f"artifacts/iclr_h4/d_raw/{model}").glob("*.json"))
        for path in paths:
            receipt = load(path)
            rows.append(
                {
                    "image_id": receipt["image_id"],
                    "image_sha256": receipt["image_sha256"],
                    "stratum": receipt["stratum"],
                    **h4_fast_effect(receipt),
                }
            )
        target = output / "analysis_ready" / f"h4_d_{model}.jsonl"
        write_jsonl(target, rows)
        report[model] = {
            "rows": len(rows),
            "path": str(target.relative_to(output)).replace("\\", "/"),
            "sha256": sha256(target),
        }
    return report


def gate_c_fast_effect(
    receipt: dict[str, Any], kind: str, dose: float
) -> dict[str, float]:
    """Equivalent Gate C endpoints using assignments/utilities saved in receipts.

    The frozen raw receipt already stores the deterministic optimal assignment
    and its image-set utility for baseline, changed, and native measurements.
    Reusing those values avoids repeating 900x900 Hungarian solves.
    """

    token = str(dose).replace(".", "p")
    arm_name = f"{kind}_alpha_{token}"
    baseline = receipt["arm_measurements"]["baseline"]
    changed = receipt["arm_measurements"][arm_name]
    native = receipt["native_measurements"][arm_name]
    u0 = float(baseline["image_set_utility"])
    u3 = float(changed["image_set_utility"])
    u4 = float(native["image_set_utility"])
    return {
        "local": float(changed["fixed_competitor_quality"])
        - float(baseline["fixed_competitor_quality"]),
        "target": float(changed["target_set_quality"])
        - float(baseline["target_set_quality"]),
        "image": u3 - u0,
        "native": u4 - u0,
        "closure": 0.0,
    }


def export_gate_c(project: Path, output: Path, gate_c: Any) -> dict[str, Any]:
    population = load(project / "artifacts/iclr_h4/H4_D_FULL_GT_MANIFEST.json")
    stratum_by_id = {row["image_id"]: row["stratum"] for row in population["rows"]}
    report: dict[str, Any] = {}
    for model in MODELS:
        rows = []
        paths = sorted(
            (project / f"artifacts/iclr_h4/d_gate_c_raw_v2/{model}").glob("*.json")
        )
        for path in paths:
            receipt = load(path)
            effects = {}
            for dose in GATE_C_DOSES:
                effects[str(dose)] = {
                    "target": gate_c_fast_effect(receipt, "target", dose),
                    "control": gate_c_fast_effect(receipt, "control", dose),
                }
            rows.append(
                {
                    "image_id": receipt["image_id"],
                    "image_sha256": receipt["image_sha256"],
                    "stratum": stratum_by_id[receipt["image_id"]],
                    "effects": effects,
                }
            )
        target = output / "analysis_ready" / f"gate_c_{model}.jsonl"
        write_jsonl(target, rows)
        report[model] = {
            "rows": len(rows),
            "path": str(target.relative_to(output)).replace("\\", "/"),
            "sha256": sha256(target),
        }
    return report


def export_t1(project: Path, output: Path, t1: Any) -> dict[str, Any]:
    mapping = load(project / "artifacts/iclr_transport/T1_REALIZED_DOSE_MAPPING.json")
    report: dict[str, Any] = {}
    for model in MODELS:
        hard = {
            path.stem: load(path)
            for path in sorted((project / f"artifacts/iclr_h4/d_raw/{model}").glob("*.json"))
        }
        mass = {
            path.stem: load(path)
            for path in sorted(
                (project / f"artifacts/iclr_h4/d_gate_c_raw_v2/{model}").glob("*.json")
            )
        }
        rows = []
        for mapped in mapping["models"][model]["rows"]:
            image_id = mapped["image_id"]
            hard_effect = t1.effect(hard[image_id], "targeted_reverse")
            dose_name = str(mapped["selected_mass_dose"]).replace(".", "p")
            mass_effect = t1.effect(mass[image_id], f"target_alpha_{dose_name}")
            contrast = {
                field: hard_effect[field] - mass_effect[field] for field in T1_FIELDS
            }
            rows.append(
                {
                    "image_id": image_id,
                    "image_sha256": mapped["image_sha256"],
                    "stratum": mapped["stratum"],
                    "selected_mass_dose": mapped["selected_mass_dose"],
                    **contrast,
                }
            )
        target = output / "analysis_ready" / f"t1_{model}.jsonl"
        write_jsonl(target, rows)
        report[model] = {
            "rows": len(rows),
            "path": str(target.relative_to(output)).replace("\\", "/"),
            "sha256": sha256(target),
        }
    return report


def export_t2(project: Path, output: Path, t2: Any) -> dict[str, Any]:
    mapping = load(project / "artifacts/iclr_transport/T2_OUTCOME_BLIND_MAPPING.json")
    raw = project / "artifacts/iclr_transport/t2_confirmation_raw_initial_v2"
    input_root = project / "artifacts/iclr_transport/t2_input_capture_raw"
    report: dict[str, Any] = {}
    for model in MODELS:
        mapped = {row["image_id"]: row for row in mapping["models"][model]["rows"]}
        rows = []
        for path in sorted((raw / model).glob("*.json")):
            receipt = load(path)
            input_receipt = load(input_root / model / path.name)
            map_row = mapped[path.stem]
            effects: dict[str, list[dict[str, float]]] = {"M": [], "P": [], "D": []}
            for dose in T2_DOSES:
                token = dose.replace(".", "p")
                effects["M"].append(t2.primary_effect(receipt, f"C_v2_{token}"))
                a_dose = str(map_row["selected_doses"][f"A_for_M_{dose}"])
                b_dose = str(map_row["selected_doses"][f"B_for_M_{dose}"])
                effects["P"].append(
                    t2.primary_effect(receipt, f"A_{a_dose.replace('.', 'p')}")
                )
                effects["D"].append(
                    t2.primary_effect(receipt, f"B_{b_dose.replace('.', 'p')}")
                )
            averaged = {
                operator: {
                    endpoint: sum(item[endpoint] for item in values) / len(values)
                    for endpoint in T2_ENDPOINTS
                }
                for operator, values in effects.items()
            }
            hard = t2.primary_effect(receipt, "hard")
            p_curves = [
                t2.primary_effect(receipt, f"A_{dose.replace('.', 'p')}")
                for dose in T2_DOSES
            ]
            metrics = input_receipt["realized_metrics"]
            p_norms = [
                sum(metrics["A"][dose]["immediate_message_norm"])
                / len(metrics["A"][dose]["immediate_message_norm"])
                for dose in T2_DOSES
            ]
            h_norm = (
                sum(metrics["C_v2"]["0.75"]["immediate_message_norm"])
                / len(metrics["C_v2"]["0.75"]["immediate_message_norm"])
                / 0.75
            )
            rows.append(
                {
                    "image_id": path.stem,
                    "image_sha256": map_row["image_sha256"],
                    "stratum": map_row["stratum"],
                    "selected_doses": map_row["selected_doses"],
                    "averaged_effects": averaged,
                    "hard_effect": hard,
                    "p_curve_effects": p_curves,
                    "p_immediate_message_norms": p_norms,
                    "h_immediate_message_norm": h_norm,
                }
            )
        target = output / "analysis_ready" / f"t2_{model}.jsonl"
        write_jsonl(target, rows)
        report[model] = {
            "rows": len(rows),
            "path": str(target.relative_to(output)).replace("\\", "/"),
            "sha256": sha256(target),
        }
    return report


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--project-root", type=Path, required=True)
    parser.add_argument("--output-root", type=Path, required=True)
    args = parser.parse_args()

    project = args.project_root.resolve()
    output = args.output_root.resolve()
    sys.path.insert(0, str(project / "src"))

    h4 = load_module("p1_h4", project / "tools/iclr_h4_aggregate.py")
    gate_c = load_module("p1_gate_c", project / "tools/iclr_h4_gate_c_aggregate.py")
    t1 = load_module("p1_t1", project / "tools/iclr_transport_t1_aggregate.py")
    t2 = load_module("p1_t2", project / "tools/iclr_transport_t2_aggregate.py")

    report = {
        "schema_version": "tmlr.p1.analysis_ready_export.v1",
        "project_root_used_for_export": "<frozen-source-project>",
        "V_F_read": False,
        "new_model_inference": False,
        "source_scripts": {
            "h4_d": {
                "path": "tools/iclr_h4_aggregate.py",
                "sha256": sha256(project / "tools/iclr_h4_aggregate.py"),
            },
            "gate_c": {
                "path": "tools/iclr_h4_gate_c_aggregate.py",
                "sha256": sha256(project / "tools/iclr_h4_gate_c_aggregate.py"),
            },
            "t1": {
                "path": "tools/iclr_transport_t1_aggregate.py",
                "sha256": sha256(project / "tools/iclr_transport_t1_aggregate.py"),
            },
            "t2": {
                "path": "tools/iclr_transport_t2_aggregate.py",
                "sha256": sha256(project / "tools/iclr_transport_t2_aggregate.py"),
            },
        },
        "exports": {
            "h4_d": export_h4_d(project, output, h4),
            "gate_c": export_gate_c(project, output, gate_c),
            "t1": export_t1(project, output, t1),
            "t2": export_t2(project, output, t2),
        },
    }
    manifest = output / "analysis_ready" / "ANALYSIS_READY_PROVENANCE.json"
    manifest.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({"status": "PASS", "manifest": str(manifest)}, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/p1_reproduce_from_analysis_ready.py <==
#!/usr/bin/env python3
"""Reproduce frozen H4-D, Gate C, T1, and T2 results from compact row tables."""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import random
import statistics
from pathlib import Path
from typing import Any

import numpy as np


MODELS = ("detr_r50_500", "dino_r50_4s_12e")
H4_FIELDS = (
    "delta_local",
    "delta_target",
    "delta_image_fixed",
    "delta_image_rematched",
    "delta_native",
    "delta_focal",
    "delta_spillover",
    "delta_matching",
    "delta_selection",
    "random_control_local",
    "different_control_local",
)
T1_FIELDS = (
    "local",
    "focal",
    "spillover",
    "fixed",
    "matching",
    "rematched",
    "selection",
    "native",
)
T1_PRE = ("local", "focal", "spillover", "fixed")
T1_READOUT = ("matching", "selection")
T2_ENDPOINTS = ("local", "spillover", "fixed")
T2_PAIRWISE = (
    ("M_MINUS_P", "M", "P"),
    ("M_MINUS_D", "M", "D"),
    ("P_MINUS_D", "P", "D"),
)
T2_SUPPORT = ("M", "P", "D", "H")
GATE_C_DOSES = (0.0, 0.25, 0.5, 0.75, 1.0)
GATE_C_INTERMEDIATE = (0.25, 0.5, 0.75)
DEADZONE = 1e-4
BOOTSTRAP_DRAWS = 10000


def read_json(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(value, dict):
        raise TypeError(f"JSON object required: {path}")
    return value


def read_jsonl(path: Path) -> list[dict[str, Any]]:
    rows = []
    with path.open("r", encoding="utf-8") as handle:
        for line in handle:
            value = json.loads(line)
            if not isinstance(value, dict):
                raise TypeError(f"JSON object required in {path}")
            rows.append(value)
    return rows


def write_json(path: Path, value: dict[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2) + "\n", encoding="utf-8")


def percentile(values: list[float], probability: float) -> float:
    ordered = sorted(values)
    position = (len(ordered) - 1) * probability
    lower = math.floor(position)
    upper = math.ceil(position)
    if lower == upper:
        return ordered[lower]
    return ordered[lower] * (upper - position) + ordered[upper] * (position - lower)


def h4_bootstrap(rows: list[dict[str, Any]], field: str, model: str) -> list[float]:
    rng = random.Random(f"FQ-ICLR-H4-D-BOOTSTRAP-V1|{model}|{field}")
    by_stratum: dict[str, list[float]] = {}
    for row in rows:
        by_stratum.setdefault(row["stratum"], []).append(float(row[field]))
    draws = []
    for _ in range(BOOTSTRAP_DRAWS):
        sampled = []
        for values in by_stratum.values():
            sampled.extend(rng.choice(values) for _ in range(len(values)))
        draws.append(statistics.fmean(sampled))
    return [percentile(draws, 0.025), percentile(draws, 0.975)]


def wilson(successes: int, total: int) -> list[float]:
    z = 1.959963984540054
    p = successes / total
    denominator = 1 + z * z / total
    center = (p + z * z / (2 * total)) / denominator
    radius = (
        z
        * math.sqrt(p * (1 - p) / total + z * z / (4 * total * total))
        / denominator
    )
    return [center - radius, center + radius]


def reproduce_h4(data: Path) -> dict[str, Any]:
    models = {}
    for model in MODELS:
        rows = read_jsonl(data / f"h4_d_{model}.jsonl")
        summaries = {}
        for field in H4_FIELDS:
            values = [float(row[field]) for row in rows]
            summaries[field] = {
                "mean": statistics.fmean(values),
                "median": statistics.median(values),
                "bootstrap_95": h4_bootstrap(rows, field, model),
            }
        target_joint = sum(
            row["delta_local"] > DEADZONE and row["delta_target"] < -DEADZONE
            for row in rows
        )
        image_joint = sum(
            row["delta_local"] > DEADZONE
            and row["delta_image_rematched"] < -DEADZONE
            for row in rows
        )
        models[model] = {
            "n": len(rows),
            "summaries": summaries,
            "target_joint_reversal": {
                "count": target_joint,
                "rate": target_joint / len(rows),
                "wilson_95": wilson(target_joint, len(rows)),
            },
            "image_joint_reversal": {
                "count": image_joint,
                "rate": image_joint / len(rows),
                "wilson_95": wilson(image_joint, len(rows)),
            },
            "maximum_absolute_closure_error": max(
                abs(float(row["closure_error"])) for row in rows
            ),
        }
    return {
        "status": "PASS_H4_D_SCIENTIFIC_AGGREGATE_COMPUTED",
        "deadzone": DEADZONE,
        "bootstrap_draws": BOOTSTRAP_DRAWS,
        "models": models,
    }


def gate_c_bootstrap(
    values: list[float], strata: list[str], seed_text: str
) -> list[float]:
    digest = hashlib.sha256(seed_text.encode()).digest()
    rng = np.random.default_rng(int.from_bytes(digest[:8], "big"))
    array = np.asarray(values, dtype=np.float64)
    strata_array = np.asarray(strata)
    draws = np.zeros(BOOTSTRAP_DRAWS, dtype=np.float64)
    unique = sorted(set(strata))
    for start in range(0, BOOTSTRAP_DRAWS, 500):
        stop = min(start + 500, BOOTSTRAP_DRAWS)
        subtotal = np.zeros(stop - start, dtype=np.float64)
        count = 0
        for label in unique:
            indices = np.flatnonzero(strata_array == label)
            sampled = rng.choice(
                indices, size=(stop - start, len(indices)), replace=True
            )
            subtotal += array[sampled].sum(axis=1)
            count += len(indices)
        draws[start:stop] = subtotal / count
    return [float(np.quantile(draws, 0.025)), float(np.quantile(draws, 0.975))]


def gate_c_summary(
    values: list[float], strata: list[str], seed: str
) -> dict[str, Any]:
    return {
        "mean": statistics.fmean(values),
        "median": statistics.median(values),
        "bootstrap_95": gate_c_bootstrap(values, strata, seed),
    }


def reproduce_gate_c(data: Path) -> dict[str, Any]:
    models = {}
    passing_candidates = []
    for model in MODELS:
        rows = read_jsonl(data / f"gate_c_{model}.jsonl")
        strata = [row["stratum"] for row in rows]
        dose_results = {}
        for dose in GATE_C_DOSES:
            target = [row["effects"][str(dose)]["target"] for row in rows]
            control = [row["effects"][str(dose)]["control"] for row in rows]
            fields = {}
            for name in ("local", "target", "image", "native"):
                fields[f"target_{name}"] = gate_c_summary(
                    [float(row[name]) for row in target],
                    strata,
                    f"{model}|{dose}|target|{name}",
                )
                fields[f"control_{name}"] = gate_c_summary(
                    [float(row[name]) for row in control],
                    strata,
                    f"{model}|{dose}|control|{name}",
                )
            target_joint = [
                float(row["local"] > DEADZONE and row["target"] < -DEADZONE)
                for row in target
            ]
            control_joint = [
                float(row["local"] > DEADZONE and row["target"] < -DEADZONE)
                for row in control
            ]
            difference = [
                left - right
                for left, right in zip(target_joint, control_joint, strict=True)
            ]
            joint = {
                "target_rate": statistics.fmean(target_joint),
                "control_rate": statistics.fmean(control_joint),
                "paired_rate_difference": gate_c_summary(
                    difference, strata, f"{model}|{dose}|joint_difference"
                ),
            }
            local_pass = fields["target_local"]["bootstrap_95"][0] > 0
            target_harm = fields["target_target"]["bootstrap_95"][1] < 0
            image_harm = fields["target_image"]["bootstrap_95"][1] < 0
            control_pass = joint["paired_rate_difference"]["bootstrap_95"][0] > 0
            candidate_pass = (
                dose in GATE_C_INTERMEDIATE
                and local_pass
                and (target_harm or image_harm)
                and control_pass
            )
            if candidate_pass:
                passing_candidates.append({"model": model, "dose": dose})
            dose_results[str(dose)] = {
                "summaries": fields,
                "joint_reversal": joint,
                "maximum_absolute_closure_error": max(
                    abs(float(row["closure"])) for row in target + control
                ),
                "gate_checks": {
                    "intermediate_dose": dose in GATE_C_INTERMEDIATE,
                    "local_mean_ci_positive": local_pass,
                    "target_or_image_harm_ci_negative": target_harm or image_harm,
                    "paired_joint_difference_ci_positive": control_pass,
                },
                "candidate_pass": candidate_pass,
            }
        models[model] = {"n": len(rows), "doses": dose_results}
    gate_pass = bool(passing_candidates)
    return {
        "status": (
            "GO_H4D_NOT_MASK_ARTIFACT"
            if gate_pass
            else "STOP_GENERALIZATION_HARD_MASK_ONLY"
        ),
        "bootstrap_draws": BOOTSTRAP_DRAWS,
        "deadzone": DEADZONE,
        "models": models,
        "passing_candidates": passing_candidates,
        "gate_c_pass": gate_pass,
        "next_gate": "H4_GATE_D_ARCHITECTURE_BOUNDARY" if gate_pass else "STOP",
    }


def t1_bootstrap(
    values: np.ndarray, strata: np.ndarray, *, seed: str
) -> tuple[np.ndarray, np.ndarray, float]:
    groups = [np.flatnonzero(strata == label) for label in sorted(set(strata))]
    rng = np.random.default_rng(
        int.from_bytes(hashlib.sha256(seed.encode()).digest()[:8], "big")
    )
    sampled_means = np.empty((BOOTSTRAP_DRAWS, values.shape[1]), dtype=np.float64)
    for start in range(0, BOOTSTRAP_DRAWS, 250):
        stop = min(BOOTSTRAP_DRAWS, start + 250)
        subtotal = np.zeros((stop - start, values.shape[1]), dtype=np.float64)
        for group in groups:
            sampled = rng.choice(group, size=(stop - start, len(group)), replace=True)
            subtotal += values[sampled].sum(axis=1)
        sampled_means[start:stop] = subtotal / len(values)
    means = values.mean(axis=0)
    se = sampled_means.std(axis=0, ddof=1)
    safe = np.where(se > 0, se, 1.0)
    critical = float(
        np.quantile(np.max(np.abs((sampled_means - means) / safe), axis=1), 0.95)
    )
    intervals = np.column_stack((means - critical * se, means + critical * se))
    return means, intervals, critical


def reproduce_t1(data: Path) -> dict[str, Any]:
    margin = 0.0001
    models = {}
    any_pre_difference = False
    any_readout_difference = False
    all_equivalent = True
    for model in MODELS:
        rows = read_jsonl(data / f"t1_{model}.jsonl")
        values = np.asarray(
            [[float(row[field]) for field in T1_FIELDS] for row in rows],
            dtype=np.float64,
        )
        strata = np.asarray([row["stratum"] for row in rows])
        means, intervals, critical = t1_bootstrap(values, strata, seed=f"T1|{model}")
        summaries = {}
        model_pre = False
        model_readout = False
        model_all_equivalent = True
        for index, field in enumerate(T1_FIELDS):
            low, high = map(float, intervals[index])
            difference = low > margin or high < -margin
            equivalent = low >= -margin and high <= margin
            model_all_equivalent = model_all_equivalent and equivalent
            model_pre = model_pre or (field in T1_PRE and difference)
            model_readout = model_readout or (field in T1_READOUT and difference)
            summaries[field] = {
                "mean": float(means[index]),
                "median": statistics.median(float(row[field]) for row in rows),
                "simultaneous_95": [low, high],
                "difference_outside_margin": difference,
                "equivalent_within_margin": equivalent,
            }
        any_pre_difference = any_pre_difference or model_pre
        any_readout_difference = any_readout_difference or model_readout
        all_equivalent = all_equivalent and model_all_equivalent
        models[model] = {
            "n": len(rows),
            "simultaneous_critical_value": critical,
            "pre_readout_difference": model_pre,
            "readout_specific_difference": model_readout,
            "all_endpoints_equivalent": model_all_equivalent,
            "summaries": summaries,
        }
    if any_pre_difference and any_readout_difference:
        status = "T1_PARTIAL_MIXED"
    elif any_pre_difference:
        status = "T1_PRE_READOUT_DIFFERENCE"
    elif any_readout_difference:
        status = "T1_READOUT_DEPENDENT"
    elif all_equivalent:
        status = "T1_TRANSPORT_EQUIVALENT"
    else:
        status = "T1_INCONCLUSIVE"
    return {
        "status": status,
        "equivalence_margin": margin,
        "bootstrap_draws": BOOTSTRAP_DRAWS,
        "models": models,
    }


def t2_classify(low: float, high: float, band: float) -> str:
    if low >= -band and high <= band:
        return "EQUIVALENT"
    if low > band or high < -band:
        return "DIFFERENT"
    return "INCONCLUSIVE"


def t2_seed(text: str) -> int:
    return int.from_bytes(hashlib.sha256(text.encode()).digest()[:8], "big")


def t2_bootstrap_family(
    linear: np.ndarray,
    p_effects: np.ndarray,
    p_norms: np.ndarray,
    h_effects: np.ndarray,
    h_norms: np.ndarray,
    strata: np.ndarray,
    *,
    model: str,
) -> tuple[np.ndarray, np.ndarray, float]:
    groups = [np.flatnonzero(strata == label) for label in sorted(set(strata))]
    rng = np.random.default_rng(t2_seed(f"T2|{model}|initial128"))
    n = len(linear)

    def discontinuity(indices: np.ndarray) -> np.ndarray:
        xs = np.concatenate(
            [np.zeros(len(indices)), *(p_norms[indices, dose] for dose in range(3))]
        )
        result = np.empty(3)
        for endpoint in range(3):
            ys = np.concatenate(
                [
                    np.zeros(len(indices)),
                    *(p_effects[indices, dose, endpoint] for dose in range(3)),
                ]
            )
            design = np.column_stack((np.ones(len(xs)), xs))
            coefficient = np.linalg.lstsq(design, ys, rcond=None)[0]
            predicted = coefficient[0] + coefficient[1] * h_norms[indices]
            result[endpoint] = np.mean(h_effects[indices, endpoint] - predicted)
        return result

    observed = np.concatenate((linear.mean(axis=0), discontinuity(np.arange(n))))
    samples = np.empty((BOOTSTRAP_DRAWS, len(observed)), dtype=np.float64)
    for draw in range(BOOTSTRAP_DRAWS):
        indices = np.concatenate(
            [rng.choice(group, size=len(group), replace=True) for group in groups]
        )
        samples[draw] = np.concatenate(
            (linear[indices].mean(axis=0), discontinuity(indices))
        )
    se = samples.std(axis=0, ddof=1)
    safe = np.where(se > 0, se, 1.0)
    max_t = np.max(np.abs((samples - observed) / safe), axis=1)
    critical = float(np.quantile(max_t, 0.95))
    intervals = np.column_stack((observed - critical * se, observed + critical * se))
    return observed, intervals, critical


def reproduce_t2(data: Path) -> dict[str, Any]:
    bands = {"local": 0.005, "spillover": 0.001, "fixed": 0.001}
    model_results = {}
    extension_reasons: list[str] = []
    assay_failure = False
    global_classes: set[str] = set()
    all_pairwise_equivalent = True
    for model in MODELS:
        source_rows = read_jsonl(data / f"t2_{model}.jsonl")
        rows = []
        strata = []
        p_curves = []
        p_norm_rows = []
        h_rows = []
        h_norm_rows = []
        for row in source_rows:
            averaged = row["averaged_effects"]
            hard = row["hard_effect"]
            vector = []
            for _, left, right in T2_PAIRWISE:
                vector.extend(
                    float(averaged[left][endpoint])
                    - float(averaged[right][endpoint])
                    for endpoint in T2_ENDPOINTS
                )
            for operator in T2_SUPPORT:
                source = hard if operator == "H" else averaged[operator]
                vector.extend(float(source[endpoint]) for endpoint in T2_ENDPOINTS)
            rows.append(vector)
            strata.append(row["stratum"])
            p_curves.append(
                [
                    [float(effect[endpoint]) for endpoint in T2_ENDPOINTS]
                    for effect in row["p_curve_effects"]
                ]
            )
            p_norm_rows.append(
                [float(value) for value in row["p_immediate_message_norms"]]
            )
            h_rows.append([float(hard[endpoint]) for endpoint in T2_ENDPOINTS])
            h_norm_rows.append(float(row["h_immediate_message_norm"]))
        estimates, intervals, critical = t2_bootstrap_family(
            np.asarray(rows),
            np.asarray(p_curves),
            np.asarray(p_norm_rows),
            np.asarray(h_rows),
            np.asarray(h_norm_rows),
            np.asarray(strata),
            model=model,
        )
        names = (
            [
                f"{contrast}_{endpoint}"
                for contrast, _, _ in T2_PAIRWISE
                for endpoint in T2_ENDPOINTS
            ]
            + [
                f"{operator}_MINUS_BASELINE_{endpoint}"
                for operator in T2_SUPPORT
                for endpoint in T2_ENDPOINTS
            ]
            + [f"H_MINUS_P_CONTINUITY_{endpoint}" for endpoint in T2_ENDPOINTS]
        )
        summaries = {}
        endpoint_classes = {endpoint: set() for endpoint in T2_ENDPOINTS}
        model_assay = False
        for index, name in enumerate(names):
            endpoint = next(
                item for item in T2_ENDPOINTS if name.endswith(f"_{item}")
            )
            low, high = map(float, intervals[index])
            band = float(bands[endpoint])
            state = t2_classify(low, high, band)
            half_width = (high - low) / 2
            if state == "INCONCLUSIVE" and half_width > band:
                extension_reasons.append(f"{model}:{name}")
            summaries[name] = {
                "estimate": float(estimates[index]),
                "simultaneous_95": [low, high],
                "band": band,
                "state": state,
                "half_width": half_width,
            }
            if name.startswith("H_MINUS_BASELINE_") and state == "DIFFERENT":
                model_assay = True
        assay_failure = assay_failure or not model_assay
        for endpoint in T2_ENDPOINTS:
            mp = summaries[f"M_MINUS_P_{endpoint}"]["state"]
            md = summaries[f"M_MINUS_D_{endpoint}"]["state"]
            pd = summaries[f"P_MINUS_D_{endpoint}"]["state"]
            disc = summaries[f"H_MINUS_P_CONTINUITY_{endpoint}"]["state"]
            ms = summaries[f"M_MINUS_BASELINE_{endpoint}"]
            ps = summaries[f"P_MINUS_BASELINE_{endpoint}"]
            ds = summaries[f"D_MINUS_BASELINE_{endpoint}"]
            all_pairwise_equivalent &= mp == md == pd == "EQUIVALENT"
            if pd == "DIFFERENT":
                endpoint_classes[endpoint].add("DONOR")
            if mp == "DIFFERENT" and md == "DIFFERENT" and pd == "EQUIVALENT":
                endpoint_classes[endpoint].add("RENORMALIZATION")
            opposite_p = (
                ps["state"] == "DIFFERENT" and ps["estimate"] * ms["estimate"] < 0
            )
            opposite_d = (
                ds["state"] == "DIFFERENT" and ds["estimate"] * ms["estimate"] < 0
            )
            if (
                ms["state"] == "DIFFERENT"
                and (ps["state"] == "EQUIVALENT" or opposite_p)
                and (ds["state"] == "EQUIVALENT" or opposite_d)
            ):
                endpoint_classes[endpoint].add("MESSAGE")
            if disc == "DIFFERENT":
                endpoint_classes[endpoint].add("DISCONTINUITY")
            global_classes.update(endpoint_classes[endpoint])
        model_results[model] = {
            "n": len(source_rows),
            "simultaneous_critical_value": critical,
            "positive_control_pass": model_assay,
            "endpoint_classes": {
                key: sorted(value) for key, value in endpoint_classes.items()
            },
            "contrasts": summaries,
        }
    precision_extension_required = bool(extension_reasons)
    if assay_failure:
        terminal = "T2_INCONCLUSIVE_PRECISION"
    elif precision_extension_required:
        terminal = "T2_INITIAL_128_PRECISION_EXTENSION_REQUIRED"
    elif all_pairwise_equivalent and not global_classes:
        terminal = "T2_TRANSPORT_EQUIVALENT_AFTER_CALIBRATION"
    elif len(global_classes) > 1:
        terminal = "T2_MIXED_OPERATOR_DEPENDENCE"
    elif global_classes == {"DONOR"}:
        terminal = "T2_DONOR_DEPENDENT_REDISTRIBUTION"
    elif global_classes == {"RENORMALIZATION"}:
        terminal = "T2_RENORMALIZATION_DEPENDENT"
    elif global_classes == {"MESSAGE"}:
        terminal = "T2_MESSAGE_SPECIFIC"
    elif global_classes == {"DISCONTINUITY"}:
        terminal = "T2_ENDPOINT_DISCONTINUITY"
    else:
        terminal = "T2_INCONCLUSIVE_PRECISION"
    return {
        "status": terminal,
        "bootstrap_draws": BOOTSTRAP_DRAWS,
        "models": model_results,
        "positive_control_pass": not assay_failure,
        "supported_mechanism_classes": sorted(global_classes),
        "all_pairwise_equivalent": all_pairwise_equivalent,
        "precision_extension_required": precision_extension_required,
        "precision_extension_authorized": False,
        "precision_extension_reasons": extension_reasons,
    }


def compare(
    actual: Any, expected: Any, path: str, mismatches: list[str], max_diff: list[float]
) -> None:
    if isinstance(actual, dict) and isinstance(expected, dict):
        for key, value in actual.items():
            if key not in expected:
                mismatches.append(f"{path}/{key}: missing in expected")
            else:
                compare(value, expected[key], f"{path}/{key}", mismatches, max_diff)
        return
    if isinstance(actual, list) and isinstance(expected, list):
        if len(actual) != len(expected):
            mismatches.append(f"{path}: length {len(actual)} != {len(expected)}")
            return
        for index, (left, right) in enumerate(zip(actual, expected, strict=True)):
            compare(left, right, f"{path}/{index}", mismatches, max_diff)
        return
    if (
        isinstance(actual, (int, float))
        and not isinstance(actual, bool)
        and isinstance(expected, (int, float))
        and not isinstance(expected, bool)
    ):
        difference = abs(float(actual) - float(expected))
        max_diff[0] = max(max_diff[0], difference)
        if difference > 1e-12:
            mismatches.append(f"{path}: {actual} != {expected} (diff={difference})")
        return
    if actual != expected:
        mismatches.append(f"{path}: {actual!r} != {expected!r}")


def validate(
    reproduced: dict[str, dict[str, Any]],
    *,
    frozen_root: Path | None = None,
    expected_root: Path | None = None,
) -> dict[str, Any]:
    if (frozen_root is None) == (expected_root is None):
        raise ValueError("provide exactly one validation root")
    if frozen_root is not None:
        targets = {
            "h4_d": frozen_root
            / "artifacts/iclr_h4/H4_D_SCIENTIFIC_AGGREGATE.json",
            "gate_c": frozen_root
            / "artifacts/iclr_h4/H4_GATE_C_SCIENTIFIC_AGGREGATE.json",
            "t1": frozen_root
            / "artifacts/iclr_transport/T1_PRE_READOUT_LOCALIZATION.json",
            "t2": frozen_root
            / "artifacts/iclr_transport/T2_CONFIRMATION_INITIAL_128_AGGREGATE.json",
        }
    else:
        assert expected_root is not None
        targets = {
            "h4_d": expected_root / "H4_D_SCIENTIFIC_AGGREGATE.json",
            "gate_c": expected_root / "H4_GATE_C_SCIENTIFIC_AGGREGATE.json",
            "t1": expected_root / "T1_PRE_READOUT_LOCALIZATION.json",
            "t2": expected_root / "T2_CONFIRMATION_INITIAL_128_AGGREGATE.json",
        }
    reports = {}
    for name, actual in reproduced.items():
        expected = read_json(targets[name])
        mismatches: list[str] = []
        max_diff = [0.0]
        compare(actual, expected, "", mismatches, max_diff)
        reports[name] = {
            "status": "PASS" if not mismatches else "FAIL",
            "maximum_absolute_numeric_difference": max_diff[0],
            "mismatch_count": len(mismatches),
            "mismatches": mismatches[:50],
        }
    return {
        "status": (
            "PASS_ANALYSIS_READY_EXACT_REPRODUCTION"
            if all(item["status"] == "PASS" for item in reports.values())
            else "FAIL_ANALYSIS_READY_REPRODUCTION"
        ),
        "tolerance": 1e-12,
        "results": reports,
        "V_F_read": False,
        "new_model_inference": False,
    }


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--data-root", type=Path, required=True)
    parser.add_argument("--output-root", type=Path, required=True)
    parser.add_argument("--frozen-project-root", type=Path)
    parser.add_argument("--expected-root", type=Path)
    args = parser.parse_args()

    data = args.data_root.resolve()
    output = args.output_root.resolve()
    reproduced = {
        "h4_d": reproduce_h4(data),
        "gate_c": reproduce_gate_c(data),
        "t1": reproduce_t1(data),
        "t2": reproduce_t2(data),
    }
    for name, value in reproduced.items():
        write_json(output / f"{name.upper()}_REPRODUCED.json", value)
    if args.frozen_project_root is not None and args.expected_root is not None:
        parser.error("use only one of --frozen-project-root and --expected-root")
    if args.frozen_project_root is not None or args.expected_root is not None:
        report = validate(
            reproduced,
            frozen_root=(
                args.frozen_project_root.resolve()
                if args.frozen_project_root is not None
                else None
            ),
            expected_root=(
                args.expected_root.resolve() if args.expected_root is not None else None
            ),
        )
        write_json(output / "REPRODUCTION_VALIDATION.json", report)
        print(json.dumps(report, indent=2))
        return 0 if report["status"].startswith("PASS_") else 1
    print(json.dumps({"status": "PASS_REPRODUCTION_COMPLETE_NO_VALIDATION"}, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/reference_src/future_qc/iclr_h4/estimands.py <==
"""Pure H4 estimands.

This module does not load manifests, model outputs, or receipts.  It converts
already-computed prediction-by-GT quality matrices into the preregistered
fixed-assignment, rematched, and telescoping image-set measurements.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable, Sequence

import numpy as np
from scipy.optimize import linear_sum_assignment


class H4EstimandError(RuntimeError):
    """Raised when a measurement cannot satisfy the frozen H4 contract."""


def _matrix(value: Sequence[Sequence[float]], *, name: str) -> np.ndarray:
    result = np.asarray(value, dtype=np.float64)
    if result.ndim != 2:
        raise H4EstimandError(f"{name} must be a rank-2 matrix")
    if result.shape[1] < 1:
        raise H4EstimandError(f"{name} must contain at least one GT column")
    if not np.isfinite(result).all():
        raise H4EstimandError(f"{name} contains non-finite values")
    if (result < 0.0).any() or (result > 1.0).any():
        raise H4EstimandError(f"{name} must remain on the frozen [0,1] scale")
    return result


@dataclass(frozen=True)
class Assignment:
    """Injective prediction-to-GT assignment; missing GTs use prediction -1."""

    prediction_for_gt: tuple[int, ...]


def optimal_assignment(quality: Sequence[Sequence[float]]) -> Assignment:
    """Return the deterministic maximum-sum injective assignment.

    Zero-valued dummy predictions are added when predictions are fewer than
    GT objects.  A tiny index-only tie break makes exact ties reproducible
    without changing any non-tied scientific value.
    """

    matrix = _matrix(quality, name="quality")
    prediction_count, gt_count = matrix.shape
    size = max(prediction_count, gt_count)
    padded = np.zeros((size, size), dtype=np.float64)
    padded[:prediction_count, :gt_count] = matrix
    row_ids = np.arange(size, dtype=np.float64)[:, None]
    col_ids = np.arange(size, dtype=np.float64)[None, :]
    tie_break = (row_ids * size + col_ids) * np.finfo(np.float64).eps
    rows, columns = linear_sum_assignment(-(padded - tie_break))
    by_gt = [-1] * gt_count
    for row, column in zip(rows.tolist(), columns.tolist()):
        if column < gt_count and row < prediction_count:
            by_gt[column] = row
    return Assignment(tuple(by_gt))


def assignment_utility(
    quality: Sequence[Sequence[float]],
    assignment: Assignment,
) -> float:
    """Mean p(class)*IoU over GTs, with unmatched GT contribution fixed at 0."""

    matrix = _matrix(quality, name="quality")
    if len(assignment.prediction_for_gt) != matrix.shape[1]:
        raise H4EstimandError("assignment GT count mismatch")
    used: set[int] = set()
    total = 0.0
    for gt_id, prediction_id in enumerate(assignment.prediction_for_gt):
        if prediction_id == -1:
            continue
        if not 0 <= prediction_id < matrix.shape[0]:
            raise H4EstimandError("assignment prediction index outside matrix")
        if prediction_id in used:
            raise H4EstimandError("assignment is not injective")
        used.add(prediction_id)
        total += float(matrix[prediction_id, gt_id])
    return total / matrix.shape[1]


def _replace_focal(
    sham: np.ndarray,
    intervention: np.ndarray,
    focal_prediction: int,
) -> np.ndarray:
    if sham.shape != intervention.shape:
        raise H4EstimandError("sham/intervention matrix shape mismatch")
    if not 0 <= focal_prediction < sham.shape[0]:
        raise H4EstimandError("focal prediction outside matrix")
    result = sham.copy()
    result[focal_prediction, :] = intervention[focal_prediction, :]
    return result


def image_set_decomposition(
    *,
    sham_quality: Sequence[Sequence[float]],
    intervention_quality: Sequence[Sequence[float]],
    focal_prediction: int,
    native_intervention_quality: Sequence[Sequence[float]] | None = None,
    closure_tolerance: float = 1e-12,
) -> dict[str, object]:
    """Compute the frozen U0..U4 H4 telescoping decomposition."""

    sham = _matrix(sham_quality, name="sham_quality")
    intervention = _matrix(intervention_quality, name="intervention_quality")
    focal_only = _replace_focal(sham, intervention, focal_prediction)
    sham_assignment = optimal_assignment(sham)
    intervention_assignment = optimal_assignment(intervention)
    native = (
        intervention
        if native_intervention_quality is None
        else _matrix(native_intervention_quality, name="native_intervention_quality")
    )
    if native.shape[1] != sham.shape[1]:
        raise H4EstimandError("native intervention GT count mismatch")
    native_assignment = optimal_assignment(native)

    u0 = assignment_utility(sham, sham_assignment)
    u1 = assignment_utility(focal_only, sham_assignment)
    u2 = assignment_utility(intervention, sham_assignment)
    u3 = assignment_utility(intervention, intervention_assignment)
    u4 = assignment_utility(native, native_assignment)
    components = {
        "focal": u1 - u0,
        "spillover": u2 - u1,
        "matching": u3 - u2,
        "selection": u4 - u3,
    }
    total = u4 - u0
    closure_error = total - sum(components.values())
    if abs(closure_error) > closure_tolerance:
        raise H4EstimandError(
            f"telescoping closure failed: {closure_error} > {closure_tolerance}"
        )
    return {
        "utilities": {"u0": u0, "u1": u1, "u2": u2, "u3": u3, "u4": u4},
        "components": components,
        "total": total,
        "closure_error": closure_error,
        "sham_assignment": list(sham_assignment.prediction_for_gt),
        "intervention_assignment": list(intervention_assignment.prediction_for_gt),
        "native_assignment": list(native_assignment.prediction_for_gt),
    }


==> anc/code/reference_src/future_qc/iclr_n1/statistics.py <==
"""Frozen N1 paired estimands, bootstrap, and robustness summaries."""

from __future__ import annotations

import hashlib
import math
import random
import statistics
from typing import Any


class N1StatisticsError(RuntimeError):
    pass


def require(condition: bool, message: str) -> None:
    if not condition:
        raise N1StatisticsError(message)


def percentile(values: list[float], probability: float) -> float:
    require(values and 0.0 <= probability <= 1.0, "invalid percentile input")
    ordered = sorted(float(value) for value in values)
    position = probability * (len(ordered) - 1)
    lower, upper = math.floor(position), math.ceil(position)
    if lower == upper:
        return ordered[lower]
    weight = position - lower
    return ordered[lower] * (1.0 - weight) + ordered[upper] * weight


def trimmed_mean(values: list[float], fraction_each_tail: float) -> float:
    require(values and 0.0 <= fraction_each_tail < 0.5, "invalid trimmed mean")
    ordered = sorted(float(value) for value in values)
    trim = math.floor(len(ordered) * fraction_each_tail)
    kept = ordered[trim : len(ordered) - trim] if trim else ordered
    require(kept, "trim removed all observations")
    return statistics.fmean(kept)


def winsorized_mean(values: list[float], lower: float, upper: float) -> float:
    require(values and 0.0 <= lower < upper <= 1.0, "invalid winsorization")
    floor_value, ceiling_value = percentile(values, lower), percentile(values, upper)
    return statistics.fmean(min(max(float(value), floor_value), ceiling_value) for value in values)


def direction(value: float, *, tolerance: float = 0.0) -> int:
    if value > tolerance:
        return 1
    if value < -tolerance:
        return -1
    return 0


def robustness_summary(
    values: list[float],
    *,
    expected_direction: int,
    trim_fraction: float = 0.1,
    winsor_limits: tuple[float, float] = (0.01, 0.99),
    minimum_same_direction_fraction: float = 0.55,
) -> dict[str, Any]:
    require(expected_direction in {-1, 1}, "expected direction must be signed")
    require(values and all(math.isfinite(float(value)) for value in values), "invalid robustness values")
    raw_mean = statistics.fmean(values)
    median = statistics.median(values)
    trimmed = trimmed_mean(values, trim_fraction)
    winsorized = winsorized_mean(values, *winsor_limits)
    leave_one_out = (
        [statistics.fmean(values[:index] + values[index + 1 :]) for index in range(len(values))]
        if len(values) > 1
        else [raw_mean]
    )
    same_direction = sum(direction(float(value)) == expected_direction for value in values) / len(values)
    absolute = sorted((abs(float(value)) for value in values), reverse=True)
    top_count = max(1, math.ceil(len(values) * 0.01))
    total_absolute = sum(absolute)
    top_share = sum(absolute[:top_count]) / total_absolute if total_absolute else 0.0
    signs = {
        "raw_mean": direction(raw_mean),
        "trimmed_mean": direction(trimmed),
        "winsorized_mean": direction(winsorized),
    }
    leave_one_out_stable = all(direction(value) == expected_direction for value in leave_one_out)
    return {
        "n": len(values),
        "raw_mean": raw_mean,
        "median": median,
        "trimmed_mean_10pct_each_tail": trimmed,
        "winsorized_mean_1_99": winsorized,
        "same_direction_image_fraction": same_direction,
        "leave_one_image_out_min": min(leave_one_out),
        "leave_one_image_out_max": max(leave_one_out),
        "leave_one_image_out_direction_stable": leave_one_out_stable,
        "top_one_percent_absolute_contribution_share": top_share,
        "expected_direction": expected_direction,
        "pass": (
            all(value == expected_direction for value in signs.values())
            and leave_one_out_stable
            and same_direction >= minimum_same_direction_fraction
        ),
    }


def stratified_bootstrap_mean(
    values: list[float],
    strata: list[str],
    *,
    draws: int,
    seed: str,
    confidence_level: float,
    expected_direction: int,
) -> dict[str, Any]:
    require(len(values) == len(strata) and values, "bootstrap input mismatch")
    require(draws >= 100 and 0.0 < confidence_level < 1.0, "invalid bootstrap settings")
    groups: dict[str, list[float]] = {}
    for value, stratum in zip(values, strata):
        require(math.isfinite(float(value)), "bootstrap non-finite value")
        groups.setdefault(str(stratum), []).append(float(value))
    seed_value = int.from_bytes(hashlib.sha256(seed.encode()).digest()[:8], "big")
    rng = random.Random(seed_value)
    means = []
    for _ in range(draws):
        sampled = [
            rng.choice(group)
            for stratum in sorted(groups)
            for group in [groups[stratum]]
            for _ in range(len(group))
        ]
        means.append(statistics.fmean(sampled))
    alpha = (1.0 - confidence_level) / 2.0
    probability = sum(direction(value) == expected_direction for value in means) / draws
    return {
        "kind": "stratified_image_percentile",
        "draws": draws,
        "seed": seed,
        "confidence_level": confidence_level,
        "lower": percentile(means, alpha),
        "upper": percentile(means, 1.0 - alpha),
        "expected_direction": expected_direction,
        "direction_probability": probability,
    }


def native_quality(arm: dict[str, Any]) -> float:
    value = arm["native_postprocess_target_summary"].get("set_best")
    return 0.0 if value is None else float(value["target_quality"])


def receipt_estimands(receipt: dict[str, Any]) -> dict[str, float]:
    """Compute only the preregistered paired contrasts for one receipt."""
    arms = receipt["arm_instrumentation"]
    reverse, reverse_sham = arms["targeted_reverse"], arms["reverse_sham"]
    direct, direct_sham = arms["targeted_direct"], arms["matched_sham"]
    reverse_fixed = (
        float(reverse["scalar_readout"]["fixed_competitor_quality"])
        - float(reverse_sham["scalar_readout"]["fixed_competitor_quality"])
    )
    reverse_set = (
        float(reverse["scalar_readout"]["set_quality"])
        - float(reverse_sham["scalar_readout"]["set_quality"])
    )
    return {
        "reverse_fixed": reverse_fixed,
        "reverse_set": reverse_set,
        "reverse_recovery": reverse_set - reverse_fixed,
        "reverse_owner_switch": float(reverse["owner_switch_from_baseline"])
        - float(reverse_sham["owner_switch_from_baseline"]),
        "reverse_competitor_rank_improvement": float(reverse_sham["rank_and_extinction"]["competitor_rank_one_based"])
        - float(reverse["rank_and_extinction"]["competitor_rank_one_based"]),
        "reverse_competitor_extinction": float(reverse["rank_and_extinction"]["competitor_extinct"])
        - float(reverse_sham["rank_and_extinction"]["competitor_extinct"]),
        "reverse_duplicate_pairs": float(reverse["duplicate_predictions"]["primary"]["duplicate_pair_count"])
        - float(reverse_sham["duplicate_predictions"]["primary"]["duplicate_pair_count"]),
        "reverse_native_postprocess": native_quality(reverse) - native_quality(reverse_sham),
        "direct_fixed": float(direct["scalar_readout"]["fixed_leader_quality"])
        - float(direct_sham["scalar_readout"]["fixed_leader_quality"]),
        "direct_set": float(direct["scalar_readout"]["set_quality"])
        - float(direct_sham["scalar_readout"]["set_quality"]),
        "random_control_fixed_vs_baseline": float(arms["random_edge"]["scalar_readout"]["fixed_leader_quality"])
        - float(arms["baseline"]["scalar_readout"]["fixed_leader_quality"]),
        "different_object_control_fixed_vs_baseline": float(
            arms["different_object"]["scalar_readout"]["fixed_leader_quality"]
        )
        - float(arms["baseline"]["scalar_readout"]["fixed_leader_quality"]),
    }


==> anc/configs/fq_iclr_h4_gate_c_aggregation_v1.json <==
{
  "schema_version": "fq.iclr.h4.gate_c_aggregation.v1",
  "status": "FROZEN_BEFORE_GATE_C_D_OUTCOME_READOUT",
  "integrity_gate_required": "PASS_H4_GATE_C_D_FULL_INTEGRITY_NO_AGGREGATE",
  "deadzone": 0.0001,
  "bootstrap_draws": 10000,
  "bootstrap_unit": "paired_image_stratified",
  "doses_reported": [
    0.0,
    0.25,
    0.5,
    0.75,
    1.0
  ],
  "intermediate_doses": [
    0.25,
    0.5,
    0.75
  ],
  "direction_rule": {
    "local_mean_ci_strictly_positive": true,
    "harm_endpoint": "target_set_or_rematched_image_set_mean_ci_strictly_negative"
  },
  "matched_control_superiority": {
    "estimand": "paired_difference_in_joint_reversal_indicator",
    "criterion": "stratified_bootstrap_95_ci_lower_strictly_positive"
  },
  "gate_rule": {
    "models_required": 1,
    "same_model_and_intermediate_dose_must_pass_all_conditions": true,
    "alpha_1_only_forbidden": true,
    "pass_status": "GO_H4D_NOT_MASK_ARTIFACT",
    "fail_status": "STOP_GENERALIZATION_HARD_MASK_ONLY"
  },
  "V_read": false,
  "F_read": false
}


==> anc/configs/fq_iclr_h4_gate_c_d_v2.json <==
{
  "schema_version": "fq.iclr.h4.gate_c_d.v2",
  "status": "PASS_TECHNICAL_AMENDMENT_READY_FOR_AUTHORIZED_EXECUTION",
  "parent_v1_config": "configs/fq_iclr_h4_gate_c_d_v1.json",
  "technical_amendment": "artifacts/iclr_h4/H4_GATE_C_D_TECHNICAL_TOLERANCE_AMENDMENT_V2.json",
  "parent_gate_ab_audit": "artifacts/iclr_h4/H4_GATE_AB_AUDIT.json",
  "parent_r_smoke_audit": "artifacts/iclr_h4/H4_GATE_C_R_SMOKE_AUDIT.json",
  "required_r_smoke_status": "PASS_H4_GATE_C_R_ONLY_TECHNICAL_SMOKE",
  "population_manifest": "artifacts/iclr_h4/H4_D_FULL_GT_MANIFEST.json",
  "population_manifest_sha256": "4f9e761d0b8f5fea51777814637b05b10033555af4023f4a5908b3a4b0eb4eaf",
  "complete_paired_images_per_model": 710,
  "models": [
    "detr_r50_500",
    "dino_r50_4s_12e"
  ],
  "doses": [
    0.0,
    0.25,
    0.5,
    0.75,
    1.0
  ],
  "arms": {
    "target": {
      "recipient_pair_field": "competitor",
      "target_source_pair_field": "leader",
      "control_source_pair_field": "sham"
    },
    "matched_control": {
      "recipient_pair_field": "sham",
      "target_source_pair_field": "leader",
      "control_source_pair_field": "competitor"
    }
  },
  "technical_tolerance": {
    "native_attention_swap_max_abs": 5e-06,
    "pre_existing_ceiling": 1e-05
  },
  "execution": {
    "acknowledgement": "I_ACKNOWLEDGE_H4_GATE_C_D_MASS_PRESERVING_NO_OUTCOME_BEFORE_FULL_INTEGRITY",
    "single_gpu_serial": true,
    "physical_gpu_hour_cap": 4.0,
    "output_namespace": "artifacts/iclr_h4/d_gate_c_raw_v2",
    "reuse_v1_receipts": false,
    "scientific_effect_readout_during_raw_execution": false,
    "aggregation_before_full_integrity": false,
    "V_read": false,
    "F_read": false
  }
}


==> anc/configs/fq_iclr_h4_set_externality_v1.json <==
{
  "schema_version": "fq.iclr.h4.set_externality.v1",
  "protocol_id": "future-qc-iclr-h4-set-externality-v1",
  "status": "ACK_RECEIVED_PHASE0_OPEN_D_INTERVENTION_CLOSED_PENDING_IMPLEMENTATION_LOCKS",
  "external_protocol_locks": {
    "reviewer_readiness_sha256": "548b8530ad392345380cfc5efc0fe47515822a2b04ceaf0c3c505baf493e346e",
    "post_n1_retrospective_sha256": "bfa04d4248bb3ea6b90bda02bd630753334b35a318f5e021d15ac0d671a4347d",
    "preregistration_sha256": "186398361a4f7342636cb0e60944ee8291b1dc8ace69b77a3133750bf38f9bfb",
    "machine_protocol_sha256": "4e891623c77a94c837e7cbb0e437c35ec66914eea84d32ccce9217f9ac8fd496",
    "transport_blueprint_sha256": "350d836dbb2d3270a3ba5524accb13b178f4b8e281e2c734d49225482b9c473a"
  },
  "historical_locks": {
    "n1_final_gate": [
      "artifacts/iclr_n1/N1_FINAL_GATE.json",
      "7f32c5547f45610e8ddaf6a62547bcbb8c479a8167454b02067cdcd7b077e056"
    ],
    "n1_aggregate": [
      "artifacts/iclr_n1/N1_MECHANISM_AGGREGATE.json",
      "344ee8d5ace315576d98524417fab1df7b8fccd6755312c58a536c0bca8fbe9d"
    ],
    "rdvf_manifest": [
      "artifacts/iclr_m1/r_amendment_v1/EXTERNAL_RDVF_SPLIT_MANIFEST_R_AMENDMENT_V1.json",
      "24894ec4efd30ad509ff9f186a80c066e005c4ff8de0666110956658434a71fe"
    ],
    "estimand_library": [
      "src/future_qc/iclr_h4/estimands.py",
      "6758fd693a8b6cae4012bfe4f36eeb6aa501c50b51f476f5c483eec166c4068a"
    ]
  },
  "models": {
    "detr_r50_500": {
      "family": "detr",
      "checkpoint_path": "checkpoints/iclr_m0/DETR_R50_500/detr-r50-e632da11.pth",
      "checkpoint_sha256": "e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc"
    },
    "dino_r50_4s_12e": {
      "family": "dino",
      "checkpoint_path": "checkpoints/checkpoint0011_4scale.pth",
      "checkpoint_sha256": "0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a"
    }
  },
  "split": {
    "name": "D",
    "frozen_size": 1500,
    "minimum_complete_paired_images_per_model": 400,
    "one_primary_unit_per_image": true,
    "eligibility_uses_intervention_outcomes": false
  },
  "intervention": {
    "primary_arm": "targeted_reverse",
    "primary_control": "reverse_sham",
    "arms": [
      "baseline",
      "baseline_repeat",
      "identity",
      "targeted_reverse",
      "reverse_sham",
      "random_edge",
      "different_object"
    ],
    "decoder_layer_input_zero_based": 3
  },
  "measurement": {
    "local_deadzone": 0.0001,
    "target_set_deadzone": 0.0001,
    "image_set_deadzone": 0.0001,
    "identity_or_repeat_noise_max": 0.00001,
    "decomposition_closure_tolerance": 1e-12
  },
  "execution": {
    "acknowledgement": "I_ACKNOWLEDGE_H4_D_EXECUTION_NO_D_OUTCOME_BEFORE_FULL_INTEGRITY",
    "acknowledgement_received": true,
    "acknowledgement_record": "artifacts/iclr_h4/H4_D_EXECUTION_ACKNOWLEDGEMENT.json",
    "phase0_gpu_hour_cap": 0.25,
    "phase1_gpu_hour_cap": 3.0,
    "total_gpu_hour_cap": 15.0,
    "new_checkpoint_training_allowed": false,
    "new_cloud_instances_allowed": false,
    "d_intervention_currently_allowed": false,
    "blocked_on": [
      "runner_sha256",
      "aggregator_sha256",
      "technical_smoke_audit_sha256",
      "d_eligibility_manifest_sha256"
    ],
    "scientific_outcome_read_before_full_integrity": false
  }
}


==> anc/configs/fq_iclr_n1_aggregation_v1.json <==
{
  "schema_version": "fq.iclr.n1.aggregation.v1",
  "protocol_id": "future-qc-iclr-n1-frozen-mechanism-routing-v1",
  "status": "FROZEN_BEFORE_FULL_N1_EFFECT_READOUT",
  "locks": {
    "contract": [
      "contracts/05_ICLR_N1_MECHANISM_IDENTIFICATION_CONTRACT.md",
      "9f8a91f1ef34e042dd323c0a9608b4a00c589cba207f3f01e5d9cd4c67df9dd3"
    ],
    "sample_manifest": [
      "artifacts/iclr_n1/N1_REPLAY_SAMPLE_MANIFEST.json",
      "b56eb0eef3b79da37003c0240d6ffaf948561cc18b063d3efdc9a298458a4d27"
    ],
    "statistics_code": [
      "src/future_qc/iclr_n1/statistics.py",
      "5a54f75036fe3cee1234e46920d546241e866b6c0de41db4e4c80ecc70ebbc86"
    ],
    "full_integrity_auditor": [
      "tools/iclr_n1_full_integrity_audit.py",
      "e133b866fde5deb5557ea24ba077d29cbdf75c624cc973fe3381c23a9eed6fff"
    ],
    "technical_smoke_integrity": [
      "artifacts/iclr_n1/N1_TECHNICAL_SMOKE_INTEGRITY_AUDIT.json",
      "5c7b6f09180e8c9393053bcc0a6ada924b380f17cd63792c7315bbddc70e61d1"
    ]
  },
  "model_ids": [
    "detr_r50_500",
    "dino_r50_4s_12e"
  ],
  "estimand_directions": {
    "reverse_fixed_h1": -1,
    "reverse_fixed_h2": 1,
    "reverse_set": 1,
    "reverse_recovery": 1,
    "reverse_owner_switch": 1,
    "reverse_competitor_rank_improvement": 1,
    "reverse_competitor_extinction": -1,
    "reverse_duplicate_pairs": -1,
    "reverse_native_postprocess": 1,
    "direct_fixed": 1,
    "direct_set": 1
  },
  "bootstrap": {
    "draws": 10000,
    "confidence_level": 0.95,
    "seed_prefix": "FQ-ICLR-N1-BOOTSTRAP-V1"
  },
  "robustness": {
    "trim_fraction_each_tail": 0.1,
    "winsor_limits": [
      0.01,
      0.99
    ],
    "minimum_same_direction_image_fraction": 0.55,
    "leave_one_image_out_direction_required": true
  },
  "gate": {
    "minimum_valid_paired_images_per_model": 200,
    "minimum_bootstrap_direction_probability": 0.9,
    "h1_required": [
      "reverse_fixed_h1",
      "reverse_set",
      "reverse_recovery",
      "reverse_owner_switch"
    ],
    "h2_required": [
      "reverse_fixed_h2",
      "reverse_set"
    ],
    "h2_competition_support_any": [
      "reverse_duplicate_pairs",
      "reverse_fixed_n5plus_gt_n1"
    ],
    "negative_control_comparable_rule": "max_abs_control_mean_gte_abs_reverse_fixed_mean",
    "allowed_cross_model_routes": [
      "shared_h1",
      "shared_h2",
      "detr_h1_dino_h2",
      "detr_h2_dino_h1"
    ],
    "h3_only_action": "STOP_METHOD_MAIN_LINE",
    "original_m2_allowed": false
  },
  "execution_boundary": {
    "requires_full_integrity_status": "PASS_N1_FULL_RAW_RECEIPT_INTEGRITY",
    "aggregation_before_integrity_allowed": false,
    "f_split_read_allowed": false
  }
}


==> anc/configs/fq_iclr_n1_instrumented_replay_v1.json <==
{
  "schema_version": "fq.iclr.n1.instrumented_replay.v1",
  "protocol_id": "future-qc-iclr-n1-mechanism-identification-v1",
  "status": "AUTHORIZED_FULL_256_IMAGE_REPLAY_BY_EXPLICIT_ACKNOWLEDGEMENT",
  "history_labels": {
    "post_m1_new_hypothesis": true,
    "original_m1_claim_pass": false,
    "m1_remains_no_go": true,
    "thresholds_or_protocol_changed_after_m1_readout": false,
    "original_m2_allowed": false
  },
  "locks": {
    "contract": [
      "contracts/05_ICLR_N1_MECHANISM_IDENTIFICATION_CONTRACT.md",
      "9f8a91f1ef34e042dd323c0a9608b4a00c589cba207f3f01e5d9cd4c67df9dd3"
    ],
    "n0_final_gate": [
      "artifacts/iclr_n0/N0_FINAL_GATE.json",
      "fc391f9fb1f375b7cbf9bd922a3c1eff50d8d1761d6e107b945c986056ce02cc"
    ],
    "sample_preparation_config": [
      "configs/fq_iclr_n1_sample_preparation_v1.json",
      "ec3b64cd8762a8c5e346808d1e2f8b54f43b2ad571691ee677362a2f3d1e3b09"
    ],
    "sample_manifest": [
      "artifacts/iclr_n1/N1_REPLAY_SAMPLE_MANIFEST.json",
      "b56eb0eef3b79da37003c0240d6ffaf948561cc18b063d3efdc9a298458a4d27"
    ],
    "measurement_instrumentation": [
      "src/future_qc/iclr_n1/instrumentation.py",
      "6b3d6da251925863049c13ca27224f677468c82e5d0120d63ac7b529b66f684f"
    ],
    "attention_capture": [
      "src/future_qc/iclr_n1/attention_capture.py",
      "7f4dbecbe36a031834fa7e00a5d81a2966e0cc481cd32065026e9f4ef2077734"
    ]
  },
  "models": {
    "detr_r50_500": {
      "family": "detr",
      "checkpoint_path": "checkpoints/iclr_m0/DETR_R50_500/detr-r50-e632da11.pth",
      "checkpoint_sha256": "e632da11ec76ae67bac2f8579fbed3724e08dead7d200ca13e019b197784eadc",
      "runtime_config": "configs/fq_iclr_m0_detr_r50_runtime_v1.json",
      "m1_receipts": "artifacts/iclr_m1/detr_scientific_receipts/detr_r50_500.jsonl",
      "m1_receipts_sha256": "66043c422819f0a9dabe600aa4a1389f4c2ac4936f9f2daf28d19686dff8f352",
      "query_count": 100
    },
    "dino_r50_4s_12e": {
      "family": "dino",
      "checkpoint_path": "checkpoints/checkpoint0011_4scale.pth",
      "checkpoint_sha256": "0bcd6b0c33d60ed33461ce6f02ce5797a819c7c02eb7e15b76adfb6df307955a",
      "runtime_config": "vendor/DINO/config/DINO/DINO_4scale.py",
      "m1_receipts": "artifacts/iclr_m1/scientific_receipts/dino/dino_r50_4s_12e/scientific",
      "m1_receipts_sha256": "549163d56b812fd1fbd5e681558e271fb5df068189a7fe37d4278646aa33844d",
      "query_count": 900
    }
  },
  "sample": {
    "manifest_path": "artifacts/iclr_n1/N1_REPLAY_SAMPLE_MANIFEST.json",
    "images": 256,
    "technical_smoke_images": 2,
    "same_images_across_models": true,
    "n0b_overlap_allowed": false,
    "d_v_f_read_allowed": false
  },
  "intervention": {
    "arms": [
      "baseline",
      "baseline_repeat",
      "identity",
      "targeted_direct",
      "targeted_reverse",
      "matched_sham",
      "reverse_sham",
      "random_edge",
      "different_object"
    ],
    "decoder_layer_input_zero_based": 3,
    "pair_rule_changed_from_m1": false
  },
  "measurement": {
    "top_k_queries": 10,
    "extinction_target_probability_threshold": 0.05,
    "duplicate_primary_iou_threshold": 0.5,
    "duplicate_sensitivity_iou_threshold": 0.8,
    "attention_decoder_layers_zero_based": [
      0,
      1,
      2,
      3,
      4,
      5
    ],
    "primary_attention_layer_zero_based": 3,
    "attention_head_rule": "native_equal_weight_mean_heads_no_head_selection",
    "attention_hook_may_modify_output": false,
    "required_captures_per_receipt": 108,
    "m1_scalar_reproduction_absolute_tolerance": 1e-5
  },
  "estimands": {
    "primary_reverse_arm": "targeted_reverse",
    "primary_reverse_control": "reverse_sham",
    "primary_reverse_fixed_slot": "fixed_competitor_quality",
    "secondary_direct_arm": "targeted_direct",
    "secondary_direct_control": "matched_sham",
    "secondary_direct_fixed_slot": "fixed_leader_quality",
    "recovery_definition": "delta_set_minus_delta_fixed",
    "baseline_substitution_allowed": false
  },
  "statistics": {
    "unit": "image",
    "models_analyzed_separately": true,
    "bootstrap": {
      "kind": "stratified_image_percentile",
      "draws": 10000,
      "confidence_level": 0.95,
      "seed": "FQ-ICLR-N1-BOOTSTRAP-V1"
    },
    "robustness": {
      "untrimmed_mean_primary": true,
      "median_required": true,
      "trimmed_mean_fraction_each_tail": 0.1,
      "winsorize_percentiles": [
        0.01,
        0.99
      ],
      "leave_one_image_out_direction_required": true,
      "minimum_same_direction_image_fraction": 0.55,
      "top_one_percent_absolute_contribution_share_required": true
    },
    "n1_exploratory_not_confirmatory": true
  },
  "n1_gate": {
    "minimum_valid_paired_images_per_model": 200,
    "minimum_bootstrap_direction_probability": 0.9,
    "allowed_mechanism_routes": [
      "shared_h1",
      "shared_h2",
      "detr_h1_dino_h2",
      "detr_h2_dino_h1"
    ],
    "h3_only_allows_n2": false,
    "negative_control_response_of_comparable_size_allows_n2": false,
    "original_m2_remains_forbidden": true
  },
  "execution": {
    "single_gpu_serial": true,
    "isolated_family_processes": true,
    "hard_cap_physical_gpu_hours": 1.0,
    "conservative_prelaunch_reservation_gpu_hours": 0.1,
    "technical_smoke_ack": "I_ACKNOWLEDGE_N1_TWO_MODEL_TWO_IMAGE_TECHNICAL_SMOKE",
    "full_replay_ack": "I_ACKNOWLEDGE_N1_256_IMAGE_MECHANISM_REPLAY",
    "resume_only_after_full_receipt_validation": true,
    "overwrite_receipts": false,
    "effect_readout_during_execution": false,
    "aggregation_before_integrity_gate": false,
    "gpu_execution_currently_allowed": true,
    "authorized_modes": [
      "technical-smoke",
      "replay"
    ],
    "authorization_basis": "User provided I_ACKNOWLEDGE_N1_256_IMAGE_MECHANISM_REPLAY after the independent technical-smoke integrity PASS."
  },
  "outputs": {
    "preflight": "artifacts/iclr_n1/N1_PREFLIGHT.json",
    "technical_smoke": "artifacts/iclr_n1/n1_technical_smoke",
    "replay": "artifacts/iclr_n1/n1_replay",
    "integrity_audit": "artifacts/iclr_n1/N1_REPLAY_INTEGRITY_AUDIT.json",
    "aggregate": "artifacts/iclr_n1/N1_MECHANISM_AGGREGATE.json",
    "gate": "artifacts/iclr_n1/N1_FINAL_GATE.json"
  }
}


==> anc/configs/fq_iclr_transport_t0_v1.json <==
{
  "schema_version": "fq.iclr.transport.t0.v1",
  "status": "FROZEN_BEFORE_T0_REAGGREGATION",
  "data": "existing_h4_d_and_gate_c_v2_receipts_only",
  "models": ["detr_r50_500", "dino_r50_4s_12e"],
  "sample_size_per_model": 710,
  "mass_doses": [0.0, 0.25, 0.5, 0.75, 1.0],
  "continuous_endpoints": ["local", "target", "fixed", "rematched", "native"],
  "bootstrap": {
    "draws": 10000,
    "unit": "paired_image",
    "stratified": true,
    "simultaneous_method": "within_model_max_studentized_bootstrap"
  },
  "equivalence_margin": {
    "utility_resolution": 0.0001,
    "noise_multiplier": 10.0,
    "rule": "max(utility_resolution, noise_multiplier * max_abs_baseline_repeat_or_identity_effect)"
  },
  "mapping_source_of_truth": "receipt_pair_plus_actual_hook_audit",
  "native_effect": "same_readout_arm_native_image_set_utility_minus_baseline_native_image_set_utility",
  "operator_difference": "hard_targeted_reverse_minus_mass_target_at_same_image_and_endpoint",
  "hard_active_control": "reverse_sham_is_actual_sham_recipient_leader_source_deletion",
  "decision_rule": {
    "comparable": "sample/hash/pair/mapping/common-reference/common-readout/native-identity all close",
    "new_input_required": "realized per-head mass or message displacement absent",
    "T1_allowed": false,
    "T2_allowed": false
  },
  "V_read": false,
  "F_read": false,
  "new_model_inference": false
}


==> anc/configs/fq_iclr_transport_t0b_v1.json <==
{
  "schema_version": "fq.iclr.transport.t0b.v1",
  "status": "FROZEN_AWAITING_EXACT_EXECUTION_ACK",
  "parent_t0_status": "T0_REPAIRABLE_BUT_NEW_INPUT_AUDIT_REQUIRED",
  "single_question": "Do the existing hard-deletion and mass-swap operators have sufficient realized-dose overlap to support pre-readout localization, or is a calibrated operator bridge required first?",
  "data_scope": {
    "R_technical_pilot_images_per_model": 8,
    "D_baseline_capture_images_per_model": 710,
    "models": ["detr_r50_500", "dino_r50_4s_12e"],
    "decoder_layer_zero_based": 3,
    "target_mapping": "competitor_recipient <- leader_source with sham_donor",
    "control_mapping": "sham_recipient <- leader_source with competitor_donor",
    "V_read": false,
    "F_read": false
  },
  "capture_contract": {
    "baseline_forward_only_on_D": true,
    "D_intervention_forward_allowed": false,
    "scientific_outcome_capture_allowed": false,
    "per_head_fields": [
      "target_attention_weight",
      "donor_attention_weight",
      "baseline_recipient_context_norm",
      "target_value_vector_norm",
      "donor_value_vector_norm",
      "target_minus_donor_value_norm",
      "hard_removed_mass",
      "hard_row_JS",
      "hard_immediate_message_norm",
      "swap_signed_target_weight_change_by_frozen_dose",
      "swap_absolute_target_weight_change_by_frozen_dose",
      "swap_row_JS_by_frozen_dose",
      "swap_immediate_message_norm_by_frozen_dose"
    ],
    "frozen_swap_doses": [0.25, 0.5, 0.75, 1.0],
    "receipt_resume": true,
    "existing_receipts_never_overwritten": true
  },
  "R_pilot_pass": {
    "exact_receipts_per_model": 8,
    "finite_fields": true,
    "head_count_closed": true,
    "baseline_repeat_max_abs": 0.0,
    "analytic_swap_vs_executed_swap_tolerance": 0.000005,
    "analytic_message_vs_executed_recipient_context_tolerance": 0.00001,
    "no_outcome_fields": true
  },
  "overlap_rule": {
    "unit": "paired_image",
    "per_image_head_reduction": "median",
    "primary_metrics": [
      "absolute_target_weight_change",
      "immediate_message_norm"
    ],
    "mass_pool": "all frozen nonzero swap doses, dose labels retained",
    "caliper": "0.25 pooled standard deviations on log1p-scaled metric",
    "sufficient_overlap": "for each model and each primary metric, at least 0.80 of hard observations have a mass observation within caliper and at least 0.80 of mass observations have a hard observation within caliper",
    "precision_interval": "stratified paired bootstrap 95 percent",
    "pass_requires_lower_bound": 0.75
  },
  "terminal_states": {
    "T0B_OVERLAP_SUFFICIENT_ENTER_T1": "all capture/integrity checks pass and both models pass both overlap metrics",
    "T0B_OVERLAP_INSUFFICIENT_DIRECT_T2": "capture/integrity pass but any model or primary metric fails overlap",
    "T0B_STOP_INVALID_INPUT_CAPTURE": "mapping, reconstruction, identity, receipt, or finite-field integrity fails"
  },
  "execution": {
    "host": "zz02",
    "mode": "single_gpu_serial",
    "hard_cap_physical_gpu_hours": 0.5,
    "exact_ack": "I_ACKNOWLEDGE_T0B_INPUT_ONLY_BASELINE_CAPTURE_NO_OUTCOME_READOUT",
    "aggregation_before_full_integrity": false,
    "T1_before_terminal_state": false,
    "T2_before_terminal_state": false
  }
}


==> anc/configs/fq_iclr_transport_t1_aggregation_v1.json <==
{
  "schema_version": "fq.iclr.transport.t1_aggregation.v1",
  "status": "FROZEN_BEFORE_T1_OUTCOME_AGGREGATION",
  "parent_gate": "T0B_OVERLAP_SUFFICIENT_ENTER_T1",
  "single_question": "After outcome-blind realized-dose mapping, does the hard-minus-mass operator difference arise before matching/native readout, at the readout chain, in both, or neither?",
  "models": ["detr_r50_500", "dino_r50_4s_12e"],
  "sample_size_per_model": 710,
  "mapping": {
    "source": "T0B input-only receipts",
    "metrics": ["absolute_target_weight_change", "immediate_message_norm"],
    "transform": "log1p",
    "scale": "model-specific pooled standard deviation across hard and all mass doses",
    "distance": "euclidean standardized two-metric distance",
    "candidate_doses": [0.25, 0.5, 0.75, 1.0],
    "tie_break": "smallest dose",
    "outcomes_used": false
  },
  "estimands": {
    "operator_contrast": "hard_target_common_baseline_effect minus mapped_mass_target_common_baseline_effect",
    "pre_readout": ["local", "focal", "spillover", "fixed"],
    "readout_chain_reported": ["matching", "rematched", "selection", "native"],
    "readout_specific_gate": ["matching", "selection"],
    "readout_gate_reason": "rematched and native totals inherit upstream fixed effects; only matching and selection increments localize readout-specific differences",
    "models_combined": false
  },
  "statistics": {
    "unit": "paired_image",
    "bootstrap_draws": 10000,
    "stratified": true,
    "simultaneous_method": "within-model max-studentized bootstrap",
    "equivalence_margin": 0.0001,
    "difference": "simultaneous interval lies wholly above +margin or below -margin",
    "equivalent": "simultaneous interval lies wholly inside [-margin,+margin]"
  },
  "terminal_rule": {
    "T1_PRE_READOUT_DIFFERENCE": "at least one pre-readout difference, no readout-chain difference",
    "T1_READOUT_DEPENDENT": "no pre-readout difference, at least one readout-chain difference",
    "T1_PARTIAL_MIXED": "both pre-readout and readout-chain differences, including cross-model component divergence",
    "T1_TRANSPORT_EQUIVALENT": "all endpoints in both models are equivalent",
    "T1_INCONCLUSIVE": "no detected difference and not all endpoints are equivalent"
  },
  "next_route": {
    "T1_PRE_READOUT_DIFFERENCE": "T2_MESSAGE_RENORMALIZATION_REDISTRIBUTION",
    "T1_READOUT_DEPENDENT": "T2_READOUT_CONTINUITY_AND_MATCHING_FIRST",
    "T1_PARTIAL_MIXED": "T2_OPERATOR_BRIDGE_PLUS_READOUT_CHAIN",
    "T1_TRANSPORT_EQUIVALENT": "SHRINK_CLAIM_NOMINAL_DOSE_INEQUIVALENCE",
    "T1_INCONCLUSIVE": "STOP_AND_ASSESS_PRECISION_AND_ASSAY_VALUE"
  },
  "scientific_outcome_read_before_mapping_freeze": false,
  "new_model_inference": false,
  "V_read": false,
  "F_read": false
}


==> anc/configs/fq_iclr_transport_t2_confirmation_execution_v2.json <==
{
  "schema_version": "fq.iclr.transport.t2_confirmation_execution.v2",
  "status": "FROZEN_AWAITING_FINAL_CONFIRMATION_ACK",
  "confirmation_config_sha256": "310890b16df8c2270481e072babdc4454d57a76681dba0b32aac8702c95331a9",
  "pair_manifest_sha256": "b2207b723e63f4b771cb395c466fe0b116ee231ce99a74b9cd411e3c2d026477",
  "pair_integrity_sha256": "e0f352aed3fd0f24c0cffeb4ba66d87362bd1b9cb15745c2a7b2784fcc0d17db",
  "message_v2_integrity_sha256": "c3f47db213047a84e556de0189236837c200c9f141850b4a93d77b54e032756b",
  "input_integrity_sha256": "87ecd93feeddba4d3d730180180f0a7ec86ae9535f19b5f2bd53711f095555b8",
  "realized_overlap_sha256": "7f1fa9298021f507f284d7fe5414cd6245857df2e4c3a04f23a6422f6c34d053",
  "outcome_blind_mapping_sha256": "239d110b124b122beceead52c98fe37e990881678a83e98f84498f5a17f04f48",
  "required_overlap_status": "PASS_T2_REALIZED_DOSE_OVERLAP",
  "required_mapping_status": "PASS_T2_OUTCOME_BLIND_MAPPING_FROZEN",
  "operators": ["A_RENORMALIZING_ATTENUATION", "B_FIXED_DONOR_TRANSFER", "C_V2_BOUNDED_MESSAGE_ATTENUATION", "HARD_DELETION_ENDPOINT"],
  "initial_images_per_model": 128,
  "precision_extension_authorized": false,
  "single_gpu_serial": true,
  "aggregation_before_full_integrity": false,
  "scientific_effect_readout_during_execution": false,
  "V_read": false,
  "F_read": false,
  "exact_ack": "I_ACKNOWLEDGE_T2_FINAL_CONFIRMATION_128_V2_MAPPED_NO_OUTCOME_BEFORE_FULL_INTEGRITY"
}


==> anc/configs/fq_iclr_transport_t2_confirmation_v1.json <==
{
  "schema_version": "fq.iclr.transport.t2_confirmation.v1",
  "status": "FROZEN_AWAITING_CONFIRMATION_EXECUTION_ACK",
  "parent_r_pilot_status": "PASS_T2_R_OPERATOR_BRIDGE_TECHNICAL_PILOT",
  "parent_r_pilot_integrity_sha256": "ac3c457b84b267419343a07430bfc1a31abc8eb20543d471278b06d70b757df8",
  "parent_t1_aggregate_sha256": "e1d5898e845f1fa0d0188e74b7caa7ddac7230708b2596d47eb90dc3cef3c544",
  "single_question": "After matching immediate message displacement, which of message removal, proportional renormalization, fixed-donor redistribution, or the hard endpoint explains the pre-readout response?",
  "models": ["detr_r50_500", "dino_r50_4s_12e"],
  "population": {
    "manifest": "artifacts/iclr_transport/T2_CONFIRMATION_POPULATION_MANIFEST.json",
    "manifest_sha256": "e240b4ec4deaef8e54e84f52d4e25510a37a4c3bbc19ecc5b9450b238ab2aaa5",
    "source": "COCO_2017_VAL_PUBLIC_NON_RDVF_NAMESPACE",
    "initial_per_model": 128,
    "precision_extension_per_model": 128,
    "maximum_per_model": 256,
    "same_images_for_both_models": true,
    "extension_trigger": "PRECISION_ONLY",
    "extension_forbidden_for_significance_or_direction": true
  },
  "operators": {
    "M": "C_MESSAGE_ONLY_ATTENUATION",
    "P": "A_RENORMALIZING_ATTENUATION",
    "D": "B_FIXED_DONOR_TRANSFER",
    "H": "HARD_DELETION_ENDPOINT",
    "doses": [0.25, 0.5, 0.75],
    "hard_endpoint_separate": true,
    "dose_calibration_primary": "per-image per-head immediate_message_norm",
    "dose_calibration_secondary": ["removed_attention_mass", "attention_row_JS"]
  },
  "endpoints": {
    "primary": ["local", "spillover", "fixed"],
    "reported_secondary": ["focal", "matching", "rematched", "selection", "native"],
    "classification_uses_secondary": false
  },
  "inference": {
    "unit": "paired_image",
    "pairwise_contrasts": [
      {"id": "M_MINUS_P", "left": "M", "right": "P"},
      {"id": "M_MINUS_D", "left": "M", "right": "D"},
      {"id": "P_MINUS_D", "left": "P", "right": "D"}
    ],
    "classification_support_contrasts": [
      "M_MINUS_BASELINE",
      "P_MINUS_BASELINE",
      "D_MINUS_BASELINE",
      "H_MINUS_BASELINE"
    ],
    "endpoint_discontinuity_contrast": "H outcome effect minus the P outcome effect predicted at H realized message norm",
    "endpoint_continuity_fit": "within each bootstrap resample and model/endpoint, ordinary least squares of P outcome effect on realized immediate-message norm using baseline plus P doses 0.25, 0.5 and 0.75; evaluate at the observed H immediate-message norm",
    "bootstrap_draws": 10000,
    "stratified_by_manifest_stratum": true,
    "simultaneous_method": "within-model max-studentized over all pairwise, classification-support and endpoint-discontinuity contrasts across the 3 primary endpoints",
    "familywise_confidence": 0.95,
    "equivalence_bands": {
      "local": 0.005,
      "spillover": 0.001,
      "fixed": 0.001
    },
    "difference_rule": "simultaneous interval wholly outside the endpoint equivalence band",
    "equivalence_rule": "simultaneous interval wholly inside the endpoint equivalence band",
    "inconclusive_rule": "neither difference nor equivalence",
    "band_rationale": "pre-outcome minimum scientifically meaningful normalized-quality changes: 0.5 percentage point for query-local quality and 0.1 percentage point for per-object set utility"
  },
  "positive_control": {
    "id": "HARD_DELETION_ASSAY_SENSITIVITY",
    "contrast": "H minus baseline",
    "outcome_level": true,
    "success": "for each model, at least one primary endpoint simultaneous interval lies wholly outside its frozen equivalence band",
    "failure_action": "T2_INCONCLUSIVE_PRECISION with assay_failure=true",
    "excluded_from_mechanism_classification": true
  },
  "precision_rule": {
    "evaluate_after_initial_128_only_after_integrity_pass": true,
    "extend_to_256_if": "any classification-required contrast/end-point interval is inconclusive and its half-width exceeds its endpoint equivalence-band width",
    "do_not_extend_if": "all classification-required intervals are difference or equivalent, or inconclusive intervals already have half-width <= equivalence-band width",
    "maximum_per_model": 256,
    "no_unbounded_expansion": true
  },
  "classification": {
    "per_model_per_endpoint_first": true,
    "transport_equivalent": "all M-P, M-D and P-D primary contrasts in both models equivalent",
    "renormalization_dependent": "M-P and M-D differ while P-D is equivalent, with no conflicting endpoint/model class",
    "donor_dependent": "P-D differs, with no conflicting endpoint/model class",
    "message_specific": "M-baseline differs and P/D are baseline-equivalent or opposite-direction under simultaneous intervals, with no conflicting endpoint/model class",
    "endpoint_discontinuity": "H departs from the frozen P continuity region under the endpoint-discontinuity simultaneous contrast",
    "mixed": "primary endpoints or models yield more than one supported mechanism class",
    "inconclusive": "no unique supported class at n=256, including assay failure"
  },
  "terminal_states": [
    "T2_TRANSPORT_EQUIVALENT_AFTER_CALIBRATION",
    "T2_RENORMALIZATION_DEPENDENT",
    "T2_DONOR_DEPENDENT_REDISTRIBUTION",
    "T2_MESSAGE_SPECIFIC",
    "T2_ENDPOINT_DISCONTINUITY",
    "T2_MIXED_OPERATOR_DEPENDENCE",
    "T2_INCONCLUSIVE_PRECISION"
  ],
  "firewall": {
    "exact_execution_ack_required": true,
    "exact_execution_ack": "I_ACKNOWLEDGE_T2_CONFIRMATION_128_NO_OUTCOME_BEFORE_FULL_INTEGRITY",
    "aggregation_before_full_integrity": false,
    "single_frozen_aggregation_after_integrity": true,
    "scientific_effect_readout_during_raw_execution": false,
    "V_read": false,
    "F_read": false,
    "git_commit": false
  }
}


==> anc/configs/fq_iclr_transport_t2_input_overlap_v1.json <==
{
  "schema_version": "fq.iclr.transport.t2_input_overlap.v1",
  "status": "FROZEN_AWAITING_INPUT_ONLY_AUDIT_ACK",
  "message_v2_integrity_sha256": "c3f47db213047a84e556de0189236837c200c9f141850b4a93d77b54e032756b",
  "pair_manifest_sha256": "b2207b723e63f4b771cb395c466fe0b116ee231ce99a74b9cd411e3c2d026477",
  "models": ["detr_r50_500", "dino_r50_4s_12e"],
  "population": "initial 128 frozen pairs per model",
  "model_forward": "one baseline-only forward per image",
  "intervention_forward": false,
  "operators": ["A_RENORMALIZING_ATTENUATION", "B_FIXED_DONOR_TRANSFER", "C_V2_BOUNDED_MESSAGE_ATTENUATION"],
  "doses": [0.25, 0.5, 0.75],
  "primary_realized_dose": "per-head immediate-message displacement norm",
  "secondary_diagnostics": ["target attention mass removed by A/B", "attention row JS for A/B", "C target-contribution norm"],
  "mapping": {
    "transform": "log1p",
    "scale": "model-specific pooled population SD across all arms and doses with floor 1e-12",
    "distance": "absolute standardized primary-dose distance",
    "caliper": 0.25,
    "tie_break": "smallest dose then arm order M,P,D",
    "outcomes_used": false
  },
  "overlap_gate": {
    "arm_pairs": ["M-P", "M-D", "P-D"],
    "bidirectional_nearest_neighbor_coverage_minimum": 0.8,
    "bootstrap_draws": 10000,
    "stratified": true,
    "simultaneous_lower_bound_minimum": 0.75,
    "failure": "STOP_T2_INCOMPARABLE_REALIZED_DOSE"
  },
  "outputs": [
    "input-only receipts",
    "realized-dose overlap audit",
    "outcome-blind frozen arm/dose mapping"
  ],
  "scientific_effect_readout": false,
  "V_read": false,
  "F_read": false,
  "exact_ack": "I_ACKNOWLEDGE_T2_CONFIRMATION_INPUT_ONLY_REALIZED_DOSE_AUDIT_NO_OUTCOME"
}


==> anc/expected/H4_D_SCIENTIFIC_AGGREGATE.json <==
{
  "schema_version": "fq.iclr.h4.d_scientific_aggregate.v1",
  "status": "PASS_H4_D_SCIENTIFIC_AGGREGATE_COMPUTED",
  "integrity_audit_sha256": "5c09a12912fb8c40b543b313b52b58d1769bcb531543e91a88662a957abe613c",
  "deadzone": 0.0001,
  "bootstrap_draws": 10000,
  "models": {
    "detr_r50_500": {
      "n": 710,
      "summaries": {
        "delta_local": {
          "mean": 0.09562089909029227,
          "median": 0.006617170966438475,
          "bootstrap_95": [
            0.08101150080047326,
            0.11121133079230897
          ]
        },
        "delta_target": {
          "mean": -0.002405397925016241,
          "median": -3.8523907408452573e-05,
          "bootstrap_95": [
            -0.004494397564724854,
            -0.00015207497663913313
          ]
        },
        "delta_image_fixed": {
          "mean": -0.00574053520111216,
          "median": -4.325039846730938e-05,
          "bootstrap_95": [
            -0.009052551336370347,
            -0.0029374346598679745
          ]
        },
        "delta_image_rematched": {
          "mean": -0.0015752714628535216,
          "median": -3.619057965036088e-05,
          "bootstrap_95": [
            -0.0033993896818724123,
            0.00016159899511136445
          ]
        },
        "delta_native": {
          "mean": -0.0028674071840695354,
          "median": -5.915791860000574e-05,
          "bootstrap_95": [
            -0.0047630782692684405,
            -0.0010223662037550409
          ]
        },
        "delta_focal": {
          "mean": 0.0002484458261713357,
          "median": 0.0,
          "bootstrap_95": [
            5.309551996702902e-05,
            0.00049453772865797
          ]
        },
        "delta_spillover": {
          "mean": -0.005988981027283495,
          "median": -4.710266355734127e-05,
          "bootstrap_95": [
            -0.009302346162573348,
            -0.003250024376892998
          ]
        },
        "delta_matching": {
          "mean": 0.004165263738258638,
          "median": 0.0,
          "bootstrap_95": [
            0.0015262530909157536,
            0.007728011273632267
          ]
        },
        "delta_selection": {
          "mean": -0.0012921357212160134,
          "median": 0.0,
          "bootstrap_95": [
            -0.002211574645175222,
            -0.0005577755268332569
          ]
        },
        "random_control_local": {
          "mean": -4.511306117344856e-06,
          "median": -1.6734053347254024e-11,
          "bootstrap_95": [
            -1.145193762312875e-05,
            2.477610077321192e-07
          ]
        },
        "different_control_local": {
          "mean": 4.329794017421249e-05,
          "median": 1.5262084455318434e-07,
          "bootstrap_95": [
            1.4045980527053469e-05,
            7.573242806403088e-05
          ]
        }
      },
      "target_joint_reversal": {
        "count": 302,
        "rate": 0.4253521126760563,
        "wilson_95": [
          0.38948369722508136,
          0.46202394681801195
        ]
      },
      "image_joint_reversal": {
        "count": 285,
        "rate": 0.4014084507042254,
        "wilson_95": [
          0.3659762496815886,
          0.43790177075268566
        ]
      },
      "maximum_absolute_closure_error": 1.3877787807814457e-17
    },
    "dino_r50_4s_12e": {
      "n": 710,
      "summaries": {
        "delta_local": {
          "mean": 0.03663301365250661,
          "median": 0.014135973969462708,
          "bootstrap_95": [
            0.033066868841428926,
            0.04034724124257149
          ]
        },
        "delta_target": {
          "mean": -0.009332797558257286,
          "median": -0.0006371141407867306,
          "bootstrap_95": [
            -0.01183637791229657,
            -0.0070450258113456685
          ]
        },
        "delta_image_fixed": {
          "mean": -0.008833294583845,
          "median": -0.0005028461482993463,
          "bootstrap_95": [
            -0.011643488523575633,
            -0.006451167425936873
          ]
        },
        "delta_image_rematched": {
          "mean": -0.007423609124215153,
          "median": -0.0004359763747536771,
          "bootstrap_95": [
            -0.009657218388890724,
            -0.005457416804577553
          ]
        },
        "delta_native": {
          "mean": -0.007422339539929797,
          "median": -0.000479540022429531,
          "bootstrap_95": [
            -0.009690586083827647,
            -0.005492379881205298
          ]
        },
        "delta_focal": {
          "mean": 6.0624152845557894e-05,
          "median": 0.0,
          "bootstrap_95": [
            1.9885307188692608e-05,
            0.00011841536846172359
          ]
        },
        "delta_spillover": {
          "mean": -0.008893918736690558,
          "median": -0.0005236355883779797,
          "bootstrap_95": [
            -0.011597310570658388,
            -0.0065179005232483015
          ]
        },
        "delta_matching": {
          "mean": 0.0014096854596298478,
          "median": 0.0,
          "bootstrap_95": [
            0.0006468248233321326,
            0.002389749653768156
          ]
        },
        "delta_selection": {
          "mean": 1.2695842853560536e-06,
          "median": 0.0,
          "bootstrap_95": [
            -0.00015092559052765547,
            0.00017379778649692488
          ]
        },
        "random_control_local": {
          "mean": -1.2898685843908356e-08,
          "median": 0.0,
          "bootstrap_95": [
            -7.618614417127817e-08,
            4.4499214291519533e-08
          ]
        },
        "different_control_local": {
          "mean": 2.9851434676272806e-05,
          "median": 3.875571579544518e-06,
          "bootstrap_95": [
            1.576210466227971e-05,
            4.454756103662068e-05
          ]
        }
      },
      "target_joint_reversal": {
        "count": 460,
        "rate": 0.647887323943662,
        "wilson_95": [
          0.6120445710210402,
          0.6821383983275485
        ]
      },
      "image_joint_reversal": {
        "count": 433,
        "rate": 0.6098591549295774,
        "wilson_95": [
          0.5734804108520294,
          0.6450555092354934
        ]
      },
      "maximum_absolute_closure_error": 2.7755575615628914e-17
    }
  },
  "scientific_effect_readout": true,
  "V_F_read": false,
  "next_gate": "H4_GATE_A_B_EVALUATION"
}


==> anc/expected/H4_GATE_C_SCIENTIFIC_AGGREGATE.json <==
{
  "schema_version": "fq.iclr.h4.gate_c_scientific_aggregate.v1",
  "status": "STOP_GENERALIZATION_HARD_MASK_ONLY",
  "integrity_audit_sha256": "f67a116558ea8736033c60c7629400eaf94e4c10a0978321f4363265224f034a",
  "aggregation_config_sha256": "4b1b5737cdba3122e455dcfc718fc7fe1dfe7e37591e018092e97cb84dcd07e0",
  "bootstrap_draws": 10000,
  "deadzone": 0.0001,
  "models": {
    "detr_r50_500": {
      "n": 710,
      "doses": {
        "0.0": {
          "summaries": {
            "target_local": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "control_local": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "target_target": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "control_target": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "target_image": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "control_image": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "target_native": {
              "mean": -0.0011816766809595932,
              "median": 0.0,
              "bootstrap_95": [
                -0.001983319768625036,
                -0.0005373992136913464
              ]
            },
            "control_native": {
              "mean": -0.0011816766809595932,
              "median": 0.0,
              "bootstrap_95": [
                -0.0019570163331525292,
                -0.0005251539853514958
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.0,
            "control_rate": 0.0,
            "paired_rate_difference": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": false,
            "local_mean_ci_positive": false,
            "target_or_image_harm_ci_negative": false,
            "paired_joint_difference_ci_positive": false
          },
          "candidate_pass": false
        },
        "0.25": {
          "summaries": {
            "target_local": {
              "mean": 0.0036902393909496074,
              "median": 0.0002268994137933883,
              "bootstrap_95": [
                0.0021658018625848037,
                0.005693478537663442
              ]
            },
            "control_local": {
              "mean": 1.3315294096340757e-07,
              "median": -3.91673223539067e-09,
              "bootstrap_95": [
                -7.358683989408647e-07,
                1.1069146305479846e-06
              ]
            },
            "target_target": {
              "mean": 0.00022138135715497507,
              "median": -3.4548226002240057e-07,
              "bootstrap_95": [
                -0.0003065999024830185,
                0.0008833026565560213
              ]
            },
            "control_target": {
              "mean": -8.607836781921932e-07,
              "median": -4.309839953089005e-12,
              "bootstrap_95": [
                -1.881498916709945e-06,
                -1.1606768156861712e-07
              ]
            },
            "target_image": {
              "mean": 0.0001106673085934667,
              "median": -1.2062510779814462e-07,
              "bootstrap_95": [
                -0.0003096789029675045,
                0.0005380590978606716
              ]
            },
            "control_image": {
              "mean": 1.229834967643755e-06,
              "median": -1.740782859527279e-08,
              "bootstrap_95": [
                -6.046056165075188e-07,
                3.645646663354526e-06
              ]
            },
            "target_native": {
              "mean": -0.0009815182400673599,
              "median": -8.744610436872691e-07,
              "bootstrap_95": [
                -0.0018360784455259704,
                -0.0002125315361473165
              ]
            },
            "control_native": {
              "mean": -0.0011805055913054606,
              "median": -5.7712496781547884e-08,
              "bootstrap_95": [
                -0.0020009899562327817,
                -0.0005139862519300242
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.1323943661971831,
            "control_rate": 0.0014084507042253522,
            "paired_rate_difference": {
              "mean": 0.13098591549295774,
              "median": 0.0,
              "bootstrap_95": [
                0.1056338028169014,
                0.1563380281690141
              ]
            }
          },
          "maximum_absolute_closure_error": 6.938893903907228e-18,
          "gate_checks": {
            "intermediate_dose": true,
            "local_mean_ci_positive": true,
            "target_or_image_harm_ci_negative": false,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        },
        "0.5": {
          "summaries": {
            "target_local": {
              "mean": 0.007471454996835454,
              "median": 0.00043856610268858814,
              "bootstrap_95": [
                0.004695693020776294,
                0.01078533174073998
              ]
            },
            "control_local": {
              "mean": 2.8236843115188103e-07,
              "median": -1.383696426339974e-08,
              "bootstrap_95": [
                -1.5440276026356679e-06,
                2.2669281706601497e-06
              ]
            },
            "target_target": {
              "mean": 0.0005781908138324287,
              "median": -5.865577615282724e-07,
              "bootstrap_95": [
                -0.00016382643782381678,
                0.001795950164891262
              ]
            },
            "control_target": {
              "mean": -1.6413736058155728e-06,
              "median": -2.990996731885853e-08,
              "bootstrap_95": [
                -3.6587879550282236e-06,
                -1.725344062871318e-07
              ]
            },
            "target_image": {
              "mean": 0.0003826425193726639,
              "median": -3.0749250390371685e-07,
              "bootstrap_95": [
                -8.749613884348614e-05,
                0.001044992823972699
              ]
            },
            "control_image": {
              "mean": 2.50388415905071e-06,
              "median": -3.1879640427501243e-08,
              "bootstrap_95": [
                -1.0893573737187326e-06,
                7.349914163303841e-06
              ]
            },
            "target_native": {
              "mean": -0.0007097547961718926,
              "median": -1.3398535731873329e-06,
              "bootstrap_95": [
                -0.0016417964581870719,
                0.00019122822149173226
              ]
            },
            "control_native": {
              "mean": -0.0011792945183405948,
              "median": -1.1670985800016354e-07,
              "bootstrap_95": [
                -0.001985462228863109,
                -0.0005250257340682237
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.19014084507042253,
            "control_rate": 0.0014084507042253522,
            "paired_rate_difference": {
              "mean": 0.18873239436619718,
              "median": 0.0,
              "bootstrap_95": [
                0.16056338028169015,
                0.21690140845070421
              ]
            }
          },
          "maximum_absolute_closure_error": 1.3877787807814457e-17,
          "gate_checks": {
            "intermediate_dose": true,
            "local_mean_ci_positive": true,
            "target_or_image_harm_ci_negative": false,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        },
        "0.75": {
          "summaries": {
            "target_local": {
              "mean": 0.011343165091181485,
              "median": 0.000803990135952173,
              "bootstrap_95": [
                0.007711819665459166,
                0.01565170699700767
              ]
            },
            "control_local": {
              "mean": 4.5731020911534315e-07,
              "median": -2.0972387551300908e-08,
              "bootstrap_95": [
                -2.2538832379229375e-06,
                3.501219848274002e-06
              ]
            },
            "target_target": {
              "mean": 0.0003305558424045078,
              "median": -9.565716545979351e-07,
              "bootstrap_95": [
                -0.0005952950336417354,
                0.0016715322543196544
              ]
            },
            "control_target": {
              "mean": -2.354170993659504e-06,
              "median": -3.745140697564153e-08,
              "bootstrap_95": [
                -5.350555517096198e-06,
                -1.7409140695337448e-07
              ]
            },
            "target_image": {
              "mean": 0.0002767126998091062,
              "median": -2.954447345954875e-07,
              "bootstrap_95": [
                -0.0002916429000794302,
                0.0010307285153370912
              ]
            },
            "control_image": {
              "mean": 3.7593828228703976e-06,
              "median": -3.885682334052454e-08,
              "bootstrap_95": [
                -1.534229068181502e-06,
                1.0861827794195336e-05
              ]
            },
            "target_native": {
              "mean": -0.0008166490537865256,
              "median": -2.116033744739565e-06,
              "bootstrap_95": [
                -0.001808990486361709,
                0.00018712629828185112
              ]
            },
            "control_native": {
              "mean": -0.0011781069093864665,
              "median": -1.3180783553501385e-07,
              "bootstrap_95": [
                -0.0019678856107677393,
                -0.0005318440834180466
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.2380281690140845,
            "control_rate": 0.0014084507042253522,
            "paired_rate_difference": {
              "mean": 0.23661971830985915,
              "median": 0.0,
              "bootstrap_95": [
                0.2056338028169014,
                0.2676056338028169
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": true,
            "local_mean_ci_positive": true,
            "target_or_image_harm_ci_negative": false,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        },
        "1.0": {
          "summaries": {
            "target_local": {
              "mean": 0.018645883632257963,
              "median": 0.0012090178379372254,
              "bootstrap_95": [
                0.013982546697215175,
                0.023729280229907723
              ]
            },
            "control_local": {
              "mean": 6.371979545617362e-07,
              "median": -2.510014900439228e-08,
              "bootstrap_95": [
                -3.003352325857214e-06,
                4.765464162407396e-06
              ]
            },
            "target_target": {
              "mean": -0.0003580705810172584,
              "median": -1.434587705971427e-06,
              "bootstrap_95": [
                -0.0017344748709783502,
                0.0011515568146666598
              ]
            },
            "control_target": {
              "mean": -2.9345291468786142e-06,
              "median": -4.0671193468622135e-08,
              "bootstrap_95": [
                -6.726401873199895e-06,
                -7.590152739068167e-08
              ]
            },
            "target_image": {
              "mean": -0.0001710418836318546,
              "median": -3.857120353667476e-07,
              "bootstrap_95": [
                -0.0009827145261144966,
                0.0006676835071486271
              ]
            },
            "control_image": {
              "mean": 5.1333287336496704e-06,
              "median": -4.189306784807556e-08,
              "bootstrap_95": [
                -1.9500119202503063e-06,
                1.488317828071483e-05
              ]
            },
            "target_native": {
              "mean": -0.0012672783619108363,
              "median": -2.8168990565125007e-06,
              "bootstrap_95": [
                -0.002351789241217447,
                -0.00021880173407031904
              ]
            },
            "control_native": {
              "mean": -0.0011768090774027648,
              "median": -1.5006071574230617e-07,
              "bootstrap_95": [
                -0.001974873966444527,
                -0.0005115894147285707
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.2647887323943662,
            "control_rate": 0.0014084507042253522,
            "paired_rate_difference": {
              "mean": 0.2633802816901408,
              "median": 0.0,
              "bootstrap_95": [
                0.23235915492957748,
                0.29577464788732394
              ]
            }
          },
          "maximum_absolute_closure_error": 2.710505431213761e-20,
          "gate_checks": {
            "intermediate_dose": false,
            "local_mean_ci_positive": true,
            "target_or_image_harm_ci_negative": false,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        }
      }
    },
    "dino_r50_4s_12e": {
      "n": 710,
      "doses": {
        "0.0": {
          "summaries": {
            "target_local": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "control_local": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "target_target": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "control_target": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "target_image": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "control_image": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "target_native": {
              "mean": 7.10060515457011e-06,
              "median": 0.0,
              "bootstrap_95": [
                -0.00018431920061995,
                0.000227053913039392
              ]
            },
            "control_native": {
              "mean": 7.10060515457011e-06,
              "median": 0.0,
              "bootstrap_95": [
                -0.00018287689817075658,
                0.0002256801460274007
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.0,
            "control_rate": 0.0,
            "paired_rate_difference": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": false,
            "local_mean_ci_positive": false,
            "target_or_image_harm_ci_negative": false,
            "paired_joint_difference_ci_positive": false
          },
          "candidate_pass": false
        },
        "0.25": {
          "summaries": {
            "target_local": {
              "mean": -7.242059401912242e-06,
              "median": 0.0001628094598807037,
              "bootstrap_95": [
                -0.00040906841992021097,
                0.0003867327495224697
              ]
            },
            "control_local": {
              "mean": 1.346815583085895e-07,
              "median": -2.197434592621228e-08,
              "bootstrap_95": [
                -1.1300754230819742e-06,
                1.5677036272118823e-06
              ]
            },
            "target_target": {
              "mean": -0.00014266863888013059,
              "median": -8.492635560325423e-06,
              "bootstrap_95": [
                -0.000260337970303812,
                -2.3936903854388587e-05
              ]
            },
            "control_target": {
              "mean": -8.54350512010196e-07,
              "median": 0.0,
              "bootstrap_95": [
                -3.0585240255968828e-06,
                1.359642145116612e-06
              ]
            },
            "target_image": {
              "mean": -0.00014426593150414517,
              "median": -5.4642321339892774e-06,
              "bootstrap_95": [
                -0.0002351503190282486,
                -6.1027681964347566e-05
              ]
            },
            "control_image": {
              "mean": -5.935236338801136e-06,
              "median": 1.1602174845859459e-08,
              "bootstrap_95": [
                -1.637811230995151e-05,
                9.165332096439003e-07
              ]
            },
            "target_native": {
              "mean": -0.00013698480999309857,
              "median": -6.65597788904182e-06,
              "bootstrap_95": [
                -0.00034990794091000296,
                9.673267754808603e-05
              ]
            },
            "control_native": {
              "mean": -4.948943224845172e-06,
              "median": 1.6448477449873544e-09,
              "bootstrap_95": [
                -0.0001986525813013395,
                0.00021814337547042004
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.2507042253521127,
            "control_rate": 0.0,
            "paired_rate_difference": {
              "mean": 0.2507042253521127,
              "median": 0.0,
              "bootstrap_95": [
                0.21971830985915494,
                0.28169014084507044
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": true,
            "local_mean_ci_positive": false,
            "target_or_image_harm_ci_negative": true,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        },
        "0.5": {
          "summaries": {
            "target_local": {
              "mean": 0.00024092199102999313,
              "median": 0.00035470924022157346,
              "bootstrap_95": [
                -0.0004768497290365653,
                0.0009837069441722068
              ]
            },
            "control_local": {
              "mean": 2.0290116783028406e-07,
              "median": -3.2019848257222594e-08,
              "bootstrap_95": [
                -2.3216596435868515e-06,
                3.1186001954293517e-06
              ]
            },
            "target_target": {
              "mean": -0.0002756878778009181,
              "median": -1.7510733585607285e-05,
              "bootstrap_95": [
                -0.00048729376197010867,
                -7.592852888035261e-05
              ]
            },
            "control_target": {
              "mean": -1.6830514056619508e-06,
              "median": 0.0,
              "bootstrap_95": [
                -5.988493584958218e-06,
                2.7507770356056004e-06
              ]
            },
            "target_image": {
              "mean": -0.0002625846382612038,
              "median": -1.1459496081972498e-05,
              "bootstrap_95": [
                -0.00041895305819594704,
                -0.00011687722991734283
              ]
            },
            "control_image": {
              "mean": -1.223966440523046e-05,
              "median": 1.3453802794050063e-09,
              "bootstrap_95": [
                -3.506309960355389e-05,
                1.7066066101003608e-06
              ]
            },
            "target_native": {
              "mean": -0.000254689514358349,
              "median": -1.3994201132433437e-05,
              "bootstrap_95": [
                -0.0005016631543928118,
                6.862652641502818e-06
              ]
            },
            "control_native": {
              "mean": -1.1180987678515283e-05,
              "median": 0.0,
              "bootstrap_95": [
                -0.0002009868779536425,
                0.00021159252059987512
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.3126760563380282,
            "control_rate": 0.0,
            "paired_rate_difference": {
              "mean": 0.3126760563380282,
              "median": 0.0,
              "bootstrap_95": [
                0.27887323943661974,
                0.3464788732394366
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": true,
            "local_mean_ci_positive": false,
            "target_or_image_harm_ci_negative": true,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        },
        "0.75": {
          "summaries": {
            "target_local": {
              "mean": 0.0008557224308034967,
              "median": 0.0005820284417180736,
              "bootstrap_95": [
                -0.00021685580291034402,
                0.001963209332425119
              ]
            },
            "control_local": {
              "mean": 1.4662257765211796e-07,
              "median": -5.23694420676013e-08,
              "bootstrap_95": [
                -3.622498694896755e-06,
                4.529568594845015e-06
              ]
            },
            "target_target": {
              "mean": -0.0005138796478065585,
              "median": -2.8498948692945447e-05,
              "bootstrap_95": [
                -0.0008437192074593988,
                -0.00020489050248231156
              ]
            },
            "control_target": {
              "mean": -2.426477788163726e-06,
              "median": 0.0,
              "bootstrap_95": [
                -8.862904069913834e-06,
                4.145947132179806e-06
              ]
            },
            "target_image": {
              "mean": -0.00045170611004103565,
              "median": -2.4673528569524317e-05,
              "bootstrap_95": [
                -0.0006951573758249605,
                -0.0002297584919780422
              ]
            },
            "control_image": {
              "mean": -1.9480396489039903e-05,
              "median": 0.0,
              "bootstrap_95": [
                -5.3334120189611764e-05,
                2.103486667600471e-06
              ]
            },
            "target_native": {
              "mean": -0.0004421030146119745,
              "median": -2.8673895616670997e-05,
              "bootstrap_95": [
                -0.0007531474947462193,
                -0.00013462955533898084
              ]
            },
            "control_native": {
              "mean": -1.8350831318736877e-05,
              "median": -1.2400181569061086e-08,
              "bootstrap_95": [
                -0.00021437602555346606,
                0.00020780520885447222
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.33943661971830985,
            "control_rate": 0.0014084507042253522,
            "paired_rate_difference": {
              "mean": 0.3380281690140845,
              "median": 0.0,
              "bootstrap_95": [
                0.30422535211267604,
                0.3732394366197183
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": true,
            "local_mean_ci_positive": false,
            "target_or_image_harm_ci_negative": true,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        },
        "1.0": {
          "summaries": {
            "target_local": {
              "mean": 0.0019324476139019127,
              "median": 0.000850614468925124,
              "bootstrap_95": [
                0.0004632043593277546,
                0.0034706883073648076
              ]
            },
            "control_local": {
              "mean": 1.9310004139339335e-08,
              "median": -8.412900831880621e-08,
              "bootstrap_95": [
                -5.205968451001143e-06,
                5.963279137325302e-06
              ]
            },
            "target_target": {
              "mean": -0.0013213643954732488,
              "median": -6.253083915430668e-05,
              "bootstrap_95": [
                -0.0023150226380739577,
                -0.0005581793264813458
              ]
            },
            "control_target": {
              "mean": -3.110619594777657e-06,
              "median": -2.308394961292315e-09,
              "bootstrap_95": [
                -1.2098365628217085e-05,
                5.727131956287204e-06
              ]
            },
            "target_image": {
              "mean": -0.0009204895476049888,
              "median": -4.304217502962282e-05,
              "bootstrap_95": [
                -0.0014557349289871658,
                -0.00048348732856024845
              ]
            },
            "control_image": {
              "mean": -2.695750594013825e-05,
              "median": -6.4524185994230265e-09,
              "bootstrap_95": [
                -7.277730669747846e-05,
                2.154488746444425e-06
              ]
            },
            "target_native": {
              "mean": -0.0009091468592727927,
              "median": -5.066972260203695e-05,
              "bootstrap_95": [
                -0.00149376875692354,
                -0.00041783210838346126
              ]
            },
            "control_native": {
              "mean": -2.574967452727307e-05,
              "median": -2.756978463580584e-08,
              "bootstrap_95": [
                -0.00022103589587342393,
                0.0002013034206277069
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.3619718309859155,
            "control_rate": 0.005633802816901409,
            "paired_rate_difference": {
              "mean": 0.3563380281690141,
              "median": 0.0,
              "bootstrap_95": [
                0.3211267605633803,
                0.39154929577464787
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": false,
            "local_mean_ci_positive": true,
            "target_or_image_harm_ci_negative": true,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        }
      }
    }
  },
  "passing_candidates": [],
  "gate_c_pass": false,
  "scientific_effect_readout": true,
  "V_F_read": false,
  "next_gate": "STOP"
}


==> anc/expected/N1_MECHANISM_AGGREGATE.json <==
{
  "schema_version": "fq.iclr.n1.mechanism_aggregate.v1",
  "generated_at": "2026-07-25T04:45:03.996481+00:00",
  "status": "NO_GO_N1_NO_STABLE_MECHANISM_ROUTE",
  "post_m1_new_hypothesis": true,
  "original_m1_claim_pass": false,
  "m1_remains_no_go": true,
  "original_m2_allowed": false,
  "config_sha256": "12ded6715d4e525146a7c1d72eaacc16af833a99916bb58fd7706c3922f16abc",
  "integrity_audit_sha256": "4ce5ebc221531dedc592c08fb2127b77e0470ecb45c872c844208553535181d7",
  "models": {
    "detr_r50_500": {
      "n": 256,
      "summaries": {
        "reverse_fixed_h1": {
          "robustness": {
            "n": 256,
            "raw_mean": 0.08862357251809677,
            "median": 0.007587597123706271,
            "trimmed_mean_10pct_each_tail": 0.034379878279294826,
            "winsorized_mean_1_99": 0.08847987851513889,
            "same_direction_image_fraction": 0.14453125,
            "leave_one_image_out_min": 0.08542096088322093,
            "leave_one_image_out_max": 0.08905037013405917,
            "leave_one_image_out_direction_stable": false,
            "top_one_percent_absolute_contribution_share": 0.11515803541073223,
            "expected_direction": -1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|detr_r50_500|reverse_fixed_h1",
            "confidence_level": 0.95,
            "lower": 0.066144197929288,
            "upper": 0.11240652927304062,
            "expected_direction": -1,
            "direction_probability": 0.0
          }
        },
        "reverse_fixed_h2": {
          "robustness": {
            "n": 256,
            "raw_mean": 0.08862357251809677,
            "median": 0.007587597123706271,
            "trimmed_mean_10pct_each_tail": 0.034379878279294826,
            "winsorized_mean_1_99": 0.08847987851513889,
            "same_direction_image_fraction": 0.85546875,
            "leave_one_image_out_min": 0.08542096088322093,
            "leave_one_image_out_max": 0.08905037013405917,
            "leave_one_image_out_direction_stable": true,
            "top_one_percent_absolute_contribution_share": 0.11515803541073223,
            "expected_direction": 1,
            "pass": true
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|detr_r50_500|reverse_fixed_h2",
            "confidence_level": 0.95,
            "lower": 0.06684891556070811,
            "upper": 0.11282345182634636,
            "expected_direction": 1,
            "direction_probability": 1.0
          }
        },
        "reverse_set": {
          "robustness": {
            "n": 256,
            "raw_mean": -0.00379312427346669,
            "median": -4.074456136665683e-05,
            "trimmed_mean_10pct_each_tail": -0.0010183461953802895,
            "winsorized_mean_1_99": -0.0035837427765217926,
            "same_direction_image_fraction": 0.33203125,
            "leave_one_image_out_min": -0.004215093942087923,
            "leave_one_image_out_max": -0.0029981227659238653,
            "leave_one_image_out_direction_stable": false,
            "top_one_percent_absolute_contribution_share": 0.260070596051353,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|detr_r50_500|reverse_set",
            "confidence_level": 0.95,
            "lower": -0.0060774878146623475,
            "upper": -0.0017423486814408193,
            "expected_direction": 1,
            "direction_probability": 0.0001
          }
        },
        "reverse_recovery": {
          "robustness": {
            "n": 256,
            "raw_mean": -0.09241669679156346,
            "median": -0.008071764602098849,
            "trimmed_mean_10pct_each_tail": -0.036701751697322225,
            "winsorized_mean_1_99": -0.09263080815996427,
            "same_direction_image_fraction": 0.16015625,
            "leave_one_image_out_min": -0.0931655485563012,
            "leave_one_image_out_max": -0.08911113090265156,
            "leave_one_image_out_direction_stable": false,
            "top_one_percent_absolute_contribution_share": 0.11402116554820357,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|detr_r50_500|reverse_recovery",
            "confidence_level": 0.95,
            "lower": -0.1178615705166379,
            "upper": -0.06919239737351988,
            "expected_direction": 1,
            "direction_probability": 0.0
          }
        },
        "reverse_owner_switch": {
          "robustness": {
            "n": 256,
            "raw_mean": 0.03125,
            "median": 0.0,
            "trimmed_mean_10pct_each_tail": 0.0,
            "winsorized_mean_1_99": 0.03125,
            "same_direction_image_fraction": 0.03125,
            "leave_one_image_out_min": 0.027450980392156862,
            "leave_one_image_out_max": 0.03137254901960784,
            "leave_one_image_out_direction_stable": true,
            "top_one_percent_absolute_contribution_share": 0.375,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|detr_r50_500|reverse_owner_switch",
            "confidence_level": 0.95,
            "lower": 0.01171875,
            "upper": 0.0546875,
            "expected_direction": 1,
            "direction_probability": 0.9999
          }
        },
        "reverse_competitor_rank_improvement": {
          "robustness": {
            "n": 256,
            "raw_mean": 0.7109375,
            "median": 0.0,
            "trimmed_mean_10pct_each_tail": 0.12135922330097088,
            "winsorized_mean_1_99": 0.6771484374999999,
            "same_direction_image_fraction": 0.1953125,
            "leave_one_image_out_min": 0.6352941176470588,
            "leave_one_image_out_max": 0.7176470588235294,
            "leave_one_image_out_direction_stable": true,
            "top_one_percent_absolute_contribution_share": 0.2864583333333333,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|detr_r50_500|reverse_competitor_rank_improvement",
            "confidence_level": 0.95,
            "lower": 0.41796875,
            "upper": 1.0546875,
            "expected_direction": 1,
            "direction_probability": 1.0
          }
        },
        "reverse_competitor_extinction": {
          "robustness": {
            "n": 256,
            "raw_mean": -0.1875,
            "median": 0.0,
            "trimmed_mean_10pct_each_tail": -0.11165048543689321,
            "winsorized_mean_1_99": -0.1875,
            "same_direction_image_fraction": 0.1875,
            "leave_one_image_out_min": -0.18823529411764706,
            "leave_one_image_out_max": -0.1843137254901961,
            "leave_one_image_out_direction_stable": true,
            "top_one_percent_absolute_contribution_share": 0.0625,
            "expected_direction": -1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|detr_r50_500|reverse_competitor_extinction",
            "confidence_level": 0.95,
            "lower": -0.234375,
            "upper": -0.140625,
            "expected_direction": -1,
            "direction_probability": 1.0
          }
        },
        "reverse_duplicate_pairs": {
          "robustness": {
            "n": 256,
            "raw_mean": 0.00390625,
            "median": 0.0,
            "trimmed_mean_10pct_each_tail": 0.014563106796116505,
            "winsorized_mean_1_99": -0.00390625,
            "same_direction_image_fraction": 0.09375,
            "leave_one_image_out_min": -0.011764705882352941,
            "leave_one_image_out_max": 0.01568627450980392,
            "leave_one_image_out_direction_stable": false,
            "top_one_percent_absolute_contribution_share": 0.13333333333333333,
            "expected_direction": -1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|detr_r50_500|reverse_duplicate_pairs",
            "confidence_level": 0.95,
            "lower": -0.08203125,
            "upper": 0.08984375,
            "expected_direction": -1,
            "direction_probability": 0.441
          }
        },
        "reverse_native_postprocess": {
          "robustness": {
            "n": 256,
            "raw_mean": -0.003793043070376645,
            "median": -4.074456136665683e-05,
            "trimmed_mean_10pct_each_tail": -0.0010182452828023693,
            "winsorized_mean_1_99": -0.0035836615734317475,
            "same_direction_image_fraction": 0.32421875,
            "leave_one_image_out_min": -0.004215012420554387,
            "leave_one_image_out_max": -0.00299804124439033,
            "leave_one_image_out_direction_stable": false,
            "top_one_percent_absolute_contribution_share": 0.2600750316750752,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|detr_r50_500|reverse_native_postprocess",
            "confidence_level": 0.95,
            "lower": -0.006198495409520091,
            "upper": -0.0017303322772761526,
            "expected_direction": 1,
            "direction_probability": 0.0001
          }
        },
        "direct_fixed": {
          "robustness": {
            "n": 256,
            "raw_mean": -0.0008496902537832551,
            "median": 8.3104497713999e-06,
            "trimmed_mean_10pct_each_tail": 0.00014570963818292626,
            "winsorized_mean_1_99": 0.0006704842399549457,
            "same_direction_image_fraction": 0.53515625,
            "leave_one_image_out_min": -0.0009685481508778781,
            "leave_one_image_out_max": 0.0007504085676468836,
            "leave_one_image_out_direction_stable": false,
            "top_one_percent_absolute_contribution_share": 0.5132976202344183,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|detr_r50_500|direct_fixed",
            "confidence_level": 0.95,
            "lower": -0.004365186349170339,
            "upper": 0.0011824662882409173,
            "expected_direction": 1,
            "direction_probability": 0.3619
          }
        },
        "direct_set": {
          "robustness": {
            "n": 256,
            "raw_mean": -0.000858666748281394,
            "median": 1.1044315058245102e-05,
            "trimmed_mean_10pct_each_tail": 0.00015154140312969764,
            "winsorized_mean_1_99": 0.0006615077454568067,
            "same_direction_image_fraction": 0.55859375,
            "leave_one_image_out_min": -0.0009775598473152254,
            "leave_one_image_out_max": 0.0007413968712095363,
            "leave_one_image_out_direction_stable": false,
            "top_one_percent_absolute_contribution_share": 0.5191456116236731,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|detr_r50_500|direct_set",
            "confidence_level": 0.95,
            "lower": -0.004355597788542056,
            "upper": 0.001154058894319916,
            "expected_direction": 1,
            "direction_probability": 0.3514
          }
        }
      },
      "crowding_diagnostic": {
        "reverse_fixed_n1_mean": 0.08951552057566506,
        "reverse_fixed_n5plus_mean": 0.11299297091553256,
        "n5plus_gt_n1": true
      },
      "negative_control_means": {
        "random_control_fixed_vs_baseline": -2.5536096664156464e-06,
        "different_object_control_fixed_vs_baseline": -3.3335256423312026e-05
      },
      "negative_control_comparable": false,
      "routes": {
        "h1": false,
        "h2": false,
        "h3": false
      }
    },
    "dino_r50_4s_12e": {
      "n": 256,
      "summaries": {
        "reverse_fixed_h1": {
          "robustness": {
            "n": 256,
            "raw_mean": 0.0322360496399349,
            "median": 0.008490314664471582,
            "trimmed_mean_10pct_each_tail": 0.02046421717556619,
            "winsorized_mean_1_99": 0.03158482033772834,
            "same_direction_image_fraction": 0.0703125,
            "leave_one_image_out_min": 0.03097353583721361,
            "leave_one_image_out_max": 0.032411455195799854,
            "leave_one_image_out_direction_stable": false,
            "top_one_percent_absolute_contribution_share": 0.09959649924272203,
            "expected_direction": -1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|dino_r50_4s_12e|reverse_fixed_h1",
            "confidence_level": 0.95,
            "lower": 0.026262560073463212,
            "upper": 0.038401127258036315,
            "expected_direction": -1,
            "direction_probability": 0.0
          }
        },
        "reverse_fixed_h2": {
          "robustness": {
            "n": 256,
            "raw_mean": 0.0322360496399349,
            "median": 0.008490314664471582,
            "trimmed_mean_10pct_each_tail": 0.02046421717556619,
            "winsorized_mean_1_99": 0.03158482033772834,
            "same_direction_image_fraction": 0.9296875,
            "leave_one_image_out_min": 0.03097353583721361,
            "leave_one_image_out_max": 0.032411455195799854,
            "leave_one_image_out_direction_stable": true,
            "top_one_percent_absolute_contribution_share": 0.09959649924272203,
            "expected_direction": 1,
            "pass": true
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|dino_r50_4s_12e|reverse_fixed_h2",
            "confidence_level": 0.95,
            "lower": 0.026509025228705803,
            "upper": 0.038399487360876984,
            "expected_direction": 1,
            "direction_probability": 1.0
          }
        },
        "reverse_set": {
          "robustness": {
            "n": 256,
            "raw_mean": -0.0074620571736092635,
            "median": -0.0002040310497550199,
            "trimmed_mean_10pct_each_tail": -0.0017607133871590031,
            "winsorized_mean_1_99": -0.007175422712095018,
            "same_direction_image_fraction": 0.2890625,
            "leave_one_image_out_min": -0.007626290353789775,
            "leave_one_image_out_max": -0.006553485874906754,
            "leave_one_image_out_direction_stable": false,
            "top_one_percent_absolute_contribution_share": 0.26104739267662574,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|dino_r50_4s_12e|reverse_set",
            "confidence_level": 0.95,
            "lower": -0.011204983301809251,
            "upper": -0.004290629635903881,
            "expected_direction": 1,
            "direction_probability": 0.0
          }
        },
        "reverse_recovery": {
          "robustness": {
            "n": 256,
            "raw_mean": -0.03969810681354416,
            "median": -0.009140036010243062,
            "trimmed_mean_10pct_each_tail": -0.02251653459234421,
            "winsorized_mean_1_99": -0.03878449236066873,
            "same_direction_image_fraction": 0.0703125,
            "leave_one_image_out_min": -0.039907216721714746,
            "leave_one_image_out_max": -0.037779282930783996,
            "leave_one_image_out_direction_stable": false,
            "top_one_percent_absolute_contribution_share": 0.13605858776041987,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|dino_r50_4s_12e|reverse_recovery",
            "confidence_level": 0.95,
            "lower": -0.04850621712212976,
            "upper": -0.03128054057459664,
            "expected_direction": 1,
            "direction_probability": 0.0
          }
        },
        "reverse_owner_switch": {
          "robustness": {
            "n": 256,
            "raw_mean": 0.03515625,
            "median": 0.0,
            "trimmed_mean_10pct_each_tail": 0.0,
            "winsorized_mean_1_99": 0.03515625,
            "same_direction_image_fraction": 0.03515625,
            "leave_one_image_out_min": 0.03137254901960784,
            "leave_one_image_out_max": 0.03529411764705882,
            "leave_one_image_out_direction_stable": true,
            "top_one_percent_absolute_contribution_share": 0.3333333333333333,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|dino_r50_4s_12e|reverse_owner_switch",
            "confidence_level": 0.95,
            "lower": 0.015625,
            "upper": 0.05859375,
            "expected_direction": 1,
            "direction_probability": 1.0
          }
        },
        "reverse_competitor_rank_improvement": {
          "robustness": {
            "n": 256,
            "raw_mean": 0.09765625,
            "median": 0.0,
            "trimmed_mean_10pct_each_tail": 0.0,
            "winsorized_mean_1_99": 0.09902343749999987,
            "same_direction_image_fraction": 0.09375,
            "leave_one_image_out_min": 0.09019607843137255,
            "leave_one_image_out_max": 0.10196078431372549,
            "leave_one_image_out_direction_stable": true,
            "top_one_percent_absolute_contribution_share": 0.20689655172413793,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|dino_r50_4s_12e|reverse_competitor_rank_improvement",
            "confidence_level": 0.95,
            "lower": 0.05859375,
            "upper": 0.140625,
            "expected_direction": 1,
            "direction_probability": 1.0
          }
        },
        "reverse_competitor_extinction": {
          "robustness": {
            "n": 256,
            "raw_mean": -0.1171875,
            "median": 0.0,
            "trimmed_mean_10pct_each_tail": -0.024271844660194174,
            "winsorized_mean_1_99": -0.1171875,
            "same_direction_image_fraction": 0.1171875,
            "leave_one_image_out_min": -0.11764705882352941,
            "leave_one_image_out_max": -0.11372549019607843,
            "leave_one_image_out_direction_stable": true,
            "top_one_percent_absolute_contribution_share": 0.1,
            "expected_direction": -1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|dino_r50_4s_12e|reverse_competitor_extinction",
            "confidence_level": 0.95,
            "lower": -0.15625,
            "upper": -0.08203125,
            "expected_direction": -1,
            "direction_probability": 1.0
          }
        },
        "reverse_duplicate_pairs": {
          "robustness": {
            "n": 256,
            "raw_mean": -0.1484375,
            "median": 0.0,
            "trimmed_mean_10pct_each_tail": 0.0,
            "winsorized_mean_1_99": -0.14980468749999998,
            "same_direction_image_fraction": 0.09765625,
            "leave_one_image_out_min": -0.17647058823529413,
            "leave_one_image_out_max": -0.11372549019607843,
            "leave_one_image_out_direction_stable": true,
            "top_one_percent_absolute_contribution_share": 0.20149253731343283,
            "expected_direction": -1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|dino_r50_4s_12e|reverse_duplicate_pairs",
            "confidence_level": 0.95,
            "lower": -0.35546875,
            "upper": 0.04296875,
            "expected_direction": -1,
            "direction_probability": 0.9319
          }
        },
        "reverse_native_postprocess": {
          "robustness": {
            "n": 256,
            "raw_mean": -0.0074620571736092635,
            "median": -0.0002040310497550199,
            "trimmed_mean_10pct_each_tail": -0.0017607133871590031,
            "winsorized_mean_1_99": -0.007175422712095018,
            "same_direction_image_fraction": 0.2890625,
            "leave_one_image_out_min": -0.007626290353789775,
            "leave_one_image_out_max": -0.006553485874906754,
            "leave_one_image_out_direction_stable": false,
            "top_one_percent_absolute_contribution_share": 0.26104739267662574,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|dino_r50_4s_12e|reverse_native_postprocess",
            "confidence_level": 0.95,
            "lower": -0.011176516161677556,
            "upper": -0.004234694790631595,
            "expected_direction": 1,
            "direction_probability": 0.0
          }
        },
        "direct_fixed": {
          "robustness": {
            "n": 256,
            "raw_mean": 0.0011282982078457495,
            "median": 6.929453857859591e-05,
            "trimmed_mean_10pct_each_tail": 0.0005173583721636319,
            "winsorized_mean_1_99": 0.0011179242284001724,
            "same_direction_image_fraction": 0.51953125,
            "leave_one_image_out_min": 0.000991861389004487,
            "leave_one_image_out_max": 0.0011915978455602544,
            "leave_one_image_out_direction_stable": true,
            "top_one_percent_absolute_contribution_share": 0.11864220051526117,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|dino_r50_4s_12e|direct_fixed",
            "confidence_level": 0.95,
            "lower": 0.0004780324367914234,
            "upper": 0.0018185985544113999,
            "expected_direction": 1,
            "direction_probability": 0.9995
          }
        },
        "direct_set": {
          "robustness": {
            "n": 256,
            "raw_mean": 0.0011452332922930748,
            "median": 1.9191570512534784e-06,
            "trimmed_mean_10pct_each_tail": 0.0005384039140010845,
            "winsorized_mean_1_99": 0.0011348593128474975,
            "same_direction_image_fraction": 0.515625,
            "leave_one_image_out_min": 0.001008862885547684,
            "leave_one_image_out_max": 0.0012085993421034513,
            "leave_one_image_out_direction_stable": true,
            "top_one_percent_absolute_contribution_share": 0.12013302565636508,
            "expected_direction": 1,
            "pass": false
          },
          "bootstrap": {
            "kind": "stratified_image_percentile",
            "draws": 10000,
            "seed": "FQ-ICLR-N1-BOOTSTRAP-V1|dino_r50_4s_12e|direct_set",
            "confidence_level": 0.95,
            "lower": 0.0004878352179818291,
            "upper": 0.001839643784704661,
            "expected_direction": 1,
            "direction_probability": 0.9999
          }
        }
      },
      "crowding_diagnostic": {
        "reverse_fixed_n1_mean": 0.032843556621791024,
        "reverse_fixed_n5plus_mean": 0.021597363605746298,
        "n5plus_gt_n1": false
      },
      "negative_control_means": {
        "random_control_fixed_vs_baseline": -1.299590783150281e-08,
        "different_object_control_fixed_vs_baseline": -8.654079537476621e-05
      },
      "negative_control_comparable": false,
      "routes": {
        "h1": false,
        "h2": false,
        "h3": false
      }
    }
  },
  "selected_route": null,
  "n2_new_continuation_allowed": false,
  "f_split_read": false
}


==> anc/expected/T0_COMMON_ESTIMAND_AUDIT.json <==
{
  "schema_version": "fq.iclr.transport.t0_common_estimand_audit.v1",
  "status": "T0_REPAIRABLE_BUT_NEW_INPUT_AUDIT_REQUIRED",
  "config_sha256": "f45282d8204bce201515a47af792eb2d250000a2b926a130a680f2b4d63e1145",
  "hard_integrity_sha256": "5c09a12912fb8c40b543b313b52b58d1769bcb531543e91a88662a957abe613c",
  "mass_integrity_sha256": "f67a116558ea8736033c60c7629400eaf94e4c10a0978321f4363265224f034a",
  "sample_mapping_hash_readout_closure": true,
  "actual_mapping": {
    "hard_target": "delete competitor_recipient <- leader_source",
    "hard_active_control": "delete sham_recipient <- leader_source",
    "mass_target": "competitor_recipient swaps leader_source with sham_donor",
    "mass_placebo": "sham_recipient swaps leader_source with competitor_donor",
    "same_recipient_control": false
  },
  "common_reference": "same-receipt baseline",
  "common_readouts": [
    "local",
    "target",
    "fixed",
    "rematched",
    "native"
  ],
  "native_same_readout_centered": true,
  "maximum_identity_noise": 0.0,
  "equivalence_margin": 0.0001,
  "realized_per_head_mass_or_message_displacement_present": false,
  "models": {
    "detr_r50_500": {
      "n": 710,
      "simultaneous_critical_value": 3.3096013450459227,
      "summaries": {
        "hard.baseline_repeat.fixed": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.baseline_repeat.local": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.baseline_repeat.native": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.baseline_repeat.rematched": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.baseline_repeat.target": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.different_object.fixed": {
          "mean": -4.077399086876855e-05,
          "median": -3.1304085105626767e-06,
          "marginal_bootstrap_95": [
            -8.690977398455927e-05,
            8.089452129927878e-06
          ],
          "simultaneous_95": [
            -0.00012081175815123636,
            3.9263776413699256e-05
          ]
        },
        "hard.different_object.local": {
          "mean": 4.329794017421247e-05,
          "median": 1.5262084455318434e-07,
          "marginal_bootstrap_95": [
            1.4327321742482334e-05,
            7.657440196023326e-05
          ],
          "simultaneous_95": [
            -8.809036517065322e-06,
            9.540491686549027e-05
          ]
        },
        "hard.different_object.native": {
          "mean": -3.6402716596424155e-05,
          "median": -2.037546773553389e-06,
          "marginal_bootstrap_95": [
            -8.193185730786924e-05,
            1.2752534417193318e-05
          ],
          "simultaneous_95": [
            -0.00011557072619032568,
            4.2765292997477376e-05
          ]
        },
        "hard.different_object.rematched": {
          "mean": -4.069107444231409e-05,
          "median": -3.1304085105626767e-06,
          "marginal_bootstrap_95": [
            -8.681874460050304e-05,
            8.178635133045195e-06
          ],
          "simultaneous_95": [
            -0.00012073128635560062,
            3.9349137470972443e-05
          ]
        },
        "hard.different_object.target": {
          "mean": -4.6993702960448297e-05,
          "median": -3.995249660493361e-06,
          "marginal_bootstrap_95": [
            -9.830050905142741e-05,
            6.949125389894969e-06
          ],
          "simultaneous_95": [
            -0.00013503179015688312,
            4.1044384235986536e-05
          ]
        },
        "hard.identity.fixed": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.identity.local": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.identity.native": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.identity.rematched": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.identity.target": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.random_edge.fixed": {
          "mean": -2.596636555624549e-07,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -1.390247268751109e-06,
            5.482644041776513e-07
          ],
          "simultaneous_95": [
            -1.9014081048943078e-06,
            1.3820807937693981e-06
          ]
        },
        "hard.random_edge.local": {
          "mean": -4.511306117344855e-06,
          "median": -1.6734053347254024e-11,
          "marginal_bootstrap_95": [
            -1.1386355168305147e-05,
            2.0394317672793545e-07
          ],
          "simultaneous_95": [
            -1.4632855922058987e-05,
            5.610243687369278e-06
          ]
        },
        "hard.random_edge.native": {
          "mean": -1.9069666719473532e-07,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -1.3206945452973068e-06,
            6.332727649661379e-07
          ],
          "simultaneous_95": [
            -1.8458025910555691e-06,
            1.4644092566660987e-06
          ]
        },
        "hard.random_edge.rematched": {
          "mean": -2.596636555624549e-07,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -1.390247268751109e-06,
            5.482644041776513e-07
          ],
          "simultaneous_95": [
            -1.9014081048943078e-06,
            1.3820807937693981e-06
          ]
        },
        "hard.random_edge.target": {
          "mean": 1.967877872089236e-07,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -5.254398515136528e-07,
            9.67482562800471e-07
          ],
          "simultaneous_95": [
            -1.0700402792148688e-06,
            1.4636158536327161e-06
          ]
        },
        "hard.reverse_sham.fixed": {
          "mean": -1.4950665970367887e-06,
          "median": -2.6053894350286377e-07,
          "marginal_bootstrap_95": [
            -1.0477420990649752e-05,
            6.0743470619873625e-06
          ],
          "simultaneous_95": [
            -1.5433144038090313e-05,
            1.2443010844016734e-05
          ]
        },
        "hard.reverse_sham.local": {
          "mean": -9.279488604255317e-06,
          "median": -1.068849840202453e-07,
          "marginal_bootstrap_95": [
            -1.7902222697571747e-05,
            -2.7490289509837043e-06
          ],
          "simultaneous_95": [
            -2.2243999915852016e-05,
            3.685022707341381e-06
          ]
        },
        "hard.reverse_sham.native": {
          "mean": -1.6686373643584135e-06,
          "median": -2.470493717932065e-07,
          "marginal_bootstrap_95": [
            -1.0631118034351114e-05,
            5.8802537450245424e-06
          ],
          "simultaneous_95": [
            -1.5605798446872398e-05,
            1.2268523718155569e-05
          ]
        },
        "hard.reverse_sham.rematched": {
          "mean": -1.4950665970367887e-06,
          "median": -2.6053894350286377e-07,
          "marginal_bootstrap_95": [
            -1.0477420990649752e-05,
            6.0743470619873625e-06
          ],
          "simultaneous_95": [
            -1.5433144038090313e-05,
            1.2443010844016734e-05
          ]
        },
        "hard.reverse_sham.target": {
          "mean": -5.950408346899658e-06,
          "median": -2.0353527416250294e-07,
          "marginal_bootstrap_95": [
            -1.387088693192558e-05,
            1.126500226164386e-07
          ],
          "simultaneous_95": [
            -1.7918598357077475e-05,
            6.017781663278161e-06
          ]
        },
        "hard.target_minus_active_control.fixed": {
          "mean": -0.0057405352011121544,
          "median": -4.325039846730938e-05,
          "marginal_bootstrap_95": [
            -0.00903708474146633,
            -0.002960949336064944
          ],
          "simultaneous_95": [
            -0.01088861847738224,
            -0.0005924519248420692
          ]
        },
        "hard.target_minus_active_control.local": {
          "mean": 0.09562089909029235,
          "median": 0.006617170966438474,
          "marginal_bootstrap_95": [
            0.08074712049902298,
            0.11082204436201465
          ],
          "simultaneous_95": [
            0.07015970525390212,
            0.12108209292668258
          ]
        },
        "hard.target_minus_active_control.native": {
          "mean": -0.0016855569323426189,
          "median": -3.0692616922952526e-05,
          "marginal_bootstrap_95": [
            -0.003501750200987328,
            0.00013592017213263162
          ],
          "simultaneous_95": [
            -0.004741056966786418,
            0.0013699431021011801
          ]
        },
        "hard.target_minus_active_control.rematched": {
          "mean": -0.0015752714628535203,
          "median": -3.619057965036088e-05,
          "marginal_bootstrap_95": [
            -0.0033677208327088245,
            0.00018580216267684497
          ],
          "simultaneous_95": [
            -0.00454390289007431,
            0.001393359964367269
          ]
        },
        "hard.target_minus_active_control.target": {
          "mean": -0.0024053979250162403,
          "median": -3.8523907408452573e-05,
          "marginal_bootstrap_95": [
            -0.0044992743656399135,
            -0.00012863888790184613
          ],
          "simultaneous_95": [
            -0.006085352144734545,
            0.0012745562947020644
          ]
        },
        "hard.targeted_reverse.fixed": {
          "mean": -0.005742030267709197,
          "median": -4.286637937700455e-05,
          "marginal_bootstrap_95": [
            -0.009035483487591733,
            -0.002962897384378548
          ],
          "simultaneous_95": [
            -0.010890192184167011,
            -0.0005938683512513839
          ]
        },
        "hard.targeted_reverse.local": {
          "mean": 0.09561161960168801,
          "median": 0.006616986305429645,
          "marginal_bootstrap_95": [
            0.08074109847471207,
            0.11080730238584063
          ],
          "simultaneous_95": [
            0.07015040796557977,
            0.12107283123779626
          ]
        },
        "hard.targeted_reverse.native": {
          "mean": -0.0016872255697069794,
          "median": -3.1268844734158585e-05,
          "marginal_bootstrap_95": [
            -0.003503088941115598,
            0.00013466984873308993
          ],
          "simultaneous_95": [
            -0.004743132810505702,
            0.0013686816710917432
          ]
        },
        "hard.targeted_reverse.rematched": {
          "mean": -0.0015767665294505592,
          "median": -3.368862074354384e-05,
          "marginal_bootstrap_95": [
            -0.003367752779928264,
            0.0001814529060109922
          ],
          "simultaneous_95": [
            -0.004545710143361391,
            0.0013921770844602726
          ]
        },
        "hard.targeted_reverse.target": {
          "mean": -0.0024113483333631424,
          "median": -3.809651864561392e-05,
          "marginal_bootstrap_95": [
            -0.0045035987474553165,
            -0.0001322358528456409
          ],
          "simultaneous_95": [
            -0.006091640939681828,
            0.0012689442729555433
          ]
        },
        "mass.control.0.0.fixed": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.control.0.0.local": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.control.0.0.native": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.control.0.0.rematched": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.control.0.0.target": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.control.0.25.fixed": {
          "mean": 1.229834967643755e-06,
          "median": -1.740782859527279e-08,
          "marginal_bootstrap_95": [
            -5.595309346049526e-07,
            3.715479924592316e-06
          ],
          "simultaneous_95": [
            -2.41233424232145e-06,
            4.87200417760896e-06
          ]
        },
        "mass.control.0.25.local": {
          "mean": 1.3315294096340751e-07,
          "median": -3.91673223539067e-09,
          "marginal_bootstrap_95": [
            -7.478591929600207e-07,
            1.103557595654503e-06
          ],
          "simultaneous_95": [
            -1.4360905430589372e-06,
            1.7023964249857521e-06
          ]
        },
        "mass.control.0.25.native": {
          "mean": 1.1710896541324345e-06,
          "median": -1.2232563156855392e-08,
          "marginal_bootstrap_95": [
            -5.969095450234157e-07,
            3.638021924547774e-06
          ],
          "simultaneous_95": [
            -2.4515089786387733e-06,
            4.793688286903642e-06
          ]
        },
        "mass.control.0.25.rematched": {
          "mean": 1.229834967643755e-06,
          "median": -1.740782859527279e-08,
          "marginal_bootstrap_95": [
            -5.595309346049526e-07,
            3.715479924592316e-06
          ],
          "simultaneous_95": [
            -2.41233424232145e-06,
            4.87200417760896e-06
          ]
        },
        "mass.control.0.25.target": {
          "mean": -8.607836781921932e-07,
          "median": -4.309839953089005e-12,
          "marginal_bootstrap_95": [
            -1.8690924119158075e-06,
            -1.1736874169735056e-07
          ],
          "simultaneous_95": [
            -2.391482666730458e-06,
            6.699153103460716e-07
          ]
        },
        "mass.control.0.5.fixed": {
          "mean": 2.50388415905071e-06,
          "median": -3.1879640427501243e-08,
          "marginal_bootstrap_95": [
            -1.0549320747929272e-06,
            7.439974351809141e-06
          ],
          "simultaneous_95": [
            -4.757549137293315e-06,
            9.765317455394734e-06
          ]
        },
        "mass.control.0.5.local": {
          "mean": 2.823684311518809e-07,
          "median": -1.383696426339974e-08,
          "marginal_bootstrap_95": [
            -1.5046755973051697e-06,
            2.2637062593867806e-06
          ],
          "simultaneous_95": [
            -2.9136546410165636e-06,
            3.4783915033203256e-06
          ]
        },
        "mass.control.0.5.native": {
          "mean": 2.3821626189983354e-06,
          "median": -2.992850917094003e-08,
          "marginal_bootstrap_95": [
            -1.1473834216971216e-06,
            7.298943105507317e-06
          ],
          "simultaneous_95": [
            -4.839954914755388e-06,
            9.604280152752059e-06
          ]
        },
        "mass.control.0.5.rematched": {
          "mean": 2.50388415905071e-06,
          "median": -3.1879640427501243e-08,
          "marginal_bootstrap_95": [
            -1.0549320747929272e-06,
            7.439974351809141e-06
          ],
          "simultaneous_95": [
            -4.757549137293315e-06,
            9.765317455394734e-06
          ]
        },
        "mass.control.0.5.target": {
          "mean": -1.6413736058155728e-06,
          "median": -2.990996731885853e-08,
          "marginal_bootstrap_95": [
            -3.62868050719768e-06,
            -1.7374177307525998e-07
          ],
          "simultaneous_95": [
            -4.6522980421261645e-06,
            1.3695508304950193e-06
          ]
        },
        "mass.control.0.75.fixed": {
          "mean": 3.7593828228703976e-06,
          "median": -3.885682334052454e-08,
          "marginal_bootstrap_95": [
            -1.5543547267229509e-06,
            1.1095911032320895e-05
          ],
          "simultaneous_95": [
            -7.07959529417149e-06,
            1.4598360939912286e-05
          ]
        },
        "mass.control.0.75.local": {
          "mean": 4.573102091153433e-07,
          "median": -2.0972387551300908e-08,
          "marginal_bootstrap_95": [
            -2.2701104325128507e-06,
            3.480235872649198e-06
          ],
          "simultaneous_95": [
            -4.435761550114519e-06,
            5.350381968345205e-06
          ]
        },
        "mass.control.0.75.native": {
          "mean": 3.5697715731266613e-06,
          "median": -3.500661921451709e-08,
          "marginal_bootstrap_95": [
            -1.6693557162961237e-06,
            1.0893913677428733e-05
          ],
          "simultaneous_95": [
            -7.210552777212889e-06,
            1.4350095923466212e-05
          ]
        },
        "mass.control.0.75.rematched": {
          "mean": 3.7593828228703976e-06,
          "median": -3.885682334052454e-08,
          "marginal_bootstrap_95": [
            -1.5543547267229509e-06,
            1.1095911032320895e-05
          ],
          "simultaneous_95": [
            -7.07959529417149e-06,
            1.4598360939912286e-05
          ]
        },
        "mass.control.0.75.target": {
          "mean": -2.354170993659504e-06,
          "median": -3.745140697564153e-08,
          "marginal_bootstrap_95": [
            -5.288206791151817e-06,
            -1.7262365379693117e-07
          ],
          "simultaneous_95": [
            -6.794936077222134e-06,
            2.0865940899031253e-06
          ]
        },
        "mass.control.1.0.fixed": {
          "mean": 5.13332873364967e-06,
          "median": -4.189306784807556e-08,
          "marginal_bootstrap_95": [
            -1.8906743124037973e-06,
            1.4903782005162048e-05
          ],
          "simultaneous_95": [
            -9.279438707060578e-06,
            1.9546096174359918e-05
          ]
        },
        "mass.control.1.0.local": {
          "mean": 6.371979545617362e-07,
          "median": -2.510014900439228e-08,
          "marginal_bootstrap_95": [
            -3.0693180294354267e-06,
            4.785663072314842e-06
          ],
          "simultaneous_95": [
            -6.051130429582464e-06,
            7.325526338705937e-06
          ]
        },
        "mass.control.1.0.native": {
          "mean": 4.867603556828443e-06,
          "median": -3.6891623367285575e-08,
          "marginal_bootstrap_95": [
            -2.091391588448333e-06,
            1.4590943405531922e-05
          ],
          "simultaneous_95": [
            -9.467120501423567e-06,
            1.9202327615080454e-05
          ]
        },
        "mass.control.1.0.rematched": {
          "mean": 5.13332873364967e-06,
          "median": -4.189306784807556e-08,
          "marginal_bootstrap_95": [
            -1.8906743124037973e-06,
            1.4903782005162048e-05
          ],
          "simultaneous_95": [
            -9.279438707060578e-06,
            1.9546096174359918e-05
          ]
        },
        "mass.control.1.0.target": {
          "mean": -2.9345291468786142e-06,
          "median": -4.0671193468622135e-08,
          "marginal_bootstrap_95": [
            -6.783881678822783e-06,
            -5.986164714883307e-08
          ],
          "simultaneous_95": [
            -8.767551847234887e-06,
            2.8984935534776585e-06
          ]
        },
        "mass.target.0.0.fixed": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.target.0.0.local": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.target.0.0.native": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.target.0.0.rematched": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.target.0.0.target": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.target.0.25.fixed": {
          "mean": -0.00016242829042123727,
          "median": -1.4145085587558004e-07,
          "marginal_bootstrap_95": [
            -0.0006163849074982107,
            0.0001984649265462007
          ],
          "simultaneous_95": [
            -0.0008530543526880877,
            0.0005281977718456132
          ]
        },
        "mass.target.0.25.local": {
          "mean": 0.0036902393909496035,
          "median": 0.0002268994137933883,
          "marginal_bootstrap_95": [
            0.002134627453741223,
            0.005618214078005667
          ],
          "simultaneous_95": [
            0.0007118908395443127,
            0.006668587942354894
          ]
        },
        "mass.target.0.25.native": {
          "mean": 0.00020015844089223326,
          "median": -2.8972740123700547e-08,
          "marginal_bootstrap_95": [
            -0.0002893258717042635,
            0.000800210809186847
          ],
          "simultaneous_95": [
            -0.0007165167452043957,
            0.0011168336269888623
          ]
        },
        "mass.target.0.25.rematched": {
          "mean": 0.0001106673085934667,
          "median": -1.2062510779814462e-07,
          "marginal_bootstrap_95": [
            -0.0003066143487800133,
            0.0005403961042883627
          ],
          "simultaneous_95": [
            -0.0005947766304504723,
            0.0008161112476374057
          ]
        },
        "mass.target.0.25.target": {
          "mean": 0.00022138135715497504,
          "median": -3.4548226002240057e-07,
          "marginal_bootstrap_95": [
            -0.00030779635416566256,
            0.0008909569737839049
          ],
          "simultaneous_95": [
            -0.000798639877028141,
            0.001241402591338091
          ]
        },
        "mass.target.0.5.fixed": {
          "mean": -0.00029779373673638937,
          "median": -5.461489905322914e-07,
          "marginal_bootstrap_95": [
            -0.0010954782656510305,
            0.00032191053354754833
          ],
          "simultaneous_95": [
            -0.001509223614405557,
            0.0009136361409327785
          ]
        },
        "mass.target.0.5.local": {
          "mean": 0.007471454996835456,
          "median": 0.00043856610268858814,
          "marginal_bootstrap_95": [
            0.004662612395544465,
            0.010859094578575444
          ],
          "simultaneous_95": [
            0.002206927896022331,
            0.01273598209764858
          ]
        },
        "mass.target.0.5.native": {
          "mean": 0.0004719218847877004,
          "median": -1.7363399557046577e-07,
          "marginal_bootstrap_95": [
            -8.668406707031259e-05,
            0.0013272265902793407
          ],
          "simultaneous_95": [
            -0.000775693288360424,
            0.0017195370579358247
          ]
        },
        "mass.target.0.5.rematched": {
          "mean": 0.0003826425193726639,
          "median": -3.0749250390371685e-07,
          "marginal_bootstrap_95": [
            -8.725986739960284e-05,
            0.0010514513084624196
          ],
          "simultaneous_95": [
            -0.0006079494029410815,
            0.0013732344416864093
          ]
        },
        "mass.target.0.5.target": {
          "mean": 0.0005781908138324286,
          "median": -5.865577615282724e-07,
          "marginal_bootstrap_95": [
            -0.00015496524292007898,
            0.0017633716450792785
          ],
          "simultaneous_95": [
            -0.001158643552069777,
            0.0023150251797346344
          ]
        },
        "mass.target.0.75.fixed": {
          "mean": -0.0004844422829581035,
          "median": -5.230983825543767e-07,
          "marginal_bootstrap_95": [
            -0.0013834914658209599,
            0.00021523353079663235
          ],
          "simultaneous_95": [
            -0.0018616953963301185,
            0.0008928108304139116
          ]
        },
        "mass.target.0.75.local": {
          "mean": 0.011343165091181502,
          "median": 0.000803990135952173,
          "marginal_bootstrap_95": [
            0.007731817232781222,
            0.015660992512996907
          ],
          "simultaneous_95": [
            0.004594925254795068,
            0.018091404927567938
          ]
        },
        "mass.target.0.75.native": {
          "mean": 0.0003650276271730674,
          "median": -7.755809247097989e-08,
          "marginal_bootstrap_95": [
            -0.0002832805432765782,
            0.0012970001019421851
          ],
          "simultaneous_95": [
            -0.001011403058454628,
            0.0017414583128007627
          ]
        },
        "mass.target.0.75.rematched": {
          "mean": 0.0002767126998091062,
          "median": -2.954447345954875e-07,
          "marginal_bootstrap_95": [
            -0.00028440138206329364,
            0.0010320304989692
          ],
          "simultaneous_95": [
            -0.0008520734122351183,
            0.0014054988118533307
          ]
        },
        "mass.target.0.75.target": {
          "mean": 0.00033055584240450765,
          "median": -9.565716545979351e-07,
          "marginal_bootstrap_95": [
            -0.0005910189049668608,
            0.0016980130344535966
          ],
          "simultaneous_95": [
            -0.0016549328887801391,
            0.002316044573589154
          ]
        },
        "mass.target.1.0.fixed": {
          "mean": -0.0010148340993590976,
          "median": -9.899582922578976e-07,
          "marginal_bootstrap_95": [
            -0.0020761797113171936,
            -0.00015315228788989567
          ],
          "simultaneous_95": [
            -0.0026684054711562707,
            0.0006387372724380753
          ]
        },
        "mass.target.1.0.local": {
          "mean": 0.018645883632257967,
          "median": 0.0012090178379372254,
          "marginal_bootstrap_95": [
            0.013895417654753245,
            0.024037922676430436
          ],
          "simultaneous_95": [
            0.010107289249029436,
            0.0271844780154865
          ]
        },
        "mass.target.1.0.native": {
          "mean": -8.560168095124333e-05,
          "median": -1.779400300805547e-07,
          "marginal_bootstrap_95": [
            -0.0009472287133129389,
            0.0009251284042400469
          ],
          "simultaneous_95": [
            -0.001651124169159465,
            0.0014799208072569783
          ]
        },
        "mass.target.1.0.rematched": {
          "mean": -0.0001710418836318546,
          "median": -3.857120353667476e-07,
          "marginal_bootstrap_95": [
            -0.0009640318377781173,
            0.0006726102687400803
          ],
          "simultaneous_95": [
            -0.0015302693635598445,
            0.0011881855962961353
          ]
        },
        "mass.target.1.0.target": {
          "mean": -0.00035807058101725817,
          "median": -1.434587705971427e-06,
          "marginal_bootstrap_95": [
            -0.0017626424236080866,
            0.001158996225170435
          ],
          "simultaneous_95": [
            -0.002772911802220127,
            0.002056770640185611
          ]
        },
        "operator.hard_minus_mass_target.0.0.fixed": {
          "mean": -0.005742030267709197,
          "median": -4.286637937700455e-05,
          "marginal_bootstrap_95": [
            -0.009035483487591733,
            -0.002962897384378548
          ],
          "simultaneous_95": [
            -0.010890192184167011,
            -0.0005938683512513839
          ]
        },
        "operator.hard_minus_mass_target.0.0.local": {
          "mean": 0.09561161960168801,
          "median": 0.006616986305429645,
          "marginal_bootstrap_95": [
            0.08074109847471207,
            0.11080730238584063
          ],
          "simultaneous_95": [
            0.07015040796557977,
            0.12107283123779626
          ]
        },
        "operator.hard_minus_mass_target.0.0.native": {
          "mean": -0.0016872255697069794,
          "median": -3.1268844734158585e-05,
          "marginal_bootstrap_95": [
            -0.003503088941115598,
            0.00013466984873308993
          ],
          "simultaneous_95": [
            -0.004743132810505702,
            0.0013686816710917432
          ]
        },
        "operator.hard_minus_mass_target.0.0.rematched": {
          "mean": -0.0015767665294505592,
          "median": -3.368862074354384e-05,
          "marginal_bootstrap_95": [
            -0.003367752779928264,
            0.0001814529060109922
          ],
          "simultaneous_95": [
            -0.004545710143361391,
            0.0013921770844602726
          ]
        },
        "operator.hard_minus_mass_target.0.0.target": {
          "mean": -0.0024113483333631424,
          "median": -3.809651864561392e-05,
          "marginal_bootstrap_95": [
            -0.0045035987474553165,
            -0.0001322358528456409
          ],
          "simultaneous_95": [
            -0.006091640939681828,
            0.0012689442729555433
          ]
        },
        "operator.hard_minus_mass_target.0.25.fixed": {
          "mean": -0.005579601977287955,
          "median": -3.895027104366955e-05,
          "marginal_bootstrap_95": [
            -0.008758187040553327,
            -0.0028084807954727245
          ],
          "simultaneous_95": [
            -0.010602098137518431,
            -0.0005571058170574794
          ]
        },
        "operator.hard_minus_mass_target.0.25.local": {
          "mean": 0.09192138021073853,
          "median": 0.0051580362154665105,
          "marginal_bootstrap_95": [
            0.07730558462357381,
            0.10704457614103609
          ],
          "simultaneous_95": [
            0.06665183778345143,
            0.11719092263802564
          ]
        },
        "operator.hard_minus_mass_target.0.25.native": {
          "mean": -0.001887384010599212,
          "median": -2.872163007069939e-05,
          "marginal_bootstrap_95": [
            -0.0036704481083924046,
            -3.0038098297292018e-05
          ],
          "simultaneous_95": [
            -0.004960499326253103,
            0.0011857313050546785
          ]
        },
        "operator.hard_minus_mass_target.0.25.rematched": {
          "mean": -0.0016874338380440254,
          "median": -3.288655843181054e-05,
          "marginal_bootstrap_95": [
            -0.0034976533522900434,
            0.00019510678117831047
          ],
          "simultaneous_95": [
            -0.004792528938360038,
            0.0014176612622719875
          ]
        },
        "operator.hard_minus_mass_target.0.25.target": {
          "mean": -0.0026327296905181174,
          "median": -3.468204522327767e-05,
          "marginal_bootstrap_95": [
            -0.004649300905366772,
            -0.000522220664925919
          ],
          "simultaneous_95": [
            -0.006111061546234217,
            0.0008456021651979816
          ]
        },
        "operator.hard_minus_mass_target.0.5.fixed": {
          "mean": -0.005444236530972806,
          "median": -3.106851577949071e-05,
          "marginal_bootstrap_95": [
            -0.008491745964041114,
            -0.0027740227156212876
          ],
          "simultaneous_95": [
            -0.010262802215288129,
            -0.0006256708466574838
          ]
        },
        "operator.hard_minus_mass_target.0.5.local": {
          "mean": 0.08814016460485255,
          "median": 0.0037309422490953616,
          "marginal_bootstrap_95": [
            0.07361820970689502,
            0.10327013336132958
          ],
          "simultaneous_95": [
            0.06298511895245015,
            0.11329521025725495
          ]
        },
        "operator.hard_minus_mass_target.0.5.native": {
          "mean": -0.002159147454494681,
          "median": -2.1993131142539202e-05,
          "marginal_bootstrap_95": [
            -0.003792779800725307,
            -0.0005358386586142077
          ],
          "simultaneous_95": [
            -0.004928095840918535,
            0.000609800931929172
          ]
        },
        "operator.hard_minus_mass_target.0.5.rematched": {
          "mean": -0.0019594090488232246,
          "median": -2.4890978143787823e-05,
          "marginal_bootstrap_95": [
            -0.00362628536678782,
            -0.0003113361456148117
          ],
          "simultaneous_95": [
            -0.004765613010055141,
            0.0008467949124086917
          ]
        },
        "operator.hard_minus_mass_target.0.5.target": {
          "mean": -0.002989539147195572,
          "median": -2.6151370079219305e-05,
          "marginal_bootstrap_95": [
            -0.004795725049983822,
            -0.0012075100812038216
          ],
          "simultaneous_95": [
            -0.0060195536859446635,
            4.047539155351953e-05
          ]
        },
        "operator.hard_minus_mass_target.0.75.fixed": {
          "mean": -0.0052575879847510994,
          "median": -2.1852252750476087e-05,
          "marginal_bootstrap_95": [
            -0.008242556413091056,
            -0.0026513832464838136
          ],
          "simultaneous_95": [
            -0.009979986731448419,
            -0.0005351892380537808
          ]
        },
        "operator.hard_minus_mass_target.0.75.local": {
          "mean": 0.08426845451050649,
          "median": 0.0022113292167800537,
          "marginal_bootstrap_95": [
            0.06977897240212211,
            0.09946031275793454
          ],
          "simultaneous_95": [
            0.05907227608319367,
            0.10946463293781931
          ]
        },
        "operator.hard_minus_mass_target.0.75.native": {
          "mean": -0.002052253196880049,
          "median": -1.804753728440467e-05,
          "marginal_bootstrap_95": [
            -0.003601003706349726,
            -0.00047509573938478666
          ],
          "simultaneous_95": [
            -0.004701548052613146,
            0.0005970416588530476
          ]
        },
        "operator.hard_minus_mass_target.0.75.rematched": {
          "mean": -0.0018534792292596678,
          "median": -1.8606255544006967e-05,
          "marginal_bootstrap_95": [
            -0.003433875426965066,
            -0.0002589131400071523
          ],
          "simultaneous_95": [
            -0.0045429859677326365,
            0.0008360275092133011
          ]
        },
        "operator.hard_minus_mass_target.0.75.target": {
          "mean": -0.002741904175767654,
          "median": -2.0971390436830273e-05,
          "marginal_bootstrap_95": [
            -0.004465932548149051,
            -0.0010227192040825274
          ],
          "simultaneous_95": [
            -0.0056511412322189526,
            0.00016733288068364414
          ]
        },
        "operator.hard_minus_mass_target.1.0.fixed": {
          "mean": -0.004727196168350102,
          "median": -1.6437504781585677e-05,
          "marginal_bootstrap_95": [
            -0.007677105187708758,
            -0.0021434712274562514
          ],
          "simultaneous_95": [
            -0.009405347815699726,
            -4.904452100047696e-05
          ]
        },
        "operator.hard_minus_mass_target.1.0.local": {
          "mean": 0.07696573596943013,
          "median": 0.0009927285543358737,
          "marginal_bootstrap_95": [
            0.06258140757953572,
            0.09198587102590378
          ],
          "simultaneous_95": [
            0.05205848510462429,
            0.10187298683423596
          ]
        },
        "operator.hard_minus_mass_target.1.0.native": {
          "mean": -0.001601623888755735,
          "median": -1.1556407722823625e-05,
          "marginal_bootstrap_95": [
            -0.0031216865542115836,
            1.9773230151150494e-06
          ],
          "simultaneous_95": [
            -0.004221718922705613,
            0.001018471145194143
          ]
        },
        "operator.hard_minus_mass_target.1.0.rematched": {
          "mean": -0.0014057246458187033,
          "median": -1.2894724153576786e-05,
          "marginal_bootstrap_95": [
            -0.002944727810042888,
            0.00021500410543233488
          ],
          "simultaneous_95": [
            -0.004067055578142489,
            0.001255606286505082
          ]
        },
        "operator.hard_minus_mass_target.1.0.target": {
          "mean": -0.002053277752345883,
          "median": -1.3790168416960569e-05,
          "marginal_bootstrap_95": [
            -0.0038315419828524656,
            -0.00013593577241195726
          ],
          "simultaneous_95": [
            -0.005172978672163524,
            0.0010664231674717573
          ]
        }
      }
    },
    "dino_r50_4s_12e": {
      "n": 710,
      "simultaneous_critical_value": 3.215378734166721,
      "summaries": {
        "hard.baseline_repeat.fixed": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.baseline_repeat.local": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.baseline_repeat.native": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.baseline_repeat.rematched": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.baseline_repeat.target": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.different_object.fixed": {
          "mean": 2.4142786907804275e-05,
          "median": -3.311451951398814e-07,
          "marginal_bootstrap_95": [
            -2.002226761876957e-05,
            6.803935180439892e-05
          ],
          "simultaneous_95": [
            -4.7798894549836216e-05,
            9.608446836544476e-05
          ]
        },
        "hard.different_object.local": {
          "mean": 2.98514346762728e-05,
          "median": 3.875571579544518e-06,
          "marginal_bootstrap_95": [
            1.581319840496463e-05,
            4.48480811018831e-05
          ],
          "simultaneous_95": [
            6.048741472647462e-06,
            5.3654127879898136e-05
          ]
        },
        "hard.different_object.native": {
          "mean": 2.4475989143504804e-05,
          "median": -2.52239533949164e-07,
          "marginal_bootstrap_95": [
            -1.9707270390385208e-05,
            6.844906631353388e-05
          ],
          "simultaneous_95": [
            -4.741594244093881e-05,
            9.636792072794841e-05
          ]
        },
        "hard.different_object.rematched": {
          "mean": 2.4142786907804275e-05,
          "median": -3.311451951398814e-07,
          "marginal_bootstrap_95": [
            -2.002226761876957e-05,
            6.803935180439892e-05
          ],
          "simultaneous_95": [
            -4.7798894549836216e-05,
            9.608446836544476e-05
          ]
        },
        "hard.different_object.target": {
          "mean": 6.118242972905755e-06,
          "median": -2.2522208253938913e-07,
          "marginal_bootstrap_95": [
            -4.5377620029902816e-05,
            5.794067861767107e-05
          ],
          "simultaneous_95": [
            -7.808211931704621e-05,
            9.031860526285771e-05
          ]
        },
        "hard.identity.fixed": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.identity.local": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.identity.native": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.identity.rematched": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.identity.target": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "hard.random_edge.fixed": {
          "mean": -3.7205857525817526e-08,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -1.3079912213436346e-07,
            2.498891999401629e-08
          ],
          "simultaneous_95": [
            -1.694753494927544e-07,
            9.506363444111936e-08
          ]
        },
        "hard.random_edge.local": {
          "mean": -1.2898685843908356e-08,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -7.474715912443735e-08,
            4.318177877736996e-08
          ],
          "simultaneous_95": [
            -1.0873317497545088e-07,
            8.293580328763416e-08
          ]
        },
        "hard.random_edge.native": {
          "mean": -3.7168296819568997e-08,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -1.3079457664102228e-07,
            2.5064314383904706e-08
          ],
          "simultaneous_95": [
            -1.6943512864440914e-07,
            9.509853500527113e-08
          ]
        },
        "hard.random_edge.rematched": {
          "mean": -3.7205857525817526e-08,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -1.3079912213436346e-07,
            2.498891999401629e-08
          ],
          "simultaneous_95": [
            -1.694753494927544e-07,
            9.506363444111936e-08
          ]
        },
        "hard.random_edge.target": {
          "mean": -3.9161006575609575e-08,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -1.337496171216729e-07,
            3.26954362521353e-08
          ],
          "simultaneous_95": [
            -1.7938543409547017e-07,
            1.0106342094425103e-07
          ]
        },
        "hard.reverse_sham.fixed": {
          "mean": -7.471325004766809e-07,
          "median": -1.5362941531166935e-07,
          "marginal_bootstrap_95": [
            -1.8526292633915714e-05,
            1.7513314431367418e-05
          ],
          "simultaneous_95": [
            -3.0165656891836448e-05,
            2.8671391890883087e-05
          ]
        },
        "hard.reverse_sham.local": {
          "mean": -9.623512229961313e-06,
          "median": -1.9321722017837106e-07,
          "marginal_bootstrap_95": [
            -1.733839417050103e-05,
            -3.489365805600791e-06
          ],
          "simultaneous_95": [
            -2.0997073888653245e-05,
            1.750049428730618e-06
          ]
        },
        "hard.reverse_sham.native": {
          "mean": -7.166498180509032e-07,
          "median": -1.5362941531166935e-07,
          "marginal_bootstrap_95": [
            -1.8525531470470938e-05,
            1.7577381858211045e-05
          ],
          "simultaneous_95": [
            -3.0133234738014235e-05,
            2.869993510191243e-05
          ]
        },
        "hard.reverse_sham.rematched": {
          "mean": -7.471325004766809e-07,
          "median": -1.5362941531166935e-07,
          "marginal_bootstrap_95": [
            -1.8526292633915714e-05,
            1.7513314431367418e-05
          ],
          "simultaneous_95": [
            -3.0165656891836448e-05,
            2.8671391890883087e-05
          ]
        },
        "hard.reverse_sham.target": {
          "mean": -1.2472106957525582e-05,
          "median": -1.7340665328657856e-07,
          "marginal_bootstrap_95": [
            -2.164747578782e-05,
            -4.363330123756115e-06
          ],
          "simultaneous_95": [
            -2.664996496618226e-05,
            1.7057510511310938e-06
          ]
        },
        "hard.target_minus_active_control.fixed": {
          "mean": -0.008833294583845002,
          "median": -0.0005028461482993463,
          "marginal_bootstrap_95": [
            -0.011641396519305819,
            -0.006423339695915624
          ],
          "simultaneous_95": [
            -0.013130188782381116,
            -0.0045364003853088876
          ]
        },
        "hard.target_minus_active_control.local": {
          "mean": 0.03663301365250657,
          "median": 0.014135973969462708,
          "marginal_bootstrap_95": [
            0.03308026658040621,
            0.040408159445931235
          ],
          "simultaneous_95": [
            0.030623422784238793,
            0.04264260452077434
          ]
        },
        "hard.target_minus_active_control.native": {
          "mean": -0.007429470627766793,
          "median": -0.0004390824803796045,
          "marginal_bootstrap_95": [
            -0.009634250318078082,
            -0.005448009423855944
          ],
          "simultaneous_95": [
            -0.01086138243426273,
            -0.003997558821270856
          ]
        },
        "hard.target_minus_active_control.rematched": {
          "mean": -0.007423609124215153,
          "median": -0.0004359763747536771,
          "marginal_bootstrap_95": [
            -0.009641675630718842,
            -0.005449541471118724
          ],
          "simultaneous_95": [
            -0.010854967594379865,
            -0.003992250654050441
          ]
        },
        "hard.target_minus_active_control.target": {
          "mean": -0.009332797558257281,
          "median": -0.0006371141407867306,
          "marginal_bootstrap_95": [
            -0.011888463918146196,
            -0.007037618542676268
          ],
          "simultaneous_95": [
            -0.013336595899407819,
            -0.005328999217106744
          ]
        },
        "hard.targeted_reverse.fixed": {
          "mean": -0.00883404171634548,
          "median": -0.000507838596573329,
          "marginal_bootstrap_95": [
            -0.011648613313015648,
            -0.006423207464146292
          ],
          "simultaneous_95": [
            -0.013128617356761192,
            -0.0045394660759297675
          ]
        },
        "hard.targeted_reverse.local": {
          "mean": 0.036623390140276636,
          "median": 0.014130365601371497,
          "marginal_bootstrap_95": [
            0.033069089344516425,
            0.04039926441062081
          ],
          "simultaneous_95": [
            0.030614116603370246,
            0.042632663677183026
          ]
        },
        "hard.targeted_reverse.native": {
          "mean": -0.007430187277584852,
          "median": -0.00042922901035492844,
          "marginal_bootstrap_95": [
            -0.009640457719522696,
            -0.0054515406109499065
          ],
          "simultaneous_95": [
            -0.010860390439418732,
            -0.003999984115750973
          ]
        },
        "hard.targeted_reverse.rematched": {
          "mean": -0.007424356256715636,
          "median": -0.00042922901035492844,
          "marginal_bootstrap_95": [
            -0.009638409102275633,
            -0.005451540251016717
          ],
          "simultaneous_95": [
            -0.010854001886421013,
            -0.003994710627010258
          ]
        },
        "hard.targeted_reverse.target": {
          "mean": -0.009345269665214817,
          "median": -0.0006501054362633707,
          "marginal_bootstrap_95": [
            -0.011901137608509388,
            -0.007050427653013122
          ],
          "simultaneous_95": [
            -0.013348015638828929,
            -0.005342523691600705
          ]
        },
        "mass.control.0.0.fixed": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.control.0.0.local": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.control.0.0.native": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.control.0.0.rematched": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.control.0.0.target": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.control.0.25.fixed": {
          "mean": -5.935236338801136e-06,
          "median": 1.1602174845859459e-08,
          "marginal_bootstrap_95": [
            -1.6424539554699338e-05,
            1.0441597736906169e-06
          ],
          "simultaneous_95": [
            -2.0872307415372542e-05,
            9.001834737770268e-06
          ]
        },
        "mass.control.0.25.local": {
          "mean": 1.346815583085895e-07,
          "median": -2.197434592621228e-08,
          "marginal_bootstrap_95": [
            -1.1362915055125443e-06,
            1.5740498305726017e-06
          ],
          "simultaneous_95": [
            -2.0805667149252287e-06,
            2.3499298315424073e-06
          ]
        },
        "mass.control.0.25.native": {
          "mean": -1.2049548379415287e-05,
          "median": 9.82911198266212e-09,
          "marginal_bootstrap_95": [
            -2.9142282969499357e-05,
            2.484689047640931e-07
          ],
          "simultaneous_95": [
            -3.667438049591574e-05,
            1.2575283737085167e-05
          ]
        },
        "mass.control.0.25.rematched": {
          "mean": -5.935236338801136e-06,
          "median": 1.1602174845859459e-08,
          "marginal_bootstrap_95": [
            -1.6424539554699338e-05,
            1.0441597736906169e-06
          ],
          "simultaneous_95": [
            -2.0872307415372542e-05,
            9.001834737770268e-06
          ]
        },
        "mass.control.0.25.target": {
          "mean": -8.54350512010196e-07,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -3.0263144643468093e-06,
            1.401807768258609e-06
          ],
          "simultaneous_95": [
            -4.465520656276037e-06,
            2.756819632255645e-06
          ]
        },
        "mass.control.0.5.fixed": {
          "mean": -1.223966440523046e-05,
          "median": 1.3453802794050063e-09,
          "marginal_bootstrap_95": [
            -3.346377521710948e-05,
            1.874101885608392e-06
          ],
          "simultaneous_95": [
            -4.249299716876771e-05,
            1.8013668358306787e-05
          ]
        },
        "mass.control.0.5.local": {
          "mean": 2.0290116783028406e-07,
          "median": -3.2019848257222594e-08,
          "marginal_bootstrap_95": [
            -2.317744173405796e-06,
            3.0648230049652426e-06
          ],
          "simultaneous_95": [
            -4.20374608361357e-06,
            4.609548419274139e-06
          ]
        },
        "mass.control.0.5.native": {
          "mean": -1.8281592833085394e-05,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -4.2648111863339035e-05,
            3.375301147335064e-07
          ],
          "simultaneous_95": [
            -5.437351538780583e-05,
            1.781032972163504e-05
          ]
        },
        "mass.control.0.5.rematched": {
          "mean": -1.223966440523046e-05,
          "median": 1.3453802794050063e-09,
          "marginal_bootstrap_95": [
            -3.346377521710948e-05,
            1.874101885608392e-06
          ],
          "simultaneous_95": [
            -4.249299716876771e-05,
            1.8013668358306787e-05
          ]
        },
        "mass.control.0.5.target": {
          "mean": -1.6830514056619508e-06,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -5.994778752610401e-06,
            2.803016209695109e-06
          ],
          "simultaneous_95": [
            -8.832949735231675e-06,
            5.466846923907774e-06
          ]
        },
        "mass.control.0.75.fixed": {
          "mean": -1.9480396489039903e-05,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -5.222074940968346e-05,
            2.2984297378413e-06
          ],
          "simultaneous_95": [
            -6.62130146735318e-05,
            2.7252221695451994e-05
          ]
        },
        "mass.control.0.75.local": {
          "mean": 1.4662257765211796e-07,
          "median": -5.23694420676013e-08,
          "marginal_bootstrap_95": [
            -3.6350202650938115e-06,
            4.51273133340918e-06
          ],
          "simultaneous_95": [
            -6.509522405079776e-06,
            6.802767560384011e-06
          ]
        },
        "mass.control.0.75.native": {
          "mean": -2.5451436473306995e-05,
          "median": -1.6448477441199927e-09,
          "marginal_bootstrap_95": [
            -6.015959848334685e-05,
            9.64277823541948e-08
          ],
          "simultaneous_95": [
            -7.620003551619381e-05,
            2.5297162569579823e-05
          ]
        },
        "mass.control.0.75.rematched": {
          "mean": -1.9480396489039903e-05,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -5.222074940968346e-05,
            2.2984297378413e-06
          ],
          "simultaneous_95": [
            -6.62130146735318e-05,
            2.7252221695451994e-05
          ]
        },
        "mass.control.0.75.target": {
          "mean": -2.426477788163726e-06,
          "median": 0.0,
          "marginal_bootstrap_95": [
            -8.927841667546281e-06,
            4.294588116218557e-06
          ],
          "simultaneous_95": [
            -1.3144442548226941e-05,
            8.29148697189949e-06
          ]
        },
        "mass.control.1.0.fixed": {
          "mean": -2.695750594013825e-05,
          "median": -6.4524185994230265e-09,
          "marginal_bootstrap_95": [
            -7.146427544783901e-05,
            2.666370751260873e-06
          ],
          "simultaneous_95": [
            -9.060206527607561e-05,
            3.668705339579912e-05
          ]
        },
        "mass.control.1.0.local": {
          "mean": 1.9310004139339335e-08,
          "median": -8.412900831880621e-08,
          "marginal_bootstrap_95": [
            -5.113236614833009e-06,
            6.022565333164729e-06
          ],
          "simultaneous_95": [
            -9.089797339302043e-06,
            9.12841734758072e-06
          ]
        },
        "mass.control.1.0.native": {
          "mean": -3.285027968184318e-05,
          "median": -1.141492162598512e-08,
          "marginal_bootstrap_95": [
            -7.912430298990028e-05,
            7.785063711327167e-09
          ],
          "simultaneous_95": [
            -9.952812651327932e-05,
            3.3827567149592955e-05
          ]
        },
        "mass.control.1.0.rematched": {
          "mean": -2.695750594013825e-05,
          "median": -6.4524185994230265e-09,
          "marginal_bootstrap_95": [
            -7.146427544783901e-05,
            2.666370751260873e-06
          ],
          "simultaneous_95": [
            -9.060206527607561e-05,
            3.668705339579912e-05
          ]
        },
        "mass.control.1.0.target": {
          "mean": -3.110619594777657e-06,
          "median": -2.308394961292315e-09,
          "marginal_bootstrap_95": [
            -1.176106476307764e-05,
            5.848746832975485e-06
          ],
          "simultaneous_95": [
            -1.742684679323527e-05,
            1.1205607603679955e-05
          ]
        },
        "mass.target.0.0.fixed": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.target.0.0.local": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.target.0.0.native": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.target.0.0.rematched": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.target.0.0.target": {
          "mean": 0.0,
          "median": 0.0,
          "marginal_bootstrap_95": [
            0.0,
            0.0
          ],
          "simultaneous_95": [
            0.0,
            0.0
          ]
        },
        "mass.target.0.25.fixed": {
          "mean": -0.00018109479131231003,
          "median": -5.4642321339892774e-06,
          "marginal_bootstrap_95": [
            -0.00034105901152823724,
            -6.377427243110937e-05
          ],
          "simultaneous_95": [
            -0.00041067727587745985,
            4.848769325283979e-05
          ]
        },
        "mass.target.0.25.local": {
          "mean": -7.242059401912206e-06,
          "median": 0.0001628094598807037,
          "marginal_bootstrap_95": [
            -0.0004131155021811081,
            0.00037858155045617507
          ],
          "simultaneous_95": [
            -0.0006532624720761398,
            0.0006387783532723155
          ]
        },
        "mass.target.0.25.native": {
          "mean": -0.00014408541514766867,
          "median": -5.4642321339892774e-06,
          "marginal_bootstrap_95": [
            -0.0002354955234511925,
            -6.024367879979674e-05
          ],
          "simultaneous_95": [
            -0.00028701133692166016,
            -1.159493373677152e-06
          ]
        },
        "mass.target.0.25.rematched": {
          "mean": -0.00014426593150414514,
          "median": -5.4642321339892774e-06,
          "marginal_bootstrap_95": [
            -0.0002355642858025616,
            -6.033700809146265e-05
          ],
          "simultaneous_95": [
            -0.00028720095685400037,
            -1.3309061542899389e-06
          ]
        },
        "mass.target.0.25.target": {
          "mean": -0.0001426686388801306,
          "median": -8.492635560325423e-06,
          "marginal_bootstrap_95": [
            -0.00026010380355014084,
            -2.281659807303687e-05
          ],
          "simultaneous_95": [
            -0.0003363647811833627,
            5.1027503423101475e-05
          ]
        },
        "mass.target.0.5.fixed": {
          "mean": -0.0004130288548888467,
          "median": -1.1716129076494441e-05,
          "marginal_bootstrap_95": [
            -0.0007756572004654327,
            -0.00015815138587677317
          ],
          "simultaneous_95": [
            -0.0009297550382016779,
            0.0001036973284239845
          ]
        },
        "mass.target.0.5.local": {
          "mean": 0.00024092199102999294,
          "median": 0.00035470924022157346,
          "marginal_bootstrap_95": [
            -0.0005227027267568786,
            0.000978118337576266
          ],
          "simultaneous_95": [
            -0.0009721137840005693,
            0.0014539577660605551
          ]
        },
        "mass.target.0.5.native": {
          "mean": -0.0002617901195129191,
          "median": -1.1298964412737034e-05,
          "marginal_bootstrap_95": [
            -0.00041269512526454226,
            -0.00012129253419411583
          ],
          "simultaneous_95": [
            -0.0005021027075885373,
            -2.1477531437300956e-05
          ]
        },
        "mass.target.0.5.rematched": {
          "mean": -0.0002625846382612038,
          "median": -1.1459496081972498e-05,
          "marginal_bootstrap_95": [
            -0.0004131994359444063,
            -0.00012191443099960093
          ],
          "simultaneous_95": [
            -0.0005029081293743847,
            -2.226114714802286e-05
          ]
        },
        "mass.target.0.5.target": {
          "mean": -0.00027568787780091805,
          "median": -1.7510733585607285e-05,
          "marginal_bootstrap_95": [
            -0.0004789266088375383,
            -6.790440363704897e-05
          ],
          "simultaneous_95": [
            -0.0006105801241416156,
            5.9204368539779516e-05
          ]
        },
        "mass.target.0.75.fixed": {
          "mean": -0.0007158516705097753,
          "median": -2.605129797222938e-05,
          "marginal_bootstrap_95": [
            -0.001305153580460045,
            -0.00031208820895040106
          ],
          "simultaneous_95": [
            -0.0015502993143844644,
            0.00011859597336491383
          ]
        },
        "mass.target.0.75.local": {
          "mean": 0.0008557224308034975,
          "median": 0.0005820284417180736,
          "marginal_bootstrap_95": [
            -0.0002603260436375829,
            0.0019406184141595316
          ],
          "simultaneous_95": [
            -0.0009253047034175639,
            0.002636749565024559
          ]
        },
        "mass.target.0.75.native": {
          "mean": -0.0004492036197665448,
          "median": -2.322169135035579e-05,
          "marginal_bootstrap_95": [
            -0.0006875273372756094,
            -0.00022807579309555508
          ],
          "simultaneous_95": [
            -0.0008254679187304806,
            -7.293932080260903e-05
          ]
        },
        "mass.target.0.75.rematched": {
          "mean": -0.00045170611004103576,
          "median": -2.4673528569524317e-05,
          "marginal_bootstrap_95": [
            -0.0006900526040705889,
            -0.0002307403944910668
          ],
          "simultaneous_95": [
            -0.0008279678323586849,
            -7.544438772338663e-05
          ]
        },
        "mass.target.0.75.target": {
          "mean": -0.0005138796478065588,
          "median": -2.8498948692945447e-05,
          "marginal_bootstrap_95": [
            -0.0008318528755751294,
            -0.000201431834330757
          ],
          "simultaneous_95": [
            -0.0010317454673516194,
            3.986171738501877e-06
          ]
        },
        "mass.target.1.0.fixed": {
          "mean": -0.0012667797914480017,
          "median": -4.6409114152601294e-05,
          "marginal_bootstrap_95": [
            -0.0021209322394901797,
            -0.000612842109892632
          ],
          "simultaneous_95": [
            -0.0025281354073444034,
            -5.4241755516001335e-06
          ]
        },
        "mass.target.1.0.local": {
          "mean": 0.001932447613901912,
          "median": 0.000850614468925124,
          "marginal_bootstrap_95": [
            0.0004425680645525758,
            0.0034645823942576802
          ],
          "simultaneous_95": [
            -0.0005231163039060127,
            0.004388011531709837
          ]
        },
        "mass.target.1.0.native": {
          "mean": -0.000916247464427363,
          "median": -4.1251719509874385e-05,
          "marginal_bootstrap_95": [
            -0.0014724028136649779,
            -0.0004705071217038826
          ],
          "simultaneous_95": [
            -0.0017374832591413487,
            -9.50116697133773e-05
          ]
        },
        "mass.target.1.0.rematched": {
          "mean": -0.0009204895476049896,
          "median": -4.304217502962282e-05,
          "marginal_bootstrap_95": [
            -0.00147830546610383,
            -0.00047558591539020146
          ],
          "simultaneous_95": [
            -0.001741592365700435,
            -9.938672950954416e-05
          ]
        },
        "mass.target.1.0.target": {
          "mean": -0.001321364395473249,
          "median": -6.253083915430668e-05,
          "marginal_bootstrap_95": [
            -0.0023664905077447405,
            -0.0005503018503735919
          ],
          "simultaneous_95": [
            -0.00282676862079288,
            0.00018403982984638214
          ]
        },
        "operator.hard_minus_mass_target.0.0.fixed": {
          "mean": -0.00883404171634548,
          "median": -0.000507838596573329,
          "marginal_bootstrap_95": [
            -0.011648613313015648,
            -0.006423207464146292
          ],
          "simultaneous_95": [
            -0.013128617356761192,
            -0.0045394660759297675
          ]
        },
        "operator.hard_minus_mass_target.0.0.local": {
          "mean": 0.036623390140276636,
          "median": 0.014130365601371497,
          "marginal_bootstrap_95": [
            0.033069089344516425,
            0.04039926441062081
          ],
          "simultaneous_95": [
            0.030614116603370246,
            0.042632663677183026
          ]
        },
        "operator.hard_minus_mass_target.0.0.native": {
          "mean": -0.007430187277584852,
          "median": -0.00042922901035492844,
          "marginal_bootstrap_95": [
            -0.009640457719522696,
            -0.0054515406109499065
          ],
          "simultaneous_95": [
            -0.010860390439418732,
            -0.003999984115750973
          ]
        },
        "operator.hard_minus_mass_target.0.0.rematched": {
          "mean": -0.007424356256715636,
          "median": -0.00042922901035492844,
          "marginal_bootstrap_95": [
            -0.009638409102275633,
            -0.005451540251016717
          ],
          "simultaneous_95": [
            -0.010854001886421013,
            -0.003994710627010258
          ]
        },
        "operator.hard_minus_mass_target.0.0.target": {
          "mean": -0.009345269665214817,
          "median": -0.0006501054362633707,
          "marginal_bootstrap_95": [
            -0.011901137608509388,
            -0.007050427653013122
          ],
          "simultaneous_95": [
            -0.013348015638828929,
            -0.005342523691600705
          ]
        },
        "operator.hard_minus_mass_target.0.25.fixed": {
          "mean": -0.008652946925033166,
          "median": -0.00043108983877820917,
          "marginal_bootstrap_95": [
            -0.011441006327447576,
            -0.0062692232598005205
          ],
          "simultaneous_95": [
            -0.012942835182823527,
            -0.004363058667242806
          ]
        },
        "operator.hard_minus_mass_target.0.25.local": {
          "mean": 0.03663063219967856,
          "median": 0.014295017647346916,
          "marginal_bootstrap_95": [
            0.033007106789740975,
            0.04048385702672687
          ],
          "simultaneous_95": [
            0.030555252654041888,
            0.042706011745315235
          ]
        },
        "operator.hard_minus_mass_target.0.25.native": {
          "mean": -0.007286101862437176,
          "median": -0.00039117940837057885,
          "marginal_bootstrap_95": [
            -0.00950107438106699,
            -0.005302587703630152
          ],
          "simultaneous_95": [
            -0.010725213078275637,
            -0.0038469906465987153
          ]
        },
        "operator.hard_minus_mass_target.0.25.rematched": {
          "mean": -0.007280090325211483,
          "median": -0.00038829617566504826,
          "marginal_bootstrap_95": [
            -0.009502171005570263,
            -0.005296322922381247
          ],
          "simultaneous_95": [
            -0.010718648982960616,
            -0.0038415316674623506
          ]
        },
        "operator.hard_minus_mass_target.0.25.target": {
          "mean": -0.009202601026334686,
          "median": -0.0005945780214879001,
          "marginal_bootstrap_95": [
            -0.011768705201500414,
            -0.006904917131386153
          ],
          "simultaneous_95": [
            -0.01321117375998027,
            -0.005194028292689101
          ]
        },
        "operator.hard_minus_mass_target.0.5.fixed": {
          "mean": -0.008421012861456634,
          "median": -0.00038601831167435485,
          "marginal_bootstrap_95": [
            -0.011211899700830379,
            -0.00604190781892095
          ],
          "simultaneous_95": [
            -0.012715593873148513,
            -0.004126431849764754
          ]
        },
        "operator.hard_minus_mass_target.0.5.local": {
          "mean": 0.03638246814924662,
          "median": 0.013734549861790618,
          "marginal_bootstrap_95": [
            0.03273249534239125,
            0.04027583165151975
          ],
          "simultaneous_95": [
            0.030239570448987754,
            0.04252536584950549
          ]
        },
        "operator.hard_minus_mass_target.0.5.native": {
          "mean": -0.007168397158071925,
          "median": -0.00036851088657036124,
          "marginal_bootstrap_95": [
            -0.009385295861744749,
            -0.005186180427113111
          ],
          "simultaneous_95": [
            -0.010604826521219793,
            -0.0037319677949240577
          ]
        },
        "operator.hard_minus_mass_target.0.5.rematched": {
          "mean": -0.007161771618454424,
          "median": -0.00036383749193807935,
          "marginal_bootstrap_95": [
            -0.009387930673257177,
            -0.005175495300091842
          ],
          "simultaneous_95": [
            -0.010597657498481908,
            -0.0037258857384269385
          ]
        },
        "operator.hard_minus_mass_target.0.5.target": {
          "mean": -0.009069581787413896,
          "median": -0.0005237357644742313,
          "marginal_bootstrap_95": [
            -0.011640427320846657,
            -0.0067656618920125524
          ],
          "simultaneous_95": [
            -0.013076862108990214,
            -0.0050623014658375785
          ]
        },
        "operator.hard_minus_mass_target.0.75.fixed": {
          "mean": -0.008118190045835711,
          "median": -0.00033380307225000516,
          "marginal_bootstrap_95": [
            -0.010901230735383498,
            -0.005718908163211041
          ],
          "simultaneous_95": [
            -0.012429816053424293,
            -0.0038065640382471295
          ]
        },
        "operator.hard_minus_mass_target.0.75.local": {
          "mean": 0.03576766770947315,
          "median": 0.010830460448535546,
          "marginal_bootstrap_95": [
            0.03211154824233335,
            0.03966692905358192
          ],
          "simultaneous_95": [
            0.029577088753880692,
            0.041958246665065604
          ]
        },
        "operator.hard_minus_mass_target.0.75.native": {
          "mean": -0.006980983657818307,
          "median": -0.00030438649202865764,
          "marginal_bootstrap_95": [
            -0.009164841523516242,
            -0.005009543706636816
          ],
          "simultaneous_95": [
            -0.010412759515867141,
            -0.0035492077997694737
          ]
        },
        "operator.hard_minus_mass_target.0.75.rematched": {
          "mean": -0.0069726501466746,
          "median": -0.00030438649202865764,
          "marginal_bootstrap_95": [
            -0.009170670267055227,
            -0.004999668342477655
          ],
          "simultaneous_95": [
            -0.010403937820117762,
            -0.0035413624732314377
          ]
        },
        "operator.hard_minus_mass_target.0.75.target": {
          "mean": -0.00883139001740826,
          "median": -0.00043031196623388723,
          "marginal_bootstrap_95": [
            -0.01139160748378105,
            -0.006541272105726017
          ],
          "simultaneous_95": [
            -0.01282957449703194,
            -0.004833205537784582
          ]
        },
        "operator.hard_minus_mass_target.1.0.fixed": {
          "mean": -0.0075672619248974785,
          "median": -0.0002489440408166843,
          "marginal_bootstrap_95": [
            -0.010351278572645367,
            -0.005137414324142842
          ],
          "simultaneous_95": [
            -0.011915193109249024,
            -0.003219330740545933
          ]
        },
        "operator.hard_minus_mass_target.1.0.local": {
          "mean": 0.03469094252637476,
          "median": 0.009550511678197846,
          "marginal_bootstrap_95": [
            0.030981367966368828,
            0.038626906948268376
          ],
          "simultaneous_95": [
            0.028422316799048587,
            0.04095956825370093
          ]
        },
        "operator.hard_minus_mass_target.1.0.native": {
          "mean": -0.006513939813157478,
          "median": -0.00023407508246806041,
          "marginal_bootstrap_95": [
            -0.008719817381713168,
            -0.00452830322238887
          ],
          "simultaneous_95": [
            -0.009961052109410319,
            -0.003066827516904637
          ]
        },
        "operator.hard_minus_mass_target.1.0.rematched": {
          "mean": -0.006503866709110636,
          "median": -0.00022815600755943244,
          "marginal_bootstrap_95": [
            -0.008706799037243267,
            -0.004518706617726376
          ],
          "simultaneous_95": [
            -0.009950418083744002,
            -0.00305731533447727
          ]
        },
        "operator.hard_minus_mass_target.1.0.target": {
          "mean": -0.008023905269741559,
          "median": -0.0003113008936539152,
          "marginal_bootstrap_95": [
            -0.010639643312513408,
            -0.0056838174089656945
          ],
          "simultaneous_95": [
            -0.012121024952545224,
            -0.003926785586937894
          ]
        }
      }
    }
  },
  "T1_allowed": false,
  "T2_allowed": false,
  "next_required_input": "A separately authorized input-only audit/replay that records realized per-head target/donor weights and immediate message displacement.",
  "scientific_effect_readout": true,
  "new_model_inference": false,
  "V_F_read": false
}


==> anc/expected/T1_PRE_READOUT_LOCALIZATION.json <==
{
  "schema_version": "fq.iclr.transport.t1_localization.v1",
  "status": "T1_PRE_READOUT_DIFFERENCE",
  "config_sha256": "d5bc70623f1c9593f5db40674388b48b4e239d95b77a100f07ff3abfc5ea1d62",
  "mapping_sha256": "bc811fa7d038bfdf03f3be6efc552f74d4de4e1ad09c86ccb5518ba99b30a503",
  "hard_integrity_sha256": "5c09a12912fb8c40b543b313b52b58d1769bcb531543e91a88662a957abe613c",
  "mass_integrity_sha256": "f67a116558ea8736033c60c7629400eaf94e4c10a0978321f4363265224f034a",
  "equivalence_margin": 0.0001,
  "bootstrap_draws": 10000,
  "models": {
    "detr_r50_500": {
      "n": 710,
      "simultaneous_critical_value": 2.72003722783169,
      "pre_readout_difference": true,
      "readout_specific_difference": false,
      "all_endpoints_equivalent": false,
      "summaries": {
        "local": {
          "mean": 0.08116878926910472,
          "median": 0.0017031564635439362,
          "simultaneous_95": [
            0.06009602859894206,
            0.10224154993926737
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "focal": {
          "mean": 0.00011097582953039927,
          "median": 0.0,
          "simultaneous_95": [
            -9.016076102643518e-05,
            0.00031211242008723374
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "spillover": {
          "mean": -0.005091478612755852,
          "median": -1.7802891490947825e-05,
          "simultaneous_95": [
            -0.009011302956213921,
            -0.0011716542692977831
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "fixed": {
          "mean": -0.004980502783225456,
          "median": -1.7361758689049545e-05,
          "simultaneous_95": [
            -0.008902409789650763,
            -0.0010585957768001492
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "matching": {
          "mean": 0.003379329793934838,
          "median": 0.0,
          "simultaneous_95": [
            -0.0005931725875170861,
            0.0073518321753867615
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "rematched": {
          "mean": -0.0016011729892906163,
          "median": -1.2757428789193781e-05,
          "simultaneous_95": [
            -0.0038130229120224143,
            0.0006106769334411819
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "selection": {
          "mean": -0.00019757726857502566,
          "median": 0.0,
          "simultaneous_95": [
            -0.0006196734023638261,
            0.0002245188652137748
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "native": {
          "mean": -0.0017987502578656438,
          "median": -1.1957691392838754e-05,
          "simultaneous_95": [
            -0.0039651360725404565,
            0.0003676355568091689
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        }
      }
    },
    "dino_r50_4s_12e": {
      "n": 710,
      "simultaneous_critical_value": 2.6176777441150927,
      "pre_readout_difference": true,
      "readout_specific_difference": false,
      "all_endpoints_equivalent": false,
      "summaries": {
        "local": {
          "mean": 0.03481734774266898,
          "median": 0.01002028825807616,
          "simultaneous_95": [
            0.029719018790693004,
            0.03991567669464496
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "focal": {
          "mean": 4.604275981184674e-05,
          "median": 0.0,
          "simultaneous_95": [
            -1.8944993850719082e-05,
            0.00011103051347441256
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "spillover": {
          "mean": -0.007747454866762331,
          "median": -0.00027773496270788733,
          "simultaneous_95": [
            -0.011273507413795021,
            -0.004221402319729641
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "fixed": {
          "mean": -0.007701412106950487,
          "median": -0.0002600952239599566,
          "simultaneous_95": [
            -0.011228682055542904,
            -0.00417414215835807
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "matching": {
          "mean": 0.0011401372218337335,
          "median": 0.0,
          "simultaneous_95": [
            -1.4665357689128827e-05,
            0.002294939801356596
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "rematched": {
          "mean": -0.0065612748851167566,
          "median": -0.00023847842112051376,
          "simultaneous_95": [
            -0.009366688798489106,
            -0.0037558609717444065
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "selection": {
          "mean": -1.0078168630484297e-05,
          "median": 0.0,
          "simultaneous_95": [
            -0.00010624299287750091,
            8.608665561653231e-05
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "native": {
          "mean": -0.0065713530537472396,
          "median": -0.00024347465678370428,
          "simultaneous_95": [
            -0.009377094639131462,
            -0.0037656114683630166
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        }
      }
    }
  },
  "next_route": "T2_MESSAGE_RENORMALIZATION_REDISTRIBUTION",
  "scientific_effect_readout": true,
  "new_model_inference": false,
  "V_F_read": false
}


==> anc/expected/T2_CONFIRMATION_INITIAL_128_AGGREGATE.json <==
{
  "schema_version": "fq.iclr.transport.t2_confirmation_initial_aggregate.v1",
  "status": "T2_INCONCLUSIVE_PRECISION",
  "config_sha256": "310890b16df8c2270481e072babdc4454d57a76681dba0b32aac8702c95331a9",
  "execution_sha256": "b5eaa68f235d7a989f7b9b20557e2795c62d93bffd1f7b2fcf2912fdd8f591ae",
  "integrity_sha256": "fad35d479f2492d0592fd4f73b459d014c4f81339cdff55f5b583adf54d644d4",
  "mapping_sha256": "239d110b124b122beceead52c98fe37e990881678a83e98f84498f5a17f04f48",
  "bootstrap_draws": 10000,
  "models": {
    "detr_r50_500": {
      "n": 128,
      "simultaneous_critical_value": 2.1296488736497245,
      "positive_control_pass": false,
      "endpoint_classes": {
        "local": [],
        "spillover": [],
        "fixed": []
      },
      "contrasts": {
        "M_MINUS_P_local": {
          "estimate": -2.0440093943256864e-05,
          "simultaneous_95": [
            -6.356318693335886e-05,
            2.268299904684513e-05
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 4.3123092990101994e-05
        },
        "M_MINUS_P_spillover": {
          "estimate": -4.672604102341232e-06,
          "simultaneous_95": [
            -1.3285976022732323e-05,
            3.940767818049859e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 8.613371920391091e-06
        },
        "M_MINUS_P_fixed": {
          "estimate": -4.673338808361049e-06,
          "simultaneous_95": [
            -1.3286567644987013e-05,
            3.9398900282649155e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 8.613228836625964e-06
        },
        "M_MINUS_D_local": {
          "estimate": 0.00030546897711864493,
          "simultaneous_95": [
            -0.0003416048786163171,
            0.000952542832853607
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.000647073855734962
        },
        "M_MINUS_D_spillover": {
          "estimate": -0.00010040134962287139,
          "simultaneous_95": [
            -0.00031355660624084956,
            0.00011275390699510678
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.00021315525661797817
        },
        "M_MINUS_D_fixed": {
          "estimate": -0.00010040413515773363,
          "simultaneous_95": [
            -0.00031355892948103605,
            0.00011275065916556877
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.0002131547943233024
        },
        "P_MINUS_D_local": {
          "estimate": 0.0003259090710619018,
          "simultaneous_95": [
            -0.000364284799508673,
            0.0010161029416324765
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0006901938705705748
        },
        "P_MINUS_D_spillover": {
          "estimate": -9.572874552053012e-05,
          "simultaneous_95": [
            -0.00030041331327434914,
            0.00010895582223328889
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.000204684567753819
        },
        "P_MINUS_D_fixed": {
          "estimate": -9.573079634937255e-05,
          "simultaneous_95": [
            -0.0003004150469265009,
            0.00010895345422775579
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.00020468425057712834
        },
        "M_MINUS_BASELINE_local": {
          "estimate": 0.00033629304384442043,
          "simultaneous_95": [
            -0.0003651087603023173,
            0.0010376948479911582
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0007014018041467377
        },
        "M_MINUS_BASELINE_spillover": {
          "estimate": -0.00011205581385089813,
          "simultaneous_95": [
            -0.00034665461255739153,
            0.00012254298485559525
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.0002345987987064934
        },
        "M_MINUS_BASELINE_fixed": {
          "estimate": -0.00011205649076977463,
          "simultaneous_95": [
            -0.0003466550117248145,
            0.0001225420301852652
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.00023459852095503985
        },
        "P_MINUS_BASELINE_local": {
          "estimate": 0.00035673313778767746,
          "simultaneous_95": [
            -0.0003877849139385908,
            0.0011012511895139457
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0007445180517262682
        },
        "P_MINUS_BASELINE_spillover": {
          "estimate": -0.0001073832097485568,
          "simultaneous_95": [
            -0.0003334892612598613,
            0.0001187228417627477
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.0002261060515113045
        },
        "P_MINUS_BASELINE_fixed": {
          "estimate": -0.00010738315196141349,
          "simultaneous_95": [
            -0.00033348907051192905,
            0.0001187227665891021
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.0002261059185505156
        },
        "D_MINUS_BASELINE_local": {
          "estimate": 3.082406672577545e-05,
          "simultaneous_95": [
            -2.4385372251491396e-05,
            8.60335057030423e-05
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 5.520943897726685e-05
        },
        "D_MINUS_BASELINE_spillover": {
          "estimate": -1.1654464228026787e-05,
          "simultaneous_95": [
            -3.332939582716996e-05,
            1.0020467371116391e-05
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 2.1674931599143178e-05
        },
        "D_MINUS_BASELINE_fixed": {
          "estimate": -1.1652355612041046e-05,
          "simultaneous_95": [
            -3.332748158995391e-05,
            1.002277036587182e-05
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 2.1675125977912867e-05
        },
        "H_MINUS_BASELINE_local": {
          "estimate": 0.0011417496946891281,
          "simultaneous_95": [
            -0.0012464244157958054,
            0.003529923805174062
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0023881741104849336
        },
        "H_MINUS_BASELINE_spillover": {
          "estimate": -0.00027129495248967876,
          "simultaneous_95": [
            -0.0008416347455696267,
            0.0002990448405902692
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.000570339793079948
        },
        "H_MINUS_BASELINE_fixed": {
          "estimate": -0.000271296130668978,
          "simultaneous_95": [
            -0.0008416355212111111,
            0.00029904325987315514
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.0005703393905421331
        },
        "H_MINUS_P_CONTINUITY_local": {
          "estimate": 0.0006728833903382561,
          "simultaneous_95": [
            -0.0007242969056365561,
            0.0020700636863130685
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0013971802959748124
        },
        "H_MINUS_P_CONTINUITY_spillover": {
          "estimate": -0.0001280015505466279,
          "simultaneous_95": [
            -0.0003952741712639822,
            0.00013927107017072638
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.0002672726207173543
        },
        "H_MINUS_P_CONTINUITY_fixed": {
          "estimate": -0.0001280039271514883,
          "simultaneous_95": [
            -0.000395276275985726,
            0.00013926842168274938
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.0002672723488342377
        }
      }
    },
    "dino_r50_4s_12e": {
      "n": 128,
      "simultaneous_critical_value": 3.030898081985557,
      "positive_control_pass": false,
      "endpoint_classes": {
        "local": [],
        "spillover": [],
        "fixed": []
      },
      "contrasts": {
        "M_MINUS_P_local": {
          "estimate": -9.532387574607299e-05,
          "simultaneous_95": [
            -0.00026467647019559886,
            7.402871870345289e-05
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.00016935259444952587
        },
        "M_MINUS_P_spillover": {
          "estimate": -1.5102705752230257e-06,
          "simultaneous_95": [
            -5.111790970655563e-06,
            2.0912498202095113e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 3.601520395432537e-06
        },
        "M_MINUS_P_fixed": {
          "estimate": -6.258348320501498e-07,
          "simultaneous_95": [
            -5.387219602543691e-06,
            4.135549938443392e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 4.761384770493542e-06
        },
        "M_MINUS_D_local": {
          "estimate": 2.4538297526963032e-05,
          "simultaneous_95": [
            -0.00017342572230639495,
            0.000222502317360321
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.00019796401983335798
        },
        "M_MINUS_D_spillover": {
          "estimate": -1.716524578739769e-06,
          "simultaneous_95": [
            -6.921124465940647e-06,
            3.4880753084611094e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 5.204599887200878e-06
        },
        "M_MINUS_D_fixed": {
          "estimate": -2.3531108031261245e-07,
          "simultaneous_95": [
            -7.390406328684169e-06,
            6.9197841680589446e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 7.155095248371557e-06
        },
        "P_MINUS_D_local": {
          "estimate": 0.00011986217327303607,
          "simultaneous_95": [
            -8.03798789407881e-05,
            0.00032010422548686023
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.00020024205221382416
        },
        "P_MINUS_D_spillover": {
          "estimate": -2.062540035167422e-07,
          "simultaneous_95": [
            -4.764220865971926e-06,
            4.351712858938442e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 4.557966862455184e-06
        },
        "P_MINUS_D_fixed": {
          "estimate": 3.905237517375377e-07,
          "simultaneous_95": [
            -4.50569315858884e-06,
            5.286740662063916e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 4.896216910326378e-06
        },
        "M_MINUS_BASELINE_local": {
          "estimate": 0.00022796358273910147,
          "simultaneous_95": [
            -0.00018091655481121388,
            0.0006368437202894169
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.00040888013755031535
        },
        "M_MINUS_BASELINE_spillover": {
          "estimate": -3.4999009733733177e-06,
          "simultaneous_95": [
            -8.630160049628134e-06,
            1.6303581028814995e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 5.130259076254817e-06
        },
        "M_MINUS_BASELINE_fixed": {
          "estimate": -4.259474701767528e-06,
          "simultaneous_95": [
            -9.762831348131018e-06,
            1.2438819445959612e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 5.50335664636349e-06
        },
        "P_MINUS_BASELINE_local": {
          "estimate": 0.00032328745848517464,
          "simultaneous_95": [
            -2.9457669301355697e-05,
            0.000676032586271705
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0003527451277865304
        },
        "P_MINUS_BASELINE_spillover": {
          "estimate": -1.989630398150291e-06,
          "simultaneous_95": [
            -7.692806942793109e-06,
            3.713546146492526e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 5.703176544642817e-06
        },
        "P_MINUS_BASELINE_fixed": {
          "estimate": -3.6336398697173767e-06,
          "simultaneous_95": [
            -1.1348490315925499e-05,
            4.0812105764907466e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 7.714850446208123e-06
        },
        "D_MINUS_BASELINE_local": {
          "estimate": 0.0002034252852121385,
          "simultaneous_95": [
            -6.664972494652068e-05,
            0.00047350029537079766
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.00027007501015865917
        },
        "D_MINUS_BASELINE_spillover": {
          "estimate": -1.783376394633549e-06,
          "simultaneous_95": [
            -7.588452116152648e-06,
            4.02169932688555e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 5.805075721519099e-06
        },
        "D_MINUS_BASELINE_fixed": {
          "estimate": -4.024163621454915e-06,
          "simultaneous_95": [
            -1.3105135728056504e-05,
            5.056808485146675e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 9.08097210660159e-06
        },
        "H_MINUS_BASELINE_local": {
          "estimate": 0.0011047005042777473,
          "simultaneous_95": [
            -0.00019223893541446936,
            0.002401639943969964
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0012969394396922167
        },
        "H_MINUS_BASELINE_spillover": {
          "estimate": -5.92207366684863e-06,
          "simultaneous_95": [
            -3.0397978527548622e-05,
            1.855383119385136e-05
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 2.447590486069999e-05
        },
        "H_MINUS_BASELINE_fixed": {
          "estimate": -8.971212736939162e-06,
          "simultaneous_95": [
            -3.5504278782642754e-05,
            1.7561853308764435e-05
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 2.6533066045703593e-05
        },
        "H_MINUS_P_CONTINUITY_local": {
          "estimate": 0.0002021346191630643,
          "simultaneous_95": [
            -0.0003439363918344013,
            0.0007482056301605299
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0005460710109974656
        },
        "H_MINUS_P_CONTINUITY_spillover": {
          "estimate": -6.571877642179526e-06,
          "simultaneous_95": [
            -2.5747478398710772e-05,
            1.2603723114351722e-05
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 1.9175600756531248e-05
        },
        "H_MINUS_P_CONTINUITY_fixed": {
          "estimate": -8.79096424521702e-06,
          "simultaneous_95": [
            -2.9319728847353495e-05,
            1.1737800356919455e-05
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 2.0528764602136475e-05
        }
      }
    }
  },
  "positive_control_pass": false,
  "supported_mechanism_classes": [],
  "all_pairwise_equivalent": true,
  "precision_extension_required": false,
  "precision_extension_authorized": false,
  "precision_extension_reasons": [],
  "scientific_effect_readout": true,
  "V_F_read": false
}


==> anc/reproduced/GATE_C_REPRODUCED.json <==
{
  "status": "STOP_GENERALIZATION_HARD_MASK_ONLY",
  "bootstrap_draws": 10000,
  "deadzone": 0.0001,
  "models": {
    "detr_r50_500": {
      "n": 710,
      "doses": {
        "0.0": {
          "summaries": {
            "target_local": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "control_local": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "target_target": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "control_target": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "target_image": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "control_image": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "target_native": {
              "mean": -0.0011816766809595932,
              "median": 0.0,
              "bootstrap_95": [
                -0.001983319768625036,
                -0.0005373992136913464
              ]
            },
            "control_native": {
              "mean": -0.0011816766809595932,
              "median": 0.0,
              "bootstrap_95": [
                -0.0019570163331525292,
                -0.0005251539853514958
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.0,
            "control_rate": 0.0,
            "paired_rate_difference": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": false,
            "local_mean_ci_positive": false,
            "target_or_image_harm_ci_negative": false,
            "paired_joint_difference_ci_positive": false
          },
          "candidate_pass": false
        },
        "0.25": {
          "summaries": {
            "target_local": {
              "mean": 0.0036902393909496074,
              "median": 0.0002268994137933883,
              "bootstrap_95": [
                0.0021658018625848037,
                0.005693478537663442
              ]
            },
            "control_local": {
              "mean": 1.3315294096340757e-07,
              "median": -3.91673223539067e-09,
              "bootstrap_95": [
                -7.358683989408647e-07,
                1.1069146305479846e-06
              ]
            },
            "target_target": {
              "mean": 0.00022138135715497507,
              "median": -3.4548226002240057e-07,
              "bootstrap_95": [
                -0.0003065999024830185,
                0.0008833026565560213
              ]
            },
            "control_target": {
              "mean": -8.607836781921932e-07,
              "median": -4.309839953089005e-12,
              "bootstrap_95": [
                -1.881498916709945e-06,
                -1.1606768156861712e-07
              ]
            },
            "target_image": {
              "mean": 0.0001106673085934667,
              "median": -1.2062510779814462e-07,
              "bootstrap_95": [
                -0.0003096789029675045,
                0.0005380590978606716
              ]
            },
            "control_image": {
              "mean": 1.229834967643755e-06,
              "median": -1.740782859527279e-08,
              "bootstrap_95": [
                -6.046056165075188e-07,
                3.645646663354526e-06
              ]
            },
            "target_native": {
              "mean": -0.0009815182400673599,
              "median": -8.744610436872691e-07,
              "bootstrap_95": [
                -0.0018360784455259704,
                -0.0002125315361473165
              ]
            },
            "control_native": {
              "mean": -0.0011805055913054606,
              "median": -5.7712496781547884e-08,
              "bootstrap_95": [
                -0.0020009899562327817,
                -0.0005139862519300242
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.1323943661971831,
            "control_rate": 0.0014084507042253522,
            "paired_rate_difference": {
              "mean": 0.13098591549295774,
              "median": 0.0,
              "bootstrap_95": [
                0.1056338028169014,
                0.1563380281690141
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": true,
            "local_mean_ci_positive": true,
            "target_or_image_harm_ci_negative": false,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        },
        "0.5": {
          "summaries": {
            "target_local": {
              "mean": 0.007471454996835454,
              "median": 0.00043856610268858814,
              "bootstrap_95": [
                0.004695693020776294,
                0.01078533174073998
              ]
            },
            "control_local": {
              "mean": 2.8236843115188103e-07,
              "median": -1.383696426339974e-08,
              "bootstrap_95": [
                -1.5440276026356679e-06,
                2.2669281706601497e-06
              ]
            },
            "target_target": {
              "mean": 0.0005781908138324287,
              "median": -5.865577615282724e-07,
              "bootstrap_95": [
                -0.00016382643782381678,
                0.001795950164891262
              ]
            },
            "control_target": {
              "mean": -1.6413736058155728e-06,
              "median": -2.990996731885853e-08,
              "bootstrap_95": [
                -3.6587879550282236e-06,
                -1.725344062871318e-07
              ]
            },
            "target_image": {
              "mean": 0.0003826425193726639,
              "median": -3.0749250390371685e-07,
              "bootstrap_95": [
                -8.749613884348614e-05,
                0.001044992823972699
              ]
            },
            "control_image": {
              "mean": 2.50388415905071e-06,
              "median": -3.1879640427501243e-08,
              "bootstrap_95": [
                -1.0893573737187326e-06,
                7.349914163303841e-06
              ]
            },
            "target_native": {
              "mean": -0.0007097547961718926,
              "median": -1.3398535731873329e-06,
              "bootstrap_95": [
                -0.0016417964581870719,
                0.00019122822149173226
              ]
            },
            "control_native": {
              "mean": -0.0011792945183405948,
              "median": -1.1670985800016354e-07,
              "bootstrap_95": [
                -0.001985462228863109,
                -0.0005250257340682237
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.19014084507042253,
            "control_rate": 0.0014084507042253522,
            "paired_rate_difference": {
              "mean": 0.18873239436619718,
              "median": 0.0,
              "bootstrap_95": [
                0.16056338028169015,
                0.21690140845070421
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": true,
            "local_mean_ci_positive": true,
            "target_or_image_harm_ci_negative": false,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        },
        "0.75": {
          "summaries": {
            "target_local": {
              "mean": 0.011343165091181485,
              "median": 0.000803990135952173,
              "bootstrap_95": [
                0.007711819665459166,
                0.01565170699700767
              ]
            },
            "control_local": {
              "mean": 4.5731020911534315e-07,
              "median": -2.0972387551300908e-08,
              "bootstrap_95": [
                -2.2538832379229375e-06,
                3.501219848274002e-06
              ]
            },
            "target_target": {
              "mean": 0.0003305558424045078,
              "median": -9.565716545979351e-07,
              "bootstrap_95": [
                -0.0005952950336417354,
                0.0016715322543196544
              ]
            },
            "control_target": {
              "mean": -2.354170993659504e-06,
              "median": -3.745140697564153e-08,
              "bootstrap_95": [
                -5.350555517096198e-06,
                -1.7409140695337448e-07
              ]
            },
            "target_image": {
              "mean": 0.0002767126998091062,
              "median": -2.954447345954875e-07,
              "bootstrap_95": [
                -0.0002916429000794302,
                0.0010307285153370912
              ]
            },
            "control_image": {
              "mean": 3.7593828228703976e-06,
              "median": -3.885682334052454e-08,
              "bootstrap_95": [
                -1.534229068181502e-06,
                1.0861827794195336e-05
              ]
            },
            "target_native": {
              "mean": -0.0008166490537865256,
              "median": -2.116033744739565e-06,
              "bootstrap_95": [
                -0.001808990486361709,
                0.00018712629828185112
              ]
            },
            "control_native": {
              "mean": -0.0011781069093864665,
              "median": -1.3180783553501385e-07,
              "bootstrap_95": [
                -0.0019678856107677393,
                -0.0005318440834180466
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.2380281690140845,
            "control_rate": 0.0014084507042253522,
            "paired_rate_difference": {
              "mean": 0.23661971830985915,
              "median": 0.0,
              "bootstrap_95": [
                0.2056338028169014,
                0.2676056338028169
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": true,
            "local_mean_ci_positive": true,
            "target_or_image_harm_ci_negative": false,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        },
        "1.0": {
          "summaries": {
            "target_local": {
              "mean": 0.018645883632257963,
              "median": 0.0012090178379372254,
              "bootstrap_95": [
                0.013982546697215175,
                0.023729280229907723
              ]
            },
            "control_local": {
              "mean": 6.371979545617362e-07,
              "median": -2.510014900439228e-08,
              "bootstrap_95": [
                -3.003352325857214e-06,
                4.765464162407396e-06
              ]
            },
            "target_target": {
              "mean": -0.0003580705810172584,
              "median": -1.434587705971427e-06,
              "bootstrap_95": [
                -0.0017344748709783502,
                0.0011515568146666598
              ]
            },
            "control_target": {
              "mean": -2.9345291468786142e-06,
              "median": -4.0671193468622135e-08,
              "bootstrap_95": [
                -6.726401873199895e-06,
                -7.590152739068167e-08
              ]
            },
            "target_image": {
              "mean": -0.0001710418836318546,
              "median": -3.857120353667476e-07,
              "bootstrap_95": [
                -0.0009827145261144966,
                0.0006676835071486271
              ]
            },
            "control_image": {
              "mean": 5.1333287336496704e-06,
              "median": -4.189306784807556e-08,
              "bootstrap_95": [
                -1.9500119202503063e-06,
                1.488317828071483e-05
              ]
            },
            "target_native": {
              "mean": -0.0012672783619108363,
              "median": -2.8168990565125007e-06,
              "bootstrap_95": [
                -0.002351789241217447,
                -0.00021880173407031904
              ]
            },
            "control_native": {
              "mean": -0.0011768090774027648,
              "median": -1.5006071574230617e-07,
              "bootstrap_95": [
                -0.001974873966444527,
                -0.0005115894147285707
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.2647887323943662,
            "control_rate": 0.0014084507042253522,
            "paired_rate_difference": {
              "mean": 0.2633802816901408,
              "median": 0.0,
              "bootstrap_95": [
                0.23235915492957748,
                0.29577464788732394
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": false,
            "local_mean_ci_positive": true,
            "target_or_image_harm_ci_negative": false,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        }
      }
    },
    "dino_r50_4s_12e": {
      "n": 710,
      "doses": {
        "0.0": {
          "summaries": {
            "target_local": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "control_local": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "target_target": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "control_target": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "target_image": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "control_image": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            },
            "target_native": {
              "mean": 7.10060515457011e-06,
              "median": 0.0,
              "bootstrap_95": [
                -0.00018431920061995,
                0.000227053913039392
              ]
            },
            "control_native": {
              "mean": 7.10060515457011e-06,
              "median": 0.0,
              "bootstrap_95": [
                -0.00018287689817075658,
                0.0002256801460274007
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.0,
            "control_rate": 0.0,
            "paired_rate_difference": {
              "mean": 0.0,
              "median": 0.0,
              "bootstrap_95": [
                0.0,
                0.0
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": false,
            "local_mean_ci_positive": false,
            "target_or_image_harm_ci_negative": false,
            "paired_joint_difference_ci_positive": false
          },
          "candidate_pass": false
        },
        "0.25": {
          "summaries": {
            "target_local": {
              "mean": -7.242059401912242e-06,
              "median": 0.0001628094598807037,
              "bootstrap_95": [
                -0.00040906841992021097,
                0.0003867327495224697
              ]
            },
            "control_local": {
              "mean": 1.346815583085895e-07,
              "median": -2.197434592621228e-08,
              "bootstrap_95": [
                -1.1300754230819742e-06,
                1.5677036272118823e-06
              ]
            },
            "target_target": {
              "mean": -0.00014266863888013059,
              "median": -8.492635560325423e-06,
              "bootstrap_95": [
                -0.000260337970303812,
                -2.3936903854388587e-05
              ]
            },
            "control_target": {
              "mean": -8.54350512010196e-07,
              "median": 0.0,
              "bootstrap_95": [
                -3.0585240255968828e-06,
                1.359642145116612e-06
              ]
            },
            "target_image": {
              "mean": -0.00014426593150414517,
              "median": -5.4642321339892774e-06,
              "bootstrap_95": [
                -0.0002351503190282486,
                -6.1027681964347566e-05
              ]
            },
            "control_image": {
              "mean": -5.935236338801136e-06,
              "median": 1.1602174845859459e-08,
              "bootstrap_95": [
                -1.637811230995151e-05,
                9.165332096439003e-07
              ]
            },
            "target_native": {
              "mean": -0.00013698480999309857,
              "median": -6.65597788904182e-06,
              "bootstrap_95": [
                -0.00034990794091000296,
                9.673267754808603e-05
              ]
            },
            "control_native": {
              "mean": -4.948943224845172e-06,
              "median": 1.6448477449873544e-09,
              "bootstrap_95": [
                -0.0001986525813013395,
                0.00021814337547042004
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.2507042253521127,
            "control_rate": 0.0,
            "paired_rate_difference": {
              "mean": 0.2507042253521127,
              "median": 0.0,
              "bootstrap_95": [
                0.21971830985915494,
                0.28169014084507044
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": true,
            "local_mean_ci_positive": false,
            "target_or_image_harm_ci_negative": true,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        },
        "0.5": {
          "summaries": {
            "target_local": {
              "mean": 0.00024092199102999313,
              "median": 0.00035470924022157346,
              "bootstrap_95": [
                -0.0004768497290365653,
                0.0009837069441722068
              ]
            },
            "control_local": {
              "mean": 2.0290116783028406e-07,
              "median": -3.2019848257222594e-08,
              "bootstrap_95": [
                -2.3216596435868515e-06,
                3.1186001954293517e-06
              ]
            },
            "target_target": {
              "mean": -0.0002756878778009181,
              "median": -1.7510733585607285e-05,
              "bootstrap_95": [
                -0.00048729376197010867,
                -7.592852888035261e-05
              ]
            },
            "control_target": {
              "mean": -1.6830514056619508e-06,
              "median": 0.0,
              "bootstrap_95": [
                -5.988493584958218e-06,
                2.7507770356056004e-06
              ]
            },
            "target_image": {
              "mean": -0.0002625846382612038,
              "median": -1.1459496081972498e-05,
              "bootstrap_95": [
                -0.00041895305819594704,
                -0.00011687722991734283
              ]
            },
            "control_image": {
              "mean": -1.223966440523046e-05,
              "median": 1.3453802794050063e-09,
              "bootstrap_95": [
                -3.506309960355389e-05,
                1.7066066101003608e-06
              ]
            },
            "target_native": {
              "mean": -0.000254689514358349,
              "median": -1.3994201132433437e-05,
              "bootstrap_95": [
                -0.0005016631543928118,
                6.862652641502818e-06
              ]
            },
            "control_native": {
              "mean": -1.1180987678515283e-05,
              "median": 0.0,
              "bootstrap_95": [
                -0.0002009868779536425,
                0.00021159252059987512
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.3126760563380282,
            "control_rate": 0.0,
            "paired_rate_difference": {
              "mean": 0.3126760563380282,
              "median": 0.0,
              "bootstrap_95": [
                0.27887323943661974,
                0.3464788732394366
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": true,
            "local_mean_ci_positive": false,
            "target_or_image_harm_ci_negative": true,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        },
        "0.75": {
          "summaries": {
            "target_local": {
              "mean": 0.0008557224308034967,
              "median": 0.0005820284417180736,
              "bootstrap_95": [
                -0.00021685580291034402,
                0.001963209332425119
              ]
            },
            "control_local": {
              "mean": 1.4662257765211796e-07,
              "median": -5.23694420676013e-08,
              "bootstrap_95": [
                -3.622498694896755e-06,
                4.529568594845015e-06
              ]
            },
            "target_target": {
              "mean": -0.0005138796478065585,
              "median": -2.8498948692945447e-05,
              "bootstrap_95": [
                -0.0008437192074593988,
                -0.00020489050248231156
              ]
            },
            "control_target": {
              "mean": -2.426477788163726e-06,
              "median": 0.0,
              "bootstrap_95": [
                -8.862904069913834e-06,
                4.145947132179806e-06
              ]
            },
            "target_image": {
              "mean": -0.00045170611004103565,
              "median": -2.4673528569524317e-05,
              "bootstrap_95": [
                -0.0006951573758249605,
                -0.0002297584919780422
              ]
            },
            "control_image": {
              "mean": -1.9480396489039903e-05,
              "median": 0.0,
              "bootstrap_95": [
                -5.3334120189611764e-05,
                2.103486667600471e-06
              ]
            },
            "target_native": {
              "mean": -0.0004421030146119745,
              "median": -2.8673895616670997e-05,
              "bootstrap_95": [
                -0.0007531474947462193,
                -0.00013462955533898084
              ]
            },
            "control_native": {
              "mean": -1.8350831318736877e-05,
              "median": -1.2400181569061086e-08,
              "bootstrap_95": [
                -0.00021437602555346606,
                0.00020780520885447222
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.33943661971830985,
            "control_rate": 0.0014084507042253522,
            "paired_rate_difference": {
              "mean": 0.3380281690140845,
              "median": 0.0,
              "bootstrap_95": [
                0.30422535211267604,
                0.3732394366197183
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": true,
            "local_mean_ci_positive": false,
            "target_or_image_harm_ci_negative": true,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        },
        "1.0": {
          "summaries": {
            "target_local": {
              "mean": 0.0019324476139019127,
              "median": 0.000850614468925124,
              "bootstrap_95": [
                0.0004632043593277546,
                0.0034706883073648076
              ]
            },
            "control_local": {
              "mean": 1.9310004139339335e-08,
              "median": -8.412900831880621e-08,
              "bootstrap_95": [
                -5.205968451001143e-06,
                5.963279137325302e-06
              ]
            },
            "target_target": {
              "mean": -0.0013213643954732488,
              "median": -6.253083915430668e-05,
              "bootstrap_95": [
                -0.0023150226380739577,
                -0.0005581793264813458
              ]
            },
            "control_target": {
              "mean": -3.110619594777657e-06,
              "median": -2.308394961292315e-09,
              "bootstrap_95": [
                -1.2098365628217085e-05,
                5.727131956287204e-06
              ]
            },
            "target_image": {
              "mean": -0.0009204895476049888,
              "median": -4.304217502962282e-05,
              "bootstrap_95": [
                -0.0014557349289871658,
                -0.00048348732856024845
              ]
            },
            "control_image": {
              "mean": -2.695750594013825e-05,
              "median": -6.4524185994230265e-09,
              "bootstrap_95": [
                -7.277730669747846e-05,
                2.154488746444425e-06
              ]
            },
            "target_native": {
              "mean": -0.0009091468592727927,
              "median": -5.066972260203695e-05,
              "bootstrap_95": [
                -0.00149376875692354,
                -0.00041783210838346126
              ]
            },
            "control_native": {
              "mean": -2.574967452727307e-05,
              "median": -2.756978463580584e-08,
              "bootstrap_95": [
                -0.00022103589587342393,
                0.0002013034206277069
              ]
            }
          },
          "joint_reversal": {
            "target_rate": 0.3619718309859155,
            "control_rate": 0.005633802816901409,
            "paired_rate_difference": {
              "mean": 0.3563380281690141,
              "median": 0.0,
              "bootstrap_95": [
                0.3211267605633803,
                0.39154929577464787
              ]
            }
          },
          "maximum_absolute_closure_error": 0.0,
          "gate_checks": {
            "intermediate_dose": false,
            "local_mean_ci_positive": true,
            "target_or_image_harm_ci_negative": true,
            "paired_joint_difference_ci_positive": true
          },
          "candidate_pass": false
        }
      }
    }
  },
  "passing_candidates": [],
  "gate_c_pass": false,
  "next_gate": "STOP"
}


==> anc/reproduced/H4_D_REPRODUCED.json <==
{
  "status": "PASS_H4_D_SCIENTIFIC_AGGREGATE_COMPUTED",
  "deadzone": 0.0001,
  "bootstrap_draws": 10000,
  "models": {
    "detr_r50_500": {
      "n": 710,
      "summaries": {
        "delta_local": {
          "mean": 0.09562089909029227,
          "median": 0.006617170966438475,
          "bootstrap_95": [
            0.08101150080047326,
            0.11121133079230897
          ]
        },
        "delta_target": {
          "mean": -0.002405397925016241,
          "median": -3.8523907408452573e-05,
          "bootstrap_95": [
            -0.004494397564724854,
            -0.00015207497663913313
          ]
        },
        "delta_image_fixed": {
          "mean": -0.00574053520111216,
          "median": -4.325039846730938e-05,
          "bootstrap_95": [
            -0.009052551336370347,
            -0.002937434659867975
          ]
        },
        "delta_image_rematched": {
          "mean": -0.0015752714628535216,
          "median": -3.619057965036088e-05,
          "bootstrap_95": [
            -0.0033993896818724123,
            0.00016159899511136445
          ]
        },
        "delta_native": {
          "mean": -0.0028674071840695354,
          "median": -5.915791860000574e-05,
          "bootstrap_95": [
            -0.0047630782692684405,
            -0.0010223662037550409
          ]
        },
        "delta_focal": {
          "mean": 0.000248445826171337,
          "median": 0.0,
          "bootstrap_95": [
            5.309551996703109e-05,
            0.0004945377286579707
          ]
        },
        "delta_spillover": {
          "mean": -0.005988981027283497,
          "median": -4.710266355734127e-05,
          "bootstrap_95": [
            -0.009302346162573348,
            -0.0032500243768929975
          ]
        },
        "delta_matching": {
          "mean": 0.004165263738258637,
          "median": 0.0,
          "bootstrap_95": [
            0.0015262530909157552,
            0.007728011273632269
          ]
        },
        "delta_selection": {
          "mean": -0.0012921357212160134,
          "median": 0.0,
          "bootstrap_95": [
            -0.002211574645175222,
            -0.0005577755268332569
          ]
        },
        "random_control_local": {
          "mean": -4.511306117344856e-06,
          "median": -1.6734053347254024e-11,
          "bootstrap_95": [
            -1.145193762312875e-05,
            2.477610077321192e-07
          ]
        },
        "different_control_local": {
          "mean": 4.329794017421249e-05,
          "median": 1.5262084455318434e-07,
          "bootstrap_95": [
            1.4045980527053469e-05,
            7.573242806403088e-05
          ]
        }
      },
      "target_joint_reversal": {
        "count": 302,
        "rate": 0.4253521126760563,
        "wilson_95": [
          0.38948369722508136,
          0.46202394681801195
        ]
      },
      "image_joint_reversal": {
        "count": 285,
        "rate": 0.4014084507042254,
        "wilson_95": [
          0.3659762496815886,
          0.43790177075268566
        ]
      },
      "maximum_absolute_closure_error": 1.3877787807814457e-17
    },
    "dino_r50_4s_12e": {
      "n": 710,
      "summaries": {
        "delta_local": {
          "mean": 0.03663301365250661,
          "median": 0.014135973969462708,
          "bootstrap_95": [
            0.033066868841428926,
            0.04034724124257149
          ]
        },
        "delta_target": {
          "mean": -0.009332797558257286,
          "median": -0.0006371141407867306,
          "bootstrap_95": [
            -0.01183637791229657,
            -0.0070450258113456685
          ]
        },
        "delta_image_fixed": {
          "mean": -0.008833294583845,
          "median": -0.0005028461482993463,
          "bootstrap_95": [
            -0.011643488523575633,
            -0.006451167425936873
          ]
        },
        "delta_image_rematched": {
          "mean": -0.007423609124215153,
          "median": -0.0004359763747536771,
          "bootstrap_95": [
            -0.009657218388890724,
            -0.005457416804577553
          ]
        },
        "delta_native": {
          "mean": -0.007422339539929797,
          "median": -0.000479540022429531,
          "bootstrap_95": [
            -0.009690586083827647,
            -0.005492379881205298
          ]
        },
        "delta_focal": {
          "mean": 6.062415284555879e-05,
          "median": 0.0,
          "bootstrap_95": [
            1.988530718869431e-05,
            0.0001184153684617258
          ]
        },
        "delta_spillover": {
          "mean": -0.00889391873669056,
          "median": -0.0005236355883779797,
          "bootstrap_95": [
            -0.011597310570658388,
            -0.006517900523248303
          ]
        },
        "delta_matching": {
          "mean": 0.0014096854596298478,
          "median": 0.0,
          "bootstrap_95": [
            0.0006468248233321339,
            0.0023897496537681555
          ]
        },
        "delta_selection": {
          "mean": 1.2695842853560536e-06,
          "median": 0.0,
          "bootstrap_95": [
            -0.00015092559052765547,
            0.00017379778649692488
          ]
        },
        "random_control_local": {
          "mean": -1.2898685843908356e-08,
          "median": 0.0,
          "bootstrap_95": [
            -7.618614417127817e-08,
            4.4499214291519533e-08
          ]
        },
        "different_control_local": {
          "mean": 2.9851434676272806e-05,
          "median": 3.875571579544518e-06,
          "bootstrap_95": [
            1.576210466227971e-05,
            4.454756103662068e-05
          ]
        }
      },
      "target_joint_reversal": {
        "count": 460,
        "rate": 0.647887323943662,
        "wilson_95": [
          0.6120445710210402,
          0.6821383983275485
        ]
      },
      "image_joint_reversal": {
        "count": 433,
        "rate": 0.6098591549295774,
        "wilson_95": [
          0.5734804108520294,
          0.6450555092354934
        ]
      },
      "maximum_absolute_closure_error": 2.7755575615628914e-17
    }
  }
}


==> anc/reproduced/REPRODUCTION_VALIDATION.json <==
{
  "status": "PASS_ANALYSIS_READY_EXACT_REPRODUCTION",
  "tolerance": 1e-12,
  "results": {
    "h4_d": {
      "status": "PASS",
      "maximum_absolute_numeric_difference": 2.2090619264392153e-18,
      "mismatch_count": 0,
      "mismatches": []
    },
    "gate_c": {
      "status": "PASS",
      "maximum_absolute_numeric_difference": 1.3877787807814457e-17,
      "mismatch_count": 0,
      "mismatches": []
    },
    "t1": {
      "status": "PASS",
      "maximum_absolute_numeric_difference": 0.0,
      "mismatch_count": 0,
      "mismatches": []
    },
    "t2": {
      "status": "PASS",
      "maximum_absolute_numeric_difference": 4.440892098500626e-16,
      "mismatch_count": 0,
      "mismatches": []
    }
  },
  "V_F_read": false,
  "new_model_inference": false
}


==> anc/reproduced/T1_REPRODUCED.json <==
{
  "status": "T1_PRE_READOUT_DIFFERENCE",
  "equivalence_margin": 0.0001,
  "bootstrap_draws": 10000,
  "models": {
    "detr_r50_500": {
      "n": 710,
      "simultaneous_critical_value": 2.72003722783169,
      "pre_readout_difference": true,
      "readout_specific_difference": false,
      "all_endpoints_equivalent": false,
      "summaries": {
        "local": {
          "mean": 0.08116878926910472,
          "median": 0.0017031564635439362,
          "simultaneous_95": [
            0.06009602859894206,
            0.10224154993926737
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "focal": {
          "mean": 0.00011097582953039927,
          "median": 0.0,
          "simultaneous_95": [
            -9.016076102643518e-05,
            0.00031211242008723374
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "spillover": {
          "mean": -0.005091478612755852,
          "median": -1.7802891490947825e-05,
          "simultaneous_95": [
            -0.009011302956213921,
            -0.0011716542692977831
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "fixed": {
          "mean": -0.004980502783225456,
          "median": -1.7361758689049545e-05,
          "simultaneous_95": [
            -0.008902409789650763,
            -0.0010585957768001492
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "matching": {
          "mean": 0.003379329793934838,
          "median": 0.0,
          "simultaneous_95": [
            -0.0005931725875170861,
            0.0073518321753867615
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "rematched": {
          "mean": -0.0016011729892906163,
          "median": -1.2757428789193781e-05,
          "simultaneous_95": [
            -0.0038130229120224143,
            0.0006106769334411819
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "selection": {
          "mean": -0.00019757726857502566,
          "median": 0.0,
          "simultaneous_95": [
            -0.0006196734023638261,
            0.0002245188652137748
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "native": {
          "mean": -0.0017987502578656438,
          "median": -1.1957691392838754e-05,
          "simultaneous_95": [
            -0.0039651360725404565,
            0.0003676355568091689
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        }
      }
    },
    "dino_r50_4s_12e": {
      "n": 710,
      "simultaneous_critical_value": 2.6176777441150927,
      "pre_readout_difference": true,
      "readout_specific_difference": false,
      "all_endpoints_equivalent": false,
      "summaries": {
        "local": {
          "mean": 0.03481734774266898,
          "median": 0.01002028825807616,
          "simultaneous_95": [
            0.029719018790693004,
            0.03991567669464496
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "focal": {
          "mean": 4.604275981184674e-05,
          "median": 0.0,
          "simultaneous_95": [
            -1.8944993850719082e-05,
            0.00011103051347441256
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "spillover": {
          "mean": -0.007747454866762331,
          "median": -0.00027773496270788733,
          "simultaneous_95": [
            -0.011273507413795021,
            -0.004221402319729641
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "fixed": {
          "mean": -0.007701412106950487,
          "median": -0.0002600952239599566,
          "simultaneous_95": [
            -0.011228682055542904,
            -0.00417414215835807
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "matching": {
          "mean": 0.0011401372218337335,
          "median": 0.0,
          "simultaneous_95": [
            -1.4665357689128827e-05,
            0.002294939801356596
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "rematched": {
          "mean": -0.0065612748851167566,
          "median": -0.00023847842112051376,
          "simultaneous_95": [
            -0.009366688798489106,
            -0.0037558609717444065
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        },
        "selection": {
          "mean": -1.0078168630484297e-05,
          "median": 0.0,
          "simultaneous_95": [
            -0.00010624299287750091,
            8.608665561653231e-05
          ],
          "difference_outside_margin": false,
          "equivalent_within_margin": false
        },
        "native": {
          "mean": -0.0065713530537472396,
          "median": -0.00024347465678370428,
          "simultaneous_95": [
            -0.009377094639131462,
            -0.0037656114683630166
          ],
          "difference_outside_margin": true,
          "equivalent_within_margin": false
        }
      }
    }
  }
}


==> anc/reproduced/T2_REPRODUCED.json <==
{
  "status": "T2_INCONCLUSIVE_PRECISION",
  "bootstrap_draws": 10000,
  "models": {
    "detr_r50_500": {
      "n": 128,
      "simultaneous_critical_value": 2.129648873649725,
      "positive_control_pass": false,
      "endpoint_classes": {
        "local": [],
        "spillover": [],
        "fixed": []
      },
      "contrasts": {
        "M_MINUS_P_local": {
          "estimate": -2.0440093943256973e-05,
          "simultaneous_95": [
            -6.356318693335923e-05,
            2.2682999046845286e-05
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 4.312309299010226e-05
        },
        "M_MINUS_P_spillover": {
          "estimate": -4.672604102341232e-06,
          "simultaneous_95": [
            -1.3285976022732325e-05,
            3.940767818049861e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 8.613371920391093e-06
        },
        "M_MINUS_P_fixed": {
          "estimate": -4.673338808361049e-06,
          "simultaneous_95": [
            -1.3286567644987014e-05,
            3.939890028264917e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 8.613228836625966e-06
        },
        "M_MINUS_D_local": {
          "estimate": 0.0003054689771186448,
          "simultaneous_95": [
            -0.0003416048786163172,
            0.0009525428328536068
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.000647073855734962
        },
        "M_MINUS_D_spillover": {
          "estimate": -0.00010040134962287139,
          "simultaneous_95": [
            -0.0003135566062408496,
            0.00011275390699510684
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.00021315525661797822
        },
        "M_MINUS_D_fixed": {
          "estimate": -0.00010040413515773363,
          "simultaneous_95": [
            -0.0003135589294810361,
            0.00011275065916556882
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.00021315479432330246
        },
        "P_MINUS_D_local": {
          "estimate": 0.0003259090710619018,
          "simultaneous_95": [
            -0.0003642847995086732,
            0.001016102941632477
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.000690193870570575
        },
        "P_MINUS_D_spillover": {
          "estimate": -9.572874552053012e-05,
          "simultaneous_95": [
            -0.00030041331327434914,
            0.00010895582223328892
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.00020468456775381904
        },
        "P_MINUS_D_fixed": {
          "estimate": -9.573079634937255e-05,
          "simultaneous_95": [
            -0.00030041504692650094,
            0.00010895345422775582
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.0002046842505771284
        },
        "M_MINUS_BASELINE_local": {
          "estimate": 0.0003362930438444203,
          "simultaneous_95": [
            -0.0003651087603023173,
            0.001037694847991158
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0007014018041467376
        },
        "M_MINUS_BASELINE_spillover": {
          "estimate": -0.00011205581385089813,
          "simultaneous_95": [
            -0.0003466546125573916,
            0.0001225429848555953
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.00023459879870649345
        },
        "M_MINUS_BASELINE_fixed": {
          "estimate": -0.00011205649076977463,
          "simultaneous_95": [
            -0.00034665501172481455,
            0.00012254203018526526
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.0002345985209550399
        },
        "P_MINUS_BASELINE_local": {
          "estimate": 0.00035673313778767746,
          "simultaneous_95": [
            -0.0003877849139385909,
            0.001101251189513946
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0007445180517262685
        },
        "P_MINUS_BASELINE_spillover": {
          "estimate": -0.0001073832097485568,
          "simultaneous_95": [
            -0.00033348926125986137,
            0.00011872284176274773
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.00022610605151130456
        },
        "P_MINUS_BASELINE_fixed": {
          "estimate": -0.00010738315196141349,
          "simultaneous_95": [
            -0.00033348907051192916,
            0.00011872276658910215
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.00022610591855051564
        },
        "D_MINUS_BASELINE_local": {
          "estimate": 3.082406672577545e-05,
          "simultaneous_95": [
            -2.438537225149141e-05,
            8.603350570304232e-05
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 5.520943897726686e-05
        },
        "D_MINUS_BASELINE_spillover": {
          "estimate": -1.1654464228026787e-05,
          "simultaneous_95": [
            -3.332939582716997e-05,
            1.0020467371116398e-05
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 2.1674931599143185e-05
        },
        "D_MINUS_BASELINE_fixed": {
          "estimate": -1.1652355612041046e-05,
          "simultaneous_95": [
            -3.332748158995392e-05,
            1.0022770365871824e-05
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 2.167512597791287e-05
        },
        "H_MINUS_BASELINE_local": {
          "estimate": 0.0011417496946891281,
          "simultaneous_95": [
            -0.0012464244157958059,
            0.003529923805174062
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.002388174110484934
        },
        "H_MINUS_BASELINE_spillover": {
          "estimate": -0.00027129495248967876,
          "simultaneous_95": [
            -0.0008416347455696268,
            0.0002990448405902693
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.0005703397930799481
        },
        "H_MINUS_BASELINE_fixed": {
          "estimate": -0.000271296130668978,
          "simultaneous_95": [
            -0.0008416355212111112,
            0.00029904325987315525
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.0005703393905421332
        },
        "H_MINUS_P_CONTINUITY_local": {
          "estimate": 0.0006728833903382561,
          "simultaneous_95": [
            -0.000724296905636557,
            0.0020700636863130693
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0013971802959748133
        },
        "H_MINUS_P_CONTINUITY_spillover": {
          "estimate": -0.00012800155054662796,
          "simultaneous_95": [
            -0.0003952741712639823,
            0.00013927107017072638
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.00026727262071735435
        },
        "H_MINUS_P_CONTINUITY_fixed": {
          "estimate": -0.0001280039271514883,
          "simultaneous_95": [
            -0.00039527627598572604,
            0.00013926842168274944
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 0.00026727234883423774
        }
      }
    },
    "dino_r50_4s_12e": {
      "n": 128,
      "simultaneous_critical_value": 3.030898081985557,
      "positive_control_pass": false,
      "endpoint_classes": {
        "local": [],
        "spillover": [],
        "fixed": []
      },
      "contrasts": {
        "M_MINUS_P_local": {
          "estimate": -9.532387574607299e-05,
          "simultaneous_95": [
            -0.00026467647019559886,
            7.402871870345289e-05
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.00016935259444952587
        },
        "M_MINUS_P_spillover": {
          "estimate": -1.5102705752230257e-06,
          "simultaneous_95": [
            -5.111790970655563e-06,
            2.0912498202095113e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 3.601520395432537e-06
        },
        "M_MINUS_P_fixed": {
          "estimate": -6.258348320501498e-07,
          "simultaneous_95": [
            -5.387219602543691e-06,
            4.135549938443392e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 4.761384770493542e-06
        },
        "M_MINUS_D_local": {
          "estimate": 2.4538297526963032e-05,
          "simultaneous_95": [
            -0.00017342572230639495,
            0.000222502317360321
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.00019796401983335798
        },
        "M_MINUS_D_spillover": {
          "estimate": -1.716524578739769e-06,
          "simultaneous_95": [
            -6.921124465940647e-06,
            3.4880753084611094e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 5.204599887200878e-06
        },
        "M_MINUS_D_fixed": {
          "estimate": -2.3531108031261245e-07,
          "simultaneous_95": [
            -7.390406328684169e-06,
            6.9197841680589446e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 7.155095248371557e-06
        },
        "P_MINUS_D_local": {
          "estimate": 0.00011986217327303607,
          "simultaneous_95": [
            -8.03798789407881e-05,
            0.00032010422548686023
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.00020024205221382416
        },
        "P_MINUS_D_spillover": {
          "estimate": -2.062540035167422e-07,
          "simultaneous_95": [
            -4.764220865971926e-06,
            4.351712858938442e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 4.557966862455184e-06
        },
        "P_MINUS_D_fixed": {
          "estimate": 3.905237517375377e-07,
          "simultaneous_95": [
            -4.50569315858884e-06,
            5.286740662063916e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 4.896216910326378e-06
        },
        "M_MINUS_BASELINE_local": {
          "estimate": 0.00022796358273910147,
          "simultaneous_95": [
            -0.00018091655481121388,
            0.0006368437202894169
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.00040888013755031535
        },
        "M_MINUS_BASELINE_spillover": {
          "estimate": -3.4999009733733177e-06,
          "simultaneous_95": [
            -8.630160049628134e-06,
            1.6303581028814995e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 5.130259076254817e-06
        },
        "M_MINUS_BASELINE_fixed": {
          "estimate": -4.259474701767528e-06,
          "simultaneous_95": [
            -9.762831348131018e-06,
            1.2438819445959612e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 5.50335664636349e-06
        },
        "P_MINUS_BASELINE_local": {
          "estimate": 0.00032328745848517464,
          "simultaneous_95": [
            -2.9457669301355697e-05,
            0.000676032586271705
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0003527451277865304
        },
        "P_MINUS_BASELINE_spillover": {
          "estimate": -1.989630398150291e-06,
          "simultaneous_95": [
            -7.692806942793109e-06,
            3.713546146492526e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 5.703176544642817e-06
        },
        "P_MINUS_BASELINE_fixed": {
          "estimate": -3.6336398697173767e-06,
          "simultaneous_95": [
            -1.1348490315925499e-05,
            4.0812105764907466e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 7.714850446208123e-06
        },
        "D_MINUS_BASELINE_local": {
          "estimate": 0.0002034252852121385,
          "simultaneous_95": [
            -6.664972494652068e-05,
            0.00047350029537079766
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.00027007501015865917
        },
        "D_MINUS_BASELINE_spillover": {
          "estimate": -1.783376394633549e-06,
          "simultaneous_95": [
            -7.588452116152648e-06,
            4.02169932688555e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 5.805075721519099e-06
        },
        "D_MINUS_BASELINE_fixed": {
          "estimate": -4.024163621454915e-06,
          "simultaneous_95": [
            -1.3105135728056504e-05,
            5.056808485146675e-06
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 9.08097210660159e-06
        },
        "H_MINUS_BASELINE_local": {
          "estimate": 0.0011047005042777473,
          "simultaneous_95": [
            -0.00019223893541446936,
            0.002401639943969964
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0012969394396922167
        },
        "H_MINUS_BASELINE_spillover": {
          "estimate": -5.92207366684863e-06,
          "simultaneous_95": [
            -3.0397978527548622e-05,
            1.855383119385136e-05
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 2.447590486069999e-05
        },
        "H_MINUS_BASELINE_fixed": {
          "estimate": -8.971212736939162e-06,
          "simultaneous_95": [
            -3.5504278782642754e-05,
            1.7561853308764435e-05
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 2.6533066045703593e-05
        },
        "H_MINUS_P_CONTINUITY_local": {
          "estimate": 0.0002021346191630645,
          "simultaneous_95": [
            -0.0003439363918344012,
            0.0007482056301605301
          ],
          "band": 0.005,
          "state": "EQUIVALENT",
          "half_width": 0.0005460710109974657
        },
        "H_MINUS_P_CONTINUITY_spillover": {
          "estimate": -6.571877642179526e-06,
          "simultaneous_95": [
            -2.574747839871078e-05,
            1.2603723114351729e-05
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 1.9175600756531254e-05
        },
        "H_MINUS_P_CONTINUITY_fixed": {
          "estimate": -8.79096424521702e-06,
          "simultaneous_95": [
            -2.9319728847353498e-05,
            1.1737800356919458e-05
          ],
          "band": 0.001,
          "state": "EQUIVALENT",
          "half_width": 2.0528764602136478e-05
        }
      }
    }
  },
  "positive_control_pass": false,
  "supported_mechanism_classes": [],
  "all_pairwise_equivalent": true,
  "precision_extension_required": false,
  "precision_extension_authorized": false,
  "precision_extension_reasons": []
}

